Discharging cartwheels

In [J. Combin. Theory Ser. B 70 (1997), 2-44] we gave a simplified proof of the Four-Color Theorem. The proof is computer-assisted in the sense that for two lemmas in the article we did not give proofs, and instead asserted that we have verified those statements using a computer. Here we give additional details for one of those lemmas, and we include the original computer programs and data as "ancillary files" accompanying this submission.

==> anc/discharge.c <==
/* discharge.c */
/***************/

/* This is part II of two programs that serve as supplements to the paper
 * `The Four-Colour Theorem' by N. Robertson, D. P. Sanders, P. D. Seymour
 * and R. Thomas. Please refer to the manuscript `Discharging Cartwheels' by
 * the same authors (referred to as [D]) for a description of this program */

/* Copyright 1995 by N. Robertson, D.P. Sanders, P.D. Seymour and R. Thomas  */
/* Permission to use for the purpose of scholarly research is hereby granted */

/* Version 1,  24 May 1995, slightly modified 14 January 1997 */

#include <stdio.h>
#include <stdlib.h>

/* constants */
#define VERTS      27	/* max number of vertices in a free completion + 1 */
#define DEG        13	/* max degree of a vertex in a free completion + 1 */
/* must be at least 13 because of row 0            */
#define CONFS      640	/* max number of configurations	 */
#define MAXVAL     12
#define CARTVERT   5*MAXVAL+2	/* domain of l_A, u_A, where A is an axle */
#define RULEFILE   "rules"	/* file containing rules */
#define UNAVSET    "unavoidable.conf"	/* file containing unav set */
#define OUTLETFILE "outlet.et"	/* outlets will be written into this file */
#define INFTY      12	/* the "12" in the definition of limited part  */
#define MAXOUTLETS 110	/* max number of outlets */
#define MAXSTR     256	/* max length of an input string */
#define MAXSYM     50	/* max number of symmetries */
#define MAXELIST   134	/* length of edgelist[a][b] */
#define MAXASTACK  5	/* max height of Astack (see "Reduce") */
#define MAXLEV     12	/* max level of an input line + 1 */

/* print modes */
#define PRTALL  4	/* maximum information */
#define PRTPAI  3	/* to print hubcaps except reducibility */
#define PRTBAS  2	/* basics only */
#define PRTLIN  1	/* input line only */

/* macros */
#define ALLOC(result, count, type) {                                         \
        if (!(result = (type *) malloc ((count) * sizeof (type)))) {         \
                (void) fprintf (stderr, "Out of memory\n");                  \
                exit (1);                                                    \
        }                                                                    \
    }

/* type definitions */
typedef int tp_vertices[CARTVERT];
typedef int tp_adjmat[CARTVERT][CARTVERT];
typedef long tp_confmat[VERTS][DEG];	/* must be long */

typedef struct {
   tp_vertices low;
   tp_vertices upp;
} tp_axle;
typedef struct {
   int number;	/* +/-n for outlet corresponding to rule n, always !=0 */
   int nolines;	/* |M(T)| */
   int value;
   int pos[17];
   int low[17];
   int upp[17];
} tp_outlet;
typedef struct {
   int n;
   int m;
} tp_cond;	/* condition */
typedef struct {
   tp_outlet *T;
   int x;
} tp_posout;	/* positioned outlet */
typedef struct {
   int u;
   int v;
   int z;
   int xi;
} tp_query;
typedef tp_query tp_question[VERTS];
typedef int tp_edgelist[12][9][MAXELIST];


/* function prototypes */
#ifdef PROTOTYPE_MAX
void Error(char[], int);
int Getstring(char[]);
void CheckCondition(char *, tp_axle *, tp_outlet[], int *, int, int, int);
void CheckSymmetry(char *, tp_axle *, tp_outlet[], int, int);
void CheckHubcap(tp_axle *, char[], int, int);
void CheckBound(tp_axle *, tp_posout[], int[], int, int, int, int, int);
int OutletForced(tp_axle *, tp_outlet *, int);
int OutletPermitted(tp_axle *, tp_outlet *, int);
int ReflForced(tp_axle *, tp_outlet *, int);
void PrintOutlet(int, FILE *, tp_outlet *);
int Reduce(tp_axle *, int, int);
void CheckIso(tp_confmat, tp_axle *, tp_vertices, int);
void CopyAxle(tp_axle *, tp_axle *);
void PrintAxle(tp_axle *);
void Indent(int, char[]);
void Radius(tp_confmat);
int GetConf(tp_confmat *, tp_question *);
long ReadConf(tp_confmat, FILE *, long *);
void ReadErr(int, char[]);
int ReadOutlets(tp_axle *, tp_outlet[]);
int DoOutlet(tp_axle *, int, int[], int[], int[], int[], tp_outlet[], int);
void GetQuestion(tp_confmat, tp_question);
void Getadjmat(tp_axle *, tp_adjmat);
void DoFan(int, int, int, tp_adjmat);
void GetEdgelist(tp_axle *, tp_edgelist);
void AddToList(tp_edgelist, int, int, tp_vertices);
int RootedSubConf(int[], tp_adjmat, tp_question, int[], int, int, int);
int SubConf(tp_adjmat, int[], tp_question, tp_edgelist, int[]);

#else
void Error();
int Getstring();
void CheckCondition();
void CheckSymmetry();
void CheckHubcap();
void CheckBound();
int OutletForced();
int OutletPermitted();
int ReflForced();
void PrintOutlet();
int Reduce();
void CheckIso();
void CopyAxle();
void PrintAxle();
void Indent();
void Radius();
int GetConf();
long ReadConf();
void ReadErr();
int ReadOutlets();
int DoOutlet();
void GetQuestion();
void Getadjmat();
void DoFan();
void GetEdgelist();
void AddToList();
int RootedSubConf();
int SubConf();

#endif

/**************************************************************************
       main
Intializes, then reads input lines one by one and takes appropriate action
***************************************************************************/
main(ac, av)
int ac;
char *av[];
{
   int lev;	/* level of line being processed */
   int deg;	/* degree of hub; constant throughout */
   int prtline;	/* print details about line number "prtline" */
   int nosym;	/* number of symmetries, see "sym" below */
   char str[MAXSTR];	/* holds input line */
   char fname[MAXSTR];	/* name of file to be tested */
   tp_axle *axles, *A;	/* axles[l] is A_l of [D] */
   tp_outlet *sym;	/* sym[i] (i=0,..,nosym) are T_i (i=0,..,t-1) of [D] */
   int i, a, printmode, print, lineno;
   char *ch;

   printmode = prtline = 0;
   if (ac < 2) {
      (void) fprintf(stderr, "Usage: %s <filename> [<lineno> <print mode>]\n", av[0]);
      (void) fprintf(stderr, "If lineno is given and is positive will print details about that line.\n");
      (void) fprintf(stderr, "If lineno is 0 will print details about all lines. ");
      (void) fprintf(stderr, "Print modes are:\n");
      (void) fprintf(stderr, "%d  input lines only\n", PRTLIN);
      (void) fprintf(stderr, "%d  basic information\n", PRTBAS);
      (void) fprintf(stderr, "%d  hubcaps w/o reducibility\n", PRTPAI);
      (void) fprintf(stderr, "%d  hubcaps w/  reducibility\n", PRTALL);
      (void) fprintf(stderr, "WARNING: The last two generate a lot of output.\n");
      (void) fprintf(stderr, "Input command line arguments: ");
      (void) fflush(stderr);
      (void) fgets(str, sizeof(str), stdin);
      (void) strcpy(fname, "present7");
      (void) sscanf(str, "%s%d%d", fname, &prtline, &printmode);
   } else {
      if (ac >= 4) {
	 prtline = atoi(av[2]);
	 printmode = atoi(av[3]);
      }
      (void) strcpy(fname, av[1]);
   }

   (void) Getstring(fname);	/* to open presentation file */
   (void) printf("Verifying %s\n", fname);
   (void) fflush(stdout);
   if (prtline == 0)
      print = printmode;
   else
      print = 0;
   lineno = Getstring(str);	/* first line containing degree of hub */
   if (print >= PRTLIN) {
      (void) printf("%4d:%s", lineno, str);
      (void) fflush(stdout);
   }
   deg = 0;
   (void) sscanf(str, "Degree%d", &deg);
   if (deg < 5 || deg > MAXVAL)
      Error("Invalid degree", lineno);
   if (print >= PRTBAS)
      (void) printf("Allocating %d bytes for axles, %d bytes for sym\n",
	  (MAXLEV + 1) * sizeof(tp_axle), (MAXSYM + 1) * sizeof(tp_outlet));
   axles = (tp_axle *) malloc((MAXLEV + 1) * sizeof(tp_axle));
   sym = (tp_outlet *) malloc((MAXSYM + 1) * sizeof(tp_outlet));
   if (axles == NULL || sym == NULL) {
      fflush(stdout);
      (void) fprintf(stderr, "By far not enough memory\n");
      exit(26);
   }
   axles->low[0] = axles->upp[0] = deg;
   for (i = 1; i <= 5 * deg; i++) {
      axles->low[i] = 5;
      axles->upp[i] = INFTY;
   }
   CheckHubcap(axles, NULL, 0, print);	/* read rules, compute outlets */
   (void) Reduce(NULL, 0, 0);	/* read unavoidable set */

   for (lev = 0, nosym = 0; lev >= 0;) {
      if (lev >= MAXLEV) {
	 fflush(stdout);
	 (void) fprintf(stderr, "More than %d levels", MAXLEV);
	 Error("", lineno);
      }
      A = &axles[lev];
      if (lineno == prtline)
	 print = 0;
      lineno = Getstring(str);
      if (lineno == prtline)
	 print = printmode;
      if (print >= PRTLIN) {
	 (void) printf("%4d:%s", lineno, str);
	 fflush(stdout);
      }
      for (ch = str; *ch == ' '; ch++)	/* do nothing */
	 ;
      if (sscanf(ch, "L%d", &a) != 1 || a != lev) {
	 fflush(stdout);
	 (void) fprintf(stderr, "Level %d expected on line %d\n", lev, lineno);
	 exit(6);
      }
      for (; *ch != ' '; ch++)	/* do nothing */
	 ;
      for (; *ch == ' '; ch++)	/* do nothing */
	 ;
      switch (*ch) {
      case 'S':
	 CheckSymmetry(ch, A, sym, nosym, lineno);
	 break;
      case 'R':
	 if (Reduce(A, lineno, print >= PRTBAS ? 1 : 0) != 1)
	    Error("Reducibility failed", lineno);
	 break;
      case 'H':
	 CheckHubcap(A, str, lineno, print);
	 break;
      case 'C':
	 CheckCondition(ch, A, sym, &nosym, lev, lineno, print);
	 lev++;
	 continue;
      default:
	 Error("Invalid instruction", lineno);
      }	/* switch */

      /* delete symetries */
      if (print >= PRTBAS && sym[nosym - 1].nolines - 1 >= lev) {
	 (void) printf("Deleting symetries:");
	 for (i = nosym; i >= 1 && sym[i - 1].nolines - 1 >= lev; i--)
	    (void) printf(" %d", sym[i - 1].number);
	 (void) printf("\n");
	 (void) fflush(stdout);
      }
      for (; nosym >= 1 && sym[nosym - 1].nolines - 1 >= lev; nosym--)
	  /* do nothing */ ;

      lev--;
   }	/* for lev */
   /* final check */
   lineno = Getstring(str);
   ch = str;
   if (*ch++ != 'Q' || *ch++ != '.' || *ch != 'E')
      Error("`Q.E.D.' expected", lineno);
   (void) printf("%s verified.\n", fname);
   fflush(stdout);
   return (0);
}/* main */

/*************************************************************************
       Error
Prints an error message and exits.
*************************************************************************/
void
Error(message, lineno)
char message[];
int lineno;
{
   fflush(stdout);
   (void) fprintf(stderr, "%s on line %d\n", message, lineno);
   exit(lineno);
}/* Error */


/*************************************************************************
       Getstring
On first call opens file str for reading, on each subsequent call reads
a line from that file into str (at most MAXSTR characters), and returns
the number of the line read.
*************************************************************************/
int
Getstring(str)
char str[];
{
   static int lineno = 0;
   static FILE *fin = NULL;

   if (fin == NULL) {
      fin = fopen(str, "r");
      if (fin == NULL) {
	 fflush(stdout);
	 (void) fprintf(stderr, "Unable to open file %s for reading\n", str);
	 exit(3);
      }
      return (0);
   }
   ++lineno;
   if (fgets(str, MAXSTR, fin) != NULL)
      return (lineno);
   Error("Unexpected end of input file", lineno);
   exit(46);
}/* Getstring */

/*************************************************************************
       CheckCondition
Verifies condition line as described in [D]
*************************************************************************/
void
CheckCondition(S, A, sym, pnosym, lev, lineno, print)
int lev;	/* level of input line */
int lineno;	/* number of input line */
int *pnosym;	/* number of symmetries */
tp_outlet sym[];	/* symmetries (see "main") */
char *S;	/* input line */
tp_axle *A;	/* called A_lev in [D] */
int print;	/* print mode */
{
   int n, m, i, j, deg, good;
   static tp_cond cond[MAXLEV];
   tp_outlet *T;

   deg = A->low[0];
   if (sscanf(S, "%*s%d%d", &n, &m) != 2)
      Error("Syntax error", lineno);

   /* check condition and compatibility with A */
   if (n < 1 || n > 5 * deg)
      Error("Invalid vertex in condition", lineno);
   if (m < -8 || m > 9 || (m > -5 && m < 6))
      Error("Invalid condition", lineno);
   j = (n - 1) / deg;
   i = (n - 1) % deg + 1;
   if (n > 2 * deg && (A->low[i] != A->upp[i] || A->low[i] < j + 4))
      Error("Condition not compatible with A", lineno);
   CopyAxle(A + 1, A);
   if (m > 0) {	/* new lower bound */
      if (A->low[n] >= m || m > A->upp[n])
	 Error("Invalid lower bound in condition", lineno);
      A->upp[n] = m - 1;
      (A + 1)->low[n] = m;
   } else {	/* new upper bound */
      if (A->low[n] > -m || -m >= A->upp[n])
	 Error("Invalid upper bound in condition", lineno);
      A->low[n] = 1 - m;
      (A + 1)->upp[n] = -m;
   }	/* new upper bound */

   /* remember symmetry unless contains a fan vertex */
   for (i = 0, good = 1; i <= lev; i++)
      if (cond[i].n > 2 * deg || cond[i].n < 1)
	 good = 0;
   if (good) {	/* remember symmetry */
      if (*pnosym >= MAXSYM)
	 Error("Too many symmetries", lineno);
      if (print >= PRTBAS) {
	 (void) printf("Adding symmetry:");
      }
      T = &sym[(*pnosym)++];
      T->number = lineno;
      T->value = 1;
      T->nolines = lev + 1;
      for (i = 0; i <= lev; ++i) {
	 T->pos[i] = cond[i].n;
	 if (cond[i].m > 0) {
	    T->low[i] = cond[i].m;
	    T->upp[i] = INFTY;
	 } else {
	    T->low[i] = 5;
	    T->upp[i] = -cond[i].m;
	 }
	 if (print >= PRTBAS)
	    (void) printf(" (%d,%d,%d)", T->pos[i], T->low[i], T->upp[i]);
      }
      if (print >= PRTBAS) {
	 (void) printf("\n");
	 (void) fflush(stdout);
      }
   } else if (print >= PRTBAS) {
      (void) printf("Symmetry not added\n");
      (void) fflush(stdout);
   }
   cond[lev].n = n;
   cond[lev].m = m;
   cond[lev + 1].n = 0;
   cond[lev + 1].m = 0;
}/* CheckCondition */


/*************************************************************************
       CheckSymmetry
Verifies symmetry line as described in [D]
*************************************************************************/
void
CheckSymmetry(S, A, sym, nosym, lineno)
int nosym, lineno;
char *S;	/* input line */
tp_axle *A;
tp_outlet sym[];
{
   int k, epsilon, level, line, i;
   tp_outlet *T;

   if (sscanf(S, "%*s%d%d%d%d", &k, &epsilon, &level, &line) != 4)
      Error("Syntax error", lineno);
   if (k < 0 || k > A->low[0] || epsilon < 0 || epsilon > 1)
      Error("Illegal symmetry", lineno);
   for (i = 0, T = sym; i < nosym; i++, T++)
      if (T->number == line)
	 break;
   if (i >= nosym)
      Error("No symmetry as requested", lineno);
   if (T->nolines != level + 1)
      Error("Level mismatch", lineno);
   if (epsilon == 0) {
      if (OutletForced(A, T, k + 1) != 1)
	 Error("Invalid symmetry", lineno);
   } else {
      if (ReflForced(A, T, k + 1) != 1)
	 Error("Invalid reflected symmetry", lineno);
   }
}/* CheckSymmetry */


/*************************************************************************
     CheckHubcap
If str==NULL it assumes that A is the trivial axle of degree deg, where
deg=A->low[0]. It reads rules and computes the corresponding outlets. It
writes the outlets into the file specified by OUTLETFILE so they can be
verified for accuracy.
If str!=NULL it verifies hubcap line as described in [D]
**************************************************************************/
void
CheckHubcap(A, str, lineno, print)
int lineno, print;
tp_axle *A;
char str[];	/* input line */
{
   char *ch;
   int x[MAXVAL + 2], y[MAXVAL + 2], v[MAXVAL + 2];
   int covered[MAXVAL + 2], aux[MAXVAL + 2];
   int i, j, a, total, deg;
   int s[2 * MAXOUTLETS + 1];
   FILE *F = NULL;
   static tp_outlet outlet[MAXOUTLETS], *T;
   static int nouts;
   static tp_posout posout[2 * MAXOUTLETS];

   if (str == NULL) {
      nouts = ReadOutlets(A, outlet);
      for (i = 0; i < nouts; i++)
	 posout[i].T = posout[i + nouts].T = outlet + i;
      F = fopen(OUTLETFILE, "w");
      if (F != NULL) {
	 for (i = 0; i < nouts; i++)
	    PrintOutlet(i, F, outlet + i);
	 (void) fclose(F);
	 (void) printf("Outlets written into file `%s'.\n", OUTLETFILE);
	 fflush(stdout);
      }
      return;
   }
   /* This part is executed if str!=NULL */
   deg = A->low[0];
   for (ch = str; *ch == ' '; ch++);
   for (; *ch != ' '; ch++);
   for (; *ch == ' '; ch++);
   for (; *ch != ' '; ch++);
   for (; *ch == ' '; ch++);
   for (i = 1; *ch != '\0' && *ch != '\n'; i++) {
      if (i > MAXVAL)
	 Error("Too many hubcap elements", lineno);
      if (sscanf(ch, "(%d,%d,%d)", x + i, y + i, v + i) != 3)
	 Error("Syntax error", lineno);
      for (; *ch != ' ' && *ch != '\0' && *ch != '\n'; ch++);
      for (; *ch == ' '; ch++);
   }
   x[0] = i - 1;

   if (print >= PRTBAS) {
      (void) printf("Testing hubcap for:\n");
      PrintAxle(A);
      (void) printf("Forced positioned outlets:");
      for (i = 1; i <= deg; i++) {
	 a = 0;	/* a=1 if edge number printed */
	 for (T = outlet, j = 0; j < nouts; ++j, ++T)
	    if (OutletForced(A, T, i)) {
	       if (a == 0) {
		  (void) printf("\nEdge %2d: ", i);
		  a = 1;
	       }
	       (void) printf("%2d ", T->number);
	    }
      }
      (void) printf("\n");
      (void) fflush(stdout);
   }
   total = 0;
   for (i = 1; i <= deg; ++i)
      covered[i] = aux[i] = 0;
   for (i = 1; i <= x[0]; ++i) {
      if (x[i] < 1 || x[i] > deg || y[i] < 1 || y[i] > deg) {
	 fflush(stdout);
	 (void) fprintf(stderr, "Invalid hubcap member (%d,%d,%d)", x[i], y[i], v[i]);
	 Error("", lineno);
      }
      if (x[i] == y[i]) {
	 total += 2 * v[i];	/* repeated hubcap members listed once */
	 if (covered[x[i]])
	    Error("Invalid double cover", lineno);
	 covered[x[i]] = -1;
      } else {
	 total += (aux[x[i]] = v[i]);
	 if (covered[x[i]] == -1 || covered[y[i]] == -1)
	    Error("Invalid double cover", lineno);
	 covered[x[i]] = covered[x[i]] == 0 ? y[i] : -1;
	 covered[y[i]] = covered[y[i]] == 0 ? x[i] : -1;
      }
   }
   for (i = 1; i <= deg; ++i) {
      if (covered[i] == 0)
	 Error("Invalid hubcap", lineno);
      if (covered[i] == -1)
	 continue;
      if (covered[covered[i]] != i)
	 Error("Invalid hubcap", lineno);
      total += aux[i];	/* repeated hubcap members are only listed once */
   }

   if (print >= PRTBAS)
      (void) printf("Total double cover cost is %d\n", total);
   if (total > 20 * (deg - 6) + 1) {
      fflush(stdout);
      (void) fprintf(stderr, "Double cover has cost %d. ", total);
      Error("Hubcap does not satisfy (H2)", lineno);
   }
   for (i = 1; i <= x[0]; i++) {
      if (print >= PRTPAI)
	 (void) printf("\n-->Checking hubcap member (%d,%d,%d)\n", x[i], y[i], v[i]);
      for (j = 0; j < nouts; j++) {
	 posout[j].x = x[i];
	 s[j] = 0;
      }
      if (x[i] != y[i])
	 for (; j < 2 * nouts; j++) {
	    posout[j].x = y[i];
	    s[j] = 0;
	 }
      s[j] = 99;	/* to indicate end of list */
      CheckBound(A, posout, s, v[i], 0, 0, lineno, print);
   }	/* i */
   if (print >= PRTPAI) {
      (void) printf("\n");
      (void) fflush(stdout);
   }
   return;
}/* CheckHubcap */

/*************************************************************************
     CheckBound
Verifies (H1)
*************************************************************************/
void
CheckBound(A, posout, s, maxch, pos, depth, lineno, print)
int maxch, s[], pos, depth, lineno, print;
tp_posout posout[];
tp_axle *A;
{
   int deg, i, p, x, good, forcedch, allowedch;
   int *sprime;
   tp_axle *AA;
   tp_posout *PO;

   deg = A->low[0];

   /* compute forced and permitted rules, allowedch, forcedch, update s */
   forcedch = allowedch = 0;
   for (i = 0, PO = posout; s[i] < 99; i++, PO++) {
      if (s[i] > 0)
	 forcedch += PO->T->value;
      if (s[i])
	 continue;
      if (OutletForced(A, PO->T, PO->x)) {
	 s[i] = 1;
	 forcedch += PO->T->value;
      } else if (!OutletPermitted(A, PO->T, PO->x))
	 s[i] = -1;
      else if (PO->T->value > 0)
	 allowedch += PO->T->value;
   }

   if (print >= PRTPAI) {
      Indent(depth, "POs: ");
      for (i = 0, PO = posout; s[i] < 99; i++, PO++) {
	 if (s[i] < 0)
	    continue;
	 if (s[i] == 0)
	    (void) printf("?");
	 (void) printf("%d,%d ", PO->T->number, PO->x);
      }
      (void) printf("\n");
   }
   /* check if inequality holds */
   if (forcedch + allowedch <= maxch) {
      if (print >= PRTPAI)
	 Indent(depth, "Inequality holds. Case done.\n");
      return;
   }
   /* check reducibility */
   if (forcedch > maxch) {
      if (Reduce(A, lineno, print >= PRTALL ? 1 : 0) != 1)
	 Error("Incorrect hubcap upper bound", lineno);
      if (print >= PRTPAI && print < PRTALL)
	 Indent(depth, "Reducible. Case done.\n");
      return;
   }
   ALLOC(sprime, 2 * MAXOUTLETS + 1, int);
   ALLOC(AA, 1, tp_axle);
   for (PO = posout + pos; s[pos] < 99; pos++, PO++) {
      if (s[pos] || PO->T->value < 0)
	 continue;
      x = PO->x;

      /* accepting positioned outlet PO, computing AA */
      CopyAxle(AA, A);
      for (i = 0; i < PO->T->nolines; ++i) {
	 p = PO->T->pos[i];
	 p = x - 1 + (p - 1) % deg < deg ? p + x - 1 : p + x - 1 - deg;
	 if (PO->T->low[i] > AA->low[p])
	    AA->low[p] = PO->T->low[i];
	 if (PO->T->upp[i] < AA->upp[p])
	    AA->upp[p] = PO->T->upp[i];
	 if (AA->low[p] > AA->upp[p])
	    Error("Unexpected error 321", lineno);
      }	/* i */

      /* Check if a previously rejected positioned outlet is forced to apply */
      good = 1;
      for (i = 0; i < pos; i++)
	 if (s[i] == -1 && OutletForced(AA, posout[i].T, posout[i].x)) {
	    if (print >= PRTPAI) {
	       Indent(depth, "Positioned outlet ");
	       (void) printf("%d,%d can't be forced, because it forces %d,%d\n", PO->T->number, x, posout[i].T->number, posout[i].x);
	    }
	    good = 0;
	    break;
	 }
      if (good) {
	 /* recursion with PO forced */
	 for (i = 0; (sprime[i] = s[i]) < 99; ++i)	/* do nothing */
	    ;
	 sprime[pos] = 1;
	 if (print >= PRTPAI) {
	    Indent(depth, "Starting recursion with ");
	    (void) printf("%d,%d forced\n", PO->T->number, x);
	 }
	 CheckBound(AA, posout, sprime, maxch, pos + 1, depth + 1, lineno, print);
      }
      /* rejecting positioned outlet PO */
      if (print >= PRTPAI) {
	 Indent(depth, "Rejecting positioned outlet ");
	 (void) printf("%d,%d. ", PO->T->number, x);
      }
      s[pos] = -1;
      allowedch -= PO->T->value;
      if (allowedch + forcedch <= maxch) {
	 if (print >= PRTPAI)
	    (void) printf("Inequality holds.\n");
	 free(sprime);
	 free(AA);
	 return;
      } else if (print >= PRTPAI)
	 (void) printf("\n");
   }	/* pos */
   Error("Unexpected error 101", lineno);
}/* CheckBound */


/*********************************************************************
            OutletForced
If (T,x) is enforced by A, then returns the value of T, otherwise 0
*********************************************************************/
int
OutletForced(A, T, x)
int x;
tp_outlet *T;
tp_axle *A;
{
   int i, p, deg;

   deg = A->low[0];
   x--;
   for (i = 0; i < T->nolines; ++i) {
      p = T->pos[i];
      p = x + (p - 1) % deg < deg ? p + x : p + x - deg;
      if (T->low[i] > A->low[p] || T->upp[i] < A->upp[p])
	 return (0);
   }
   return (T->value);
}/* OutletForced */

/*********************************************************************
            OutletPermitted
If (T,x) is permitted by A, then returns the value of T, otherwise 0
*********************************************************************/
int
OutletPermitted(A, T, x)
int x;
tp_outlet *T;
tp_axle *A;
{
   int deg, i, p;

   deg = A->low[0];
   x--;
   for (i = 0; i < T->nolines; ++i) {
      p = T->pos[i];
      p = x + (p - 1) % deg < deg ? p + x : p + x - deg;
      if (T->low[i] > A->upp[p] || T->upp[i] < A->low[p])
	 return (0);
   }	/* i */
   return (T->value);
}/* OutletPermitted */

/************************************************************************
            ReflForced
Returns the value of T if M is fan-free and every cartwheel compatible
with A is compatible with tau^(x-1)sigma M, where M is the axle
corresponding to T
************************************************************************/
int
ReflForced(A, T, x)
int x;
tp_outlet *T;
tp_axle *A;
{
   int deg, i, p, q;

   deg = A->low[0];
   x--;
   for (i = 0; i < T->nolines; ++i) {
      p = T->pos[i];
      p = x + (p - 1) % deg < deg ? p + x : p + x - deg;
      if (p < 1 || p > 2 * deg)
	 return (0);
      else if (p <= deg)
	 q = deg - p + 1;
      else if (p < 2 * deg)
	 q = 3 * deg - p;
      else
	 q = 2 * deg;
      if (T->low[i] > A->low[q] || T->upp[i] < A->upp[q])
	 return (0);
   }
   return (T->value);
}/* ReflForced */


/*********************************************************************
            PrintOutlet
File F must be open for writing. Prints T into F.
*********************************************************************/
void
PrintOutlet(n, F, T)
int n;
FILE *F;
tp_outlet *T;
{
   int i;

   (void) fprintf(F, "%d  %d              %d\n", n, T->value, T->number);
   for (i = 0; i < T->nolines; ++i)
      (void) fprintf(F, "%2d  %2d  %2d\n", T->pos[i], T->low[i], T->upp[i]);
   (void) fprintf(F, "\n");
   fflush(F);
   return;
}/* PrintOutlet */


/*********************************************************************
            Reduce
 If A==NULL it initializes by allocating memory and reading reducible
 configurations from the file specified by UNAVSET, and computing
 "redquestions" (i.e. questions corresponding to the unavoidable set)
 If A!=NULL it tests reducibility of A as described in [D]
*********************************************************************/
Reduce(A, lineno, print)
int lineno, print;
tp_axle *A;
{
   int h, i, j, v, redring, redverts;
   static int naxles, noconf;
   static tp_confmat *conf;
   static tp_edgelist edgelist;
   static tp_adjmat adjmat;
   static tp_vertices image;
   static tp_axle **Astack, *B;
   static tp_question *redquestions;

   if (A == NULL) {
      ALLOC(Astack, MAXASTACK, tp_axle *);
      for (i = 0; i < MAXASTACK; i++)
	 ALLOC(Astack[i], 1, tp_axle);
      ALLOC(B, 1, tp_axle);
      redquestions = (tp_question *) malloc(CONFS * sizeof(tp_question));
      if (redquestions == NULL) {
	 fflush(stdout);
	 (void) fprintf(stderr, "Insufficient memory. Additional %d KBytes needed\n", (int) CONFS * sizeof(tp_question) / 1024);
	 exit(27);
      }
      conf = (tp_confmat *) malloc(CONFS * sizeof(tp_confmat));
      if (conf == NULL) {
	 (void) printf("Not enough memory to store unavoidable set. Additional %d KBytes needed.\n", (int) CONFS * sizeof(tp_confmat) / 1024);
	 (void) printf("Therefore cannot do isomorphism verification.\n");
	 fflush(stdout);
      }
      noconf = GetConf(conf, redquestions);
      return (0);
   }
   /* This part is executed when A!=NULL */
   if (print)
      (void) printf("Testing reducibility. Putting input axle on stack.\n");
   CopyAxle(Astack[0], A);
   for (naxles = 1; naxles > 0;) {
      CopyAxle(B, Astack[--naxles]);
      if (print) {
	 (void) printf("Axle from stack:");
	 PrintAxle(B);
      }
      Getadjmat(B, adjmat);
      GetEdgelist(B, edgelist);
      for (h = 0; h < noconf; ++h)
	 if (SubConf(adjmat, B->upp, redquestions[h], edgelist, image))
	    break;
      if (h == noconf) {
	 if (print)
	    (void) printf("Not reducible\n");
	 return (0);
      }
      /* Semi-reducibility test found h-th configuration, say K, appearing */
      redverts = redquestions[h][1].u;
      redring = redquestions[h][1].v;
      /* the above are no vertices and ring-size of free completion of K */
      /* could not use conf[h][0][0], because conf may be NULL           */

      if (print) {
	 (void) printf("Conf(%d,%d,%d): ", h / 70 + 1, (h % 70) / 7 + 1, h % 7 + 1);
	 for (j = 1; j <= redverts; j++) {
	    if (image[j] != -1)
	       (void) printf(" %d(%d)", image[j], j);
	 }
	 (void) printf("\n");
      }
      if (conf != NULL)
	 CheckIso(conf[h], B, image, lineno);
      /* Double-check isomorphism */

      for (i = redring + 1; i <= redverts; i++) {
	 v = image[i];
	 if (B->low[v] == B->upp[v])
	    continue;
	 if (print) {
	    (void) printf("Lowering upper bound of vertex ");
	    (void) printf("%d to %d and adding to stack\n", v, B->upp[v] - 1);
	 }
	 if (naxles >= MAXASTACK) {
	    fflush(stdout);
	    (void) fprintf(stderr, "More than %d elements in axle stack needed\n", MAXASTACK);
	    exit(42);
	 }
	 CopyAxle(Astack[naxles], B);
	 Astack[naxles]->upp[v] = B->upp[v] - 1;
	 naxles++;
      }

   }
   if (print)
      (void) printf("All possibilities for lower degrees tested\n");
   return (1);
}/* Reduce */

/*********************************************************************
            CheckIso
Verifies that image is an isomorphism between L and a well-positioned
induced subconfiguration K of the skeleton of A
*********************************************************************/
void
CheckIso(L, A, image, lineno)
tp_confmat L;
tp_axle *A;
tp_vertices image;
int lineno;

{
   int i, u, v, w, x, y, fu, deg, worried, verts, ring, d, h, a, b, c,
    e;
   static tp_vertices used;
   static tp_adjmat X, adjmat;

   deg = A->low[0];
   verts = L[0][0];	/* no verts of free completion of L */
   ring = L[0][1];	/* ring-size of L */
   Getadjmat(A, adjmat);
   for (u = 0; u <= 5 * deg; u++)
      for (v = 0; v <= 5 * deg; v++)
	 X[u][v] = 0;	/* Adjacency matrix of image */
   for (fu = 0; fu <= 5 * deg; fu++)
      used[fu] = 0;	/* to mark vertices that are in the image */

   /* first check that image is a valid 1-1 map */
   for (u = ring + 1; u <= verts; u++) {
      fu = image[u];
      if (fu < 0 || fu > 5 * deg || used[fu])
	 Error("Isomorphism error 1", lineno);
      used[fu] = 1;
      if (L[u][0] != A->upp[fu])
	 Error("Isomorphism error 2", lineno);
      if (fu > 2 * deg) {
	 i = (fu - 1) % deg + 1;
	 if (A->low[i] != A->upp[i] || A->low[i] < (fu - 1) / deg + 4)
	    Error("Isomorphism error 3", lineno);
      }
   }

   /* check that image is well-positioned */
   for (i = 1; i <= deg; i++)
      if (!used[i] && used[deg + i] && used[(i == 1) ? 2 * deg : deg + i - 1])
	 Error("Isomorphism error 4", lineno);

   /* test that image of L is a subconfiguration */
   for (u = ring + 1; u <= verts; u++) {
      d = L[u][0];
      worried = L[u][d] > ring ? 0 : 1;
      /* We are only checking edges that belong to triangles */
      /* worried is used to check that every edge belongs to a triangle */
      for (i = 1; i <= L[u][0]; i++) {
	 /* worried==1 iff L[u][i-1]<=ring */
	 v = L[u][i];
	 if (v <= ring) {
	    worried = 1;
	    continue;
	 }
	 if (image[0]) {	/* isomorphism is orientation-preserving */
	    x = image[u];
	    y = image[v];
	 } else {	/* isomorphism is orientation-reversing */
	    x = image[v];
	    y = image[u];
	 }
	 X[x][y] = 1;
	 w = L[u][i < d ? i + 1 : 1];
	 if (w <= ring) {
	    if (worried)
	       Error("Isomorphism error 5", lineno);
	    continue;
	 }
	 worried = 0;
	 if (adjmat[x][y] != image[w])
	    Error("Isomorphism error 6", lineno);
      }
   }

   /* test that the image of L is induced */
#define INDUCHECK(aa, bb, cc) if(aa && bb && cc!=1)      \
        Error("Isomorphism not induced",lineno);
   for (i = 1; i <= deg; i++) {
      INDUCHECK(used[0], used[i], X[0][i]);
      h = i == 1 ? deg : i - 1;
      INDUCHECK(used[h], used[i], X[h][i]);
      a = h + deg;
      INDUCHECK(used[h], used[a], X[h][a]);
      INDUCHECK(used[i], used[a], X[i][a]);
      if (A->low[i] != A->upp[i])
	 continue;
      b = deg + i;
      if (A->low[i] == 5) {
	 INDUCHECK(used[a], used[b], X[a][b]);
	 continue;
      }
      c = 2 * deg + i;
      INDUCHECK(used[a], used[c], X[a][c]);
      INDUCHECK(used[c], used[i], X[c][i]);
      if (A->low[i] == 6) {
	 INDUCHECK(used[c], used[b], X[c][b]);
	 continue;
      }
      d = 3 * deg + i;
      INDUCHECK(used[c], used[d], X[c][d]);
      INDUCHECK(used[d], used[i], X[d][i]);
      if (A->low[i] == 7) {
	 INDUCHECK(used[d], used[b], X[d][b]);
	 continue;
      }
      e = 4 * deg + i;
      if (A->low[i] != 8)
	 Error("Unexpected error in CheckIso", lineno);
      INDUCHECK(used[e], used[d], X[e][d]);
      INDUCHECK(used[e], used[i], X[e][i]);
      INDUCHECK(used[e], used[b], X[e][b]);
   }
}/* CheckIso */


/*********************************************************************
            CopyAxle
Copies B into A.
*********************************************************************/
void
CopyAxle(A, B)
tp_axle *A, *B;

{
   int j, deg5;

   deg5 = 5 * B->upp[0];
   for (j = 0; j <= deg5; j++) {
      A->low[j] = B->low[j];
      A->upp[j] = B->upp[j];
   }
   return;
}/* CopyAxle */

/*********************************************************************
            PrintAxle
Prints A on one line of stdout, followed by EOL
*********************************************************************/
void
PrintAxle(A)
tp_axle *A;

{
   int i, deg;

   deg = A->upp[0];
   for (i = 1; i <= 5 * deg; ++i) {
      if (A->low[i] == 5 && A->upp[i] == INFTY)
	 continue;
      (void) printf(" %d:%d", i, A->low[i]);
      if (A->low[i] != A->upp[i])
	 if (A->upp[i] == INFTY)
	    (void) printf("+");
	 else
	    (void) printf("%d", A->upp[i]);
      (void) printf(" ");
   }	/* i */
   (void) printf("\n");
   return;
}/* PrintAxle */


/*********************************************************************
            Indent
Prints string s on stdout, indented by 2n positions.
*********************************************************************/
void
Indent(n, s)
int n;
char s[];

{
   int i;

   for (i = 1; i <= n; ++i)
      (void) printf("  ");
   (void) printf("%s", s);
}/* Indent */


/*********************************************************************
	Getadjmat
Computes adjmat defined as follows. Let G=G(L), where L is the
skeleton of A. Notice that G only depends on u_B(i) for i=0,1,..,deg.
Then adjmat[u][v]=w if u,v,w form a clockwise triangle in G, and
adjmat[u][v]=-1 if w does not exist.
*********************************************************************/
void
Getadjmat(A, adjmat)
tp_axle *A;
tp_adjmat adjmat;

{
   int deg, a, b, h, i;

   deg = A->low[0];
   for (a = 0; a < CARTVERT; a++)
      for (b = 0; b < CARTVERT; b++)
	 adjmat[a][b] = -1;
   for (i = 1; i <= deg; i++) {
      h = (i == 1) ? deg : i - 1;
      adjmat[0][h] = i;
      adjmat[i][0] = h;
      adjmat[h][i] = 0;
      a = deg + h;
      adjmat[i][h] = a;
      adjmat[a][i] = h;
      adjmat[h][a] = i;
      if (A->upp[i] < 9)
	 DoFan(deg, i, A->upp[i], adjmat);
   }
}/* Getadjmat */

/*********************************************************************
	DoFan
Does one fan of adjmat
*********************************************************************/

void
DoFan(deg, i, k, adjmat)
int deg, i, k;
tp_adjmat adjmat;
{
   int a, b, c, d, e;

   a = i == 1 ? 2 * deg : deg + i - 1;
   b = deg + i;
   if (k == 5) {
      adjmat[i][a] = b;
      adjmat[a][b] = i;
      adjmat[b][i] = a;
      return;
   }
   c = 2 * deg + i;
   adjmat[i][a] = c;
   adjmat[a][c] = i;
   adjmat[c][i] = a;
   if (k == 6) {
      adjmat[i][c] = b;
      adjmat[c][b] = i;
      adjmat[b][i] = c;
      return;
   }
   d = 3 * deg + i;
   adjmat[i][c] = d;
   adjmat[c][d] = i;
   adjmat[d][i] = c;
   if (k == 7) {
      adjmat[i][d] = b;
      adjmat[d][b] = i;
      adjmat[b][i] = d;
      return;
   }
   e = 4 * deg + i;
   adjmat[i][d] = e;
   adjmat[d][e] = i;
   adjmat[e][i] = d;
   adjmat[i][e] = b;
   adjmat[e][b] = i;
   adjmat[b][i] = e;
}/* DoFan */


/***********************************************************************
            Radius
Prints an error message and exits if L does not have radius at most two.
************************************************************************/
void
Radius(L)
tp_confmat L;
{
   int i, j, u, v, verts, ring;
   static tp_vertices reached;

   verts = L[0][0];
   ring = L[0][1];
   for (u = ring + 1; u <= verts; u++) {
      /* u is a candidate for a center */
      for (v = ring + 1; v <= verts; v++)
	 reached[v] = 0;
      reached[u] = 1;
      for (i = 1; i <= L[u][0]; i++) {
	 v = L[u][i];
	 reached[v] = 1;
	 if (v > ring)
	    for (j = 1; j <= L[v][0]; j++)
	       reached[L[v][j]] = 1;
      }
      for (v = ring + 1; v <= verts; v++)
	 if (!reached[v])
	    break;
      if (v == verts + 1)
	 return;
   }
   fflush(stdout);
   (void) fprintf(stderr, "A configuration does not have radius at most two\n");
   exit(38);
}/* Radius */


/*********************************************************************
            GetConf
Reads unavoidable set from the file called UNAVSET. For the i-th member
(i=0,1,...), say L, it verifies that L has radius at most two, computes
a question for L and stores it in redquestions[i], and if conf!=NULL it
stores L in conf[i].
**********************************************************************/
int
GetConf(conf, redquestions)
tp_confmat *conf;
tp_question *redquestions;

{
   int noconf, nonull;
   tp_confmat *A;
   FILE *F;

   noconf = 0;
   if (conf == NULL) {
      ALLOC(conf, 1, tp_confmat);
      nonull = 0;
   } else
      nonull = 1;
   F = fopen(UNAVSET, "r");
   if (F == NULL) {
      fflush(stdout);
      (void) fprintf(stderr, "Unable to open file %s for reading\n", UNAVSET);
      exit(23);
   }
   (void) printf("Reading unavoidable set from file `%s'.\n", UNAVSET);
   fflush(stdout);
   for (noconf = 0; !ReadConf(*conf, F, NULL); noconf++) {
      if (noconf >= CONFS) {
	 fflush(stdout);
	 (void) fprintf(stderr, "More than %d configurations\n", CONFS);
	 exit(24);
      }
      GetQuestion(*conf, redquestions[noconf]);
      Radius(*conf);
      if (nonull)
	 conf++;
   }
   if (!nonull)
      free(conf);
   (void) printf("Total of %d configurations.\n", noconf);
   fflush(stdout);
   (void) fclose(F);
   return (noconf);
}/* GetConf */


/************************************************************************
            ReadConf
Reads one configuration matrix from file F and stores in A, if C!=NULL
puts coordinates there. If successful returns 0, on end of file returns 1,
if error exits. F must be open for reading. If K is the configuration,
and G its free completion, then A[0][0]=|V(G)|, A[0][1]=ring-size of K,
A[i][0]=d_G(i) for all i, and A[i][0]=d_G(i) =gamma_K(i) for i>ring-size,
A[i][j] (j=1,2,...,L[i][0]) are the neighbors of i in G listed in clockwise
order. See `Reducibility in the Four-Color Theorem' for more details.
*************************************************************************/
long
ReadConf(A, F, C)
tp_confmat A;
FILE *F;
long *C;

{
   char S[256], *t, name[256];
   long d, i, j, k, n, r, a, p;

   name[0] = '\0';
   t = name;
   while (*t == '\0' || *t == '\n') {
      if (fgets(name, sizeof(name), F) == NULL)
	 return ((long) 1);
      for (t = name; *t == ' ' || *t == '\t'; t++);
   }
   (void) fgets(S, sizeof(S), F);
   /* No verts, ringsize, no extendable colourings, max cons subset */
   if (sscanf(S, "%ld%ld%ld%ld", &A[0][0], &A[0][1], &A[0][2], &A[0][3]) != 4) {
      (void) printf("Error on line 2 while reading %s\n", name);
      exit(11);
   }
   n = A[0][0];
   r = A[0][1];
   if (n >= VERTS) {
      (void) printf("%s has more than %d vertices\n", name, VERTS - 1);
      exit(17);
   }
   (void) fgets(S, sizeof(S), F);	/* Contract */
   i = sscanf(S, "%ld%ld%ld%ld%ld%ld%ld%ld%ld", &A[0][4], &A[0][5], &A[0][6], &A[0][7], &A[0][8], &A[0][9], &A[0][10], &A[0][11], &A[0][12]);
   if (2 * A[0][4] + 1 != i) {
      (void) printf("Error on line 3 while reading %s\n", name);
      exit(13);
   }
   /* Reading adjacency list */
   for (i = 1; i <= n; i++) {
      (void) fgets(S, sizeof(S), F);
      if (sscanf(S, "%ld%ld", &j, &A[i][0]) != 2 || i != j) {
	 (void) printf("Error while reading vertex %ld of %s\n", i, name);
	 exit(14);
      }
      if (A[i][0] >= DEG) {
	 (void) printf("Vertex degree larger than %d in %s\n", DEG - 1, name);
	 exit(14);
      }
      for (t = S; *t < '0' || *t > '9'; t++);
      for (; *t >= '0' && *t <= '9'; t++);
      for (; *t < '0' || *t > '9'; t++);
      for (; *t >= '0' && *t <= '9'; t++);
      for (j = 1; j <= A[i][0]; j++) {
	 if (sscanf(t, "%ld", &A[i][j]) != 1) {
	    (void) printf("Error while reading neighbour %ld of %ld of %s\n", j, i, name);
	    exit(15);
	 }
	 for (; *t < '0' || *t > '9'; t++);
	 for (; *t >= '0' && *t <= '9'; t++);
      }	/* j */
   }	/* i */

   /* Reading coordinates */
   if (C != NULL)
      C[0] = n;
   for (i = 1; i <= n;) {
      (void) fgets(S, sizeof(S), F);
      if (C == NULL)
	 k = sscanf(S, "%ld%ld%ld%ld%ld%ld%ld%ld", &j, &j, &j, &j, &j, &j, &j, &j);
      else
	 k = sscanf(S, "%ld%ld%ld%ld%ld%ld%ld%ld", C + i, C + i + 1, C + i + 2, C + i + 3, C + i + 4, C + i + 5, C + i + 6, C + i + 7);
      if (k == 0) {
	 (void) printf("Error while reading coordinates of %s\n", name);
	 exit(17);
      }
      i += k;
   }	/* for i */
   (void) fgets(S, sizeof(S), F);
   for (t = S; *t == ' ' || *t == '\t'; t++);
   if (*t != '\n' && *t != '\0') {
      (void) printf("No blank line following configuration %s\n", name);
      exit(18);
   }
   /* verifying condition (1) */
   if (r < 2 || n <= r)
      ReadErr(1, name);
   /* condition (2) */
   for (i = 1; i <= r; i++)
      if (A[i][0] < 3 || A[i][0] >= n)
	 ReadErr(2, name);
   for (i = r + 1; i <= n; i++)
      if (A[i][0] < 5 || A[i][0] >= n)
	 ReadErr(2, name);
   /* condition (3) */
   for (i = 1; i <= n; i++)
      for (j = 1; j <= A[i][0]; j++)
	 if (A[i][j] < 1 || A[i][j] > n)
	    ReadErr(3, name);
   /* condition (4) */
   for (i = 1; i <= r; i++) {
      if (A[i][1] != (i == r ? 1 : i + 1))
	 ReadErr(4, name);
      if (A[i][A[i][0]] != (i == 1 ? r : i - 1))
	 ReadErr(4, name);
      for (j = 2; j < A[i][0]; j++)
	 if (A[i][j] <= r || A[i][j] > n)
	    ReadErr(4, name);
   }
   /* condition (5) */
   for (i = 1, k = 0; i <= n; i++)
      k += A[i][0];
   if (k != 6 * (n - 1) - 2 * r)
      ReadErr(5, name);
   /* condition (6) */
   for (i = r + 1; i <= n; i++) {
      k = 0;
      d = A[i][0];
      for (j = 1; j <= d; j++)
	 if (A[i][j] > r && A[i][j < d ? j + 1 : 1] <= r) {
	    k++;
	    if (A[i][j < d - 1 ? j + 2 : j + 2 - d] <= r)
	       k++;
	 }
      if (k > 2)
	 ReadErr(6, name);
   }
   /* condition (7) */
   for (i = 1; i <= n; i++)
      for (j = 1; j <= A[i][0]; j++) {
	 if (j == A[i][0]) {
	    if (i <= r)
	       continue;
	    a = A[i][1];
	 } else
	    a = A[i][j + 1];
	 k = A[i][j];
	 for (p = 1; p < A[k][0]; p++)
	    if (a == A[k][p] && i == A[k][p + 1])
	       break;
	 if (p == A[k][0] && (a != A[k][p] || i != A[k][1]))
	    ReadErr(7, name);
      }
   return ((long) 0);
}/* ReadConf */


/**********************************************************************
	ReadErr
Prints an error message and exits
***********************************************************************/
void
ReadErr(n, name)
int n;
char name[];
{
   (void) printf("Error %d while reading configuration %s\n", n, name);
   exit(57);
}

/**********************************************************************
The remaining functions in this file do not need verification, because
the results they return are independently verified (assuming enough
memory is available)
***********************************************************************/

/************************************************************************
            ReadOutlets
Assumes that A is the trivial axle of degree deg, where deg=A->low[0].
Reads rules, computes corresponding axles of degree deg and stores
them in outlet[0],...,outlet[nouts-1]. Returns nouts (i.e. the number
of outlets constructed. The array outlet must be already allocated and
of size >=MAXOUTLET.
*************************************************************************/
int
ReadOutlets(A, outlet)
tp_axle *A;
tp_outlet outlet[];
{
   char line[512], *ch, s[64];
   int lineno, n, nouts, number, i, norules;
   int z[17], b[17];	/* input data */
   tp_outlet *T;
   FILE *F;
   static int U[] = {0, 0, 0, 1, 0, 3, 2, 1, 4, 3, 8, 3, 0, 0, 5, 6, 15};
   static int V[] = {0, 0, 1, 0, 2, 0, 1, 3, 2, 5, 2, 9, 4, 12, 0, 1, 1};

   /* See the last paragraph of [D, Section 2]. */

   F = fopen(RULEFILE, "r");
   if (F == NULL) {
      (void) fflush(stdout);
      (void) fprintf(stderr, "Unable to open file %s for reading\n", RULEFILE);
      exit(405);
   }
   (void) printf("Reading rules from file `%s'.\n", RULEFILE);
   (void) fflush(stdout);
   n = -1;	/* size of M(T) or -1 if there is no T */
   T = outlet;
   norules = 0;
   for (nouts = 0, lineno = 1; fgets(line, sizeof(line), F) != NULL; lineno++) {
      for (ch = line; *ch == ' ' || *ch == '\t'; ++ch);
      if (*ch == '#' || *ch == '\\' || *ch == '\n' || *ch == '\0')
	 continue;
      /* starting to read a new rule */
      norules++;
      if (sscanf(line, "%d%s", &number, s) != 2)
	 Error("Unable to read first line of rule", lineno);
      if (number == 0)
	 Error("Rule has number zero", lineno);
      if (*s == 'i') {
	 if (n < 0)
	    Error("Illegal rule reference", lineno);
	 /* invert previous rule */
	 if (nouts >= MAXOUTLETS - 2)
	    Error("Too many outlets", lineno);
	 if (DoOutlet(A, number, V, U, z, b, T, lineno)) {
	    nouts++;
	    T++;
	 }
	 if (DoOutlet(A, -number, V, U, z, b, T, lineno)) {
	    nouts++;
	    T++;
	 }
      } else {
	 if (sscanf(line, "%*d%d%d", &b[0], &b[1]) != 2)
	    Error("Unable to read source or sink", lineno);
	 if (fgets(line, sizeof(line), F) == NULL)
	    Error("Unexpected end of rule file", lineno);
	 ++lineno;
	 for (ch = line; *ch == ' ' || *ch == '\t'; ++ch);
	 for (n = 2; *ch != '\0' && *ch != '\n'; n++) {
	    if (n > 16)
	       Error("Too many vertices in a rule", lineno);
	    if (sscanf(ch, "%d%d", z + n, b + n) != 2)
	       Error("Syntax error in rule file", lineno);
	    if (z[n] < 0 || z[n] > 16)
	       Error("Illegal entry in rule file", lineno);
	    for (i = 0; i < 2; i++) {
	       for (; *ch >= '0' && *ch <= '9'; ch++);
	       for (; *ch == ' ' || *ch == '\t'; ch++);
	    }
	 }
	 z[0] = n;
	 /* completed reading rule */
	 if (nouts >= MAXOUTLETS - 2)
	    Error("Too many outlets", lineno);
	 if (DoOutlet(A, number, U, V, z, b, T, lineno)) {
	    nouts++;
	    T++;
	 }
	 if (DoOutlet(A, -number, U, V, z, b, T, lineno)) {
	    nouts++;
	    T++;
	 }
      }
   }
   (void) printf("Total of %d rules resulted in %d outlets of degree %d.\n", norules, nouts, A->low[0]);
   (void) fflush(stdout);
   (void) fclose(F);
   return (nouts);
}/* ReadOutlets */


/*********************************************************************
            DoOutlet
Creates one outlet T from input data. The sign of "number" determines
whether r(T)=1 or r(T)=-1. The order of arguments X, Y determines sense
(clockwise/counterclockwise).
*********************************************************************/
int
DoOutlet(A, number, X, Y, z, b, T, lineno)
tp_axle *A;
int number, X[], Y[], z[], b[], lineno;
tp_outlet *T;
{
   int i, j, k, phi[17], u, v, deg;
   static tp_adjmat adjmat;

   Getadjmat(A, adjmat);
   deg = A->low[0];
   T->nolines = z[0] - 1;
   T->number = number;
   for (i = 0; i < 17; i++)
      phi[i] = -1;
   if (number > 0) {
      phi[0] = 1;
      phi[1] = 0;
      T->value = 1;
      k = 1;
   } else {
      phi[0] = 0;
      phi[1] = 1;
      T->value = -1;
      k = 0;
   }
   T->pos[0] = 1;

   /* compute phi */
   for (i = j = 0; j < z[0]; i++, j++) {
      T->low[i] = b[j] / 10;
      T->upp[i] = b[j] % 10;
      if (T->upp[i] == 9)
	 T->upp[i] = INFTY;
      if (T->low[i] == 0)
	 T->low[i] = T->upp[i];
      /* checking (T2) */
      if (T->low[i] > T->upp[i])
	 Error("Condition (T2) from def of outlet violated", lineno);
      /* checking (T3) */
      if (T->low[i] < 5 || T->low[i] > 9 || T->upp[i] > INFTY || T->upp[i] == 9)
	 Error("Condition (T3) from def of outlet violated", lineno);
      if (j == k) {
	 if (T->low[k] > deg || T->upp[k] < deg)
	    return (0);
	 /* if above true then outlet cannot apply for this degree */
	 i--;
	 continue;
      }
      if (j >= 2) {	/* now computing T->pos[i] */
	 u = phi[X[z[j]]];
	 v = phi[Y[z[j]]];
	 if (u < 0 || u > 5 * deg || v < 0 || v > 5 * deg)
	    Error("Rule references illegal vertex", lineno);
	 T->pos[i] = phi[z[j]] = adjmat[u][v];
      }
      u = T->pos[i];
      if (u <= 0 || u > 5 * deg)
	 Error("Rule uses illegal vertex", lineno);
      if (u <= deg && T->low[i] == T->upp[i])
	 DoFan(deg, u, T->low[i], adjmat);	/* update adjmat */
   }
   /* Condition (T4) is checked in CheckIso */
   return (1);
}/* DoOutlet */


/*********************************************************************
            GetQuestion
Computes a question Q=(Q[0],Q[1],...,Q[n]) for L. Moreover, sets
Q[1].u to be the number of vertices of the free completion of L,
and Q[1].v to be the ring-size of L. Also sets Q[n+1].u=-1 to
indicate end
*********************************************************************/
void
GetQuestion(L, Q)
tp_confmat L;
tp_question Q;

{
   int nverts, max, ring, found[VERTS];
   int d, g, h, i, j, r, t, u, v, w, best, secondbest, nfound, search;

   nverts = Q[1].u = L[0][0];
   ring = Q[1].v = L[0][1];
   for (v = 0; v <= nverts; v++)
      found[v] = 0;
   for (max = 0, v = ring + 1; v <= nverts; v++) {
      if (L[v][0] > max) {
	 max = L[v][0];
	 best = v;
      }
   }
   Q[0].z = best;
   Q[0].xi = L[best][0];
   found[best] = 1;
   for (max = 0, i = 1; i <= L[best][0]; i++) {
      v = L[best][i];
      if (v <= ring)
	 continue;
      if (L[v][0] > max) {
	 max = L[v][0];
	 secondbest = v;
      }
   }
   Q[1].z = secondbest;
   Q[1].xi = L[secondbest][0];
   found[secondbest] = 1;
   nfound = 2;
   for (search = 0; search < nfound; search++) {
      v = Q[search].z;
      if (v <= ring)
	 continue;
      d = L[v][0];
      for (i = 1; !found[L[v][i]]; i++);
      for (h = (i == 1) ? d : i - 1; h != i; h = (h == 1) ? d : h - 1) {
	 u = L[v][h];
	 if (u <= ring)
	    break;
	 if (found[u])
	    continue;
	 Q[nfound].z = u;
	 Q[nfound].xi = u > ring ? L[u][0] : 0;
	 Q[nfound].u = L[v][(h == d) ? 1 : h + 1];
	 Q[nfound].v = v;
	 nfound++;
	 found[u] = 1;
      }
      if (h == i)
	 continue;
      for (j = (i == d) ? 1 : i + 1;; j = (j == d) ? 1 : j + 1) {
	 w = L[v][j];
	 if (w <= ring)
	    break;
	 if (found[w])
	    continue;
	 Q[nfound].z = w;
	 Q[nfound].xi = w > ring ? L[w][0] : 0;
	 Q[nfound].u = v;
	 Q[nfound].v = L[v][(j == 1) ? d : j - 1];
	 nfound++;
	 found[w] = 1;
      }
      r = (h >= j) ? h - j : h - j + d;
      if (r <= 2)
	 continue;
      Q[nfound].z = u;
      Q[nfound].xi = u > ring ? L[u][0] : 0;
      Q[nfound].u = L[v][(h == d) ? 1 : h + 1];
      Q[nfound].v = v;
      nfound++;
      for (g = (h == 1) ? d : h - 1; g != j; g = (g == 1) ? d : g - 1) {
	 t = L[v][g];
	 if ((t <= ring) || (found[t])) {
	    (void) printf("Error in getquestions\n");
	    exit(1);
	 }
	 Q[nfound].z = t;
	 Q[nfound].xi = t > ring ? L[t][0] : 0;
	 Q[nfound].u = Q[nfound - 1].z;
	 Q[nfound].v = v;
	 nfound++;
	 found[t] = 1;
      }
   }
   Q[nfound].u = -1;	/* indicates end */
}/* GetQuestion */

/**********************************************************************
	GetEdgeList
For (a,b) such that a >= b, b <= 8 and a <= 11 computes X=edgelist[a][b]
defined as follows: X[2*i+1],X[2*i+2] (i=0,1,...,X[0]-1) are all pairs of
adjacent vertices u,v of the skeleton of A with degrees a,b, respectively
such that either a<=8 or u=0.
***********************************************************************/
void
GetEdgelist(A, edgelist)
tp_axle *A;
tp_edgelist edgelist;


{
   int a, b, c, d, e, h, i, deg;

   deg = A->upp[0];
   for (a = 5; a <= 11; a++)
      for (b = 5; b <= 8 && b <= a; b++)
	 edgelist[a][b][0] = 0;
   for (i = 1; i <= deg; i++) {
      AddToList(edgelist, 0, i, A->upp);
      h = (i == 1) ? deg : i - 1;
      AddToList(edgelist, i, h, A->upp);
      a = deg + h;
      b = deg + i;
      AddToList(edgelist, i, a, A->upp);
      AddToList(edgelist, i, b, A->upp);
      if (A->low[i] != A->upp[i])
	 continue;
      /* in this case we are not interested in the fan edges */
      if (A->upp[i] == 5) {
	 AddToList(edgelist, a, b, A->upp);
	 continue;
      }
      c = 2 * deg + i;
      AddToList(edgelist, a, c, A->upp);
      AddToList(edgelist, i, c, A->upp);
      if (A->upp[i] == 6) {
	 AddToList(edgelist, b, c, A->upp);
	 continue;
      }
      d = 3 * deg + i;
      AddToList(edgelist, c, d, A->upp);
      AddToList(edgelist, i, d, A->upp);
      if (A->upp[i] == 7) {
	 AddToList(edgelist, b, d, A->upp);
	 continue;
      }
      if (A->upp[i] != 8) {
	 (void) fflush(stdout);
	 (void) fprintf(stderr, "Unexpected error in `GetEdgeList'\n");
	 exit(36);
      }
      e = 4 * deg + i;
      AddToList(edgelist, d, e, A->upp);
      AddToList(edgelist, i, e, A->upp);
      AddToList(edgelist, b, e, A->upp);
   }
}/* GetEdgeList */


/**********************************************************************
	AddToList
See "GetEdgeList" above.
***********************************************************************/
void
AddToList(edgelist, u, v, degree)
tp_edgelist edgelist;
int u, v;
tp_vertices degree;

/* adds the pair u,v to edgelist */
{
   int a, b, *e;

   a = degree[u];
   b = degree[v];
   if ((a >= b) && (b <= 8) && (a <= 11) && ((a <= 8) || (u == 0))) {
      e = edgelist[a][b];
      if (e[0] + 2 >= MAXELIST) {
	 (void) fflush(stdout);
	 (void) fprintf(stderr, "More than %d entries in edgelist needed\n", MAXELIST);
	 exit(39);
      }
      e[++e[0]] = u;
      e[++e[0]] = v;
   }
   if ((b >= a) && (a <= 8) && (b <= 11) && ((b <= 8) || (v == 0))) {
      e = edgelist[b][a];
      if (e[0] + 2 >= MAXELIST) {
	 (void) fflush(stdout);
	 (void) (stderr, "More than %d entries in edgelist needed\n", MAXELIST);
	 exit(41);
      }
      e[++e[0]] = v;
      e[++e[0]] = u;
   }
}

/**********************************************************************
	RootedSubConf
See "SubConf" below.
***********************************************************************/
RootedSubConf(degree, adjmat, question, image, x, y, clockwise)
int degree[], x, y, clockwise;
tp_adjmat adjmat;
tp_vertices image;
tp_question question;

{
   int deg, j, w;
   static int used[CARTVERT];
   tp_query *Q;

   deg = degree[0];
   for (j = 0; j < CARTVERT; j++) {
      used[j] = 0;
      image[j] = -1;
   }
   image[0] = clockwise;
   image[question[0].z] = x;
   image[question[1].z] = y;
   used[x] = 1;
   used[y] = 1;
   for (Q = question + 2; Q->u >= 0; Q++) {
      if (clockwise)
	 w = adjmat[image[Q->u]][image[Q->v]];
      else
	 w = adjmat[image[Q->v]][image[Q->u]];
      if (w == -1)
	 return (0);
      if (Q->xi && Q->xi != degree[w])
	 return (0);
      if (used[w])
	 return (0);
      image[Q->z] = w;
      used[w] = 1;
   }

   /* test if image is well-positioned */
   for (j = 1; j <= deg; j++)
      if (!used[j] && used[deg + j] && used[(j == 1) ? 2 * deg : deg + j - 1])
	 return (0);
   return (1);
}/* RootedSubConf */

/**********************************************************************
	SubConf
Given "adjmat", "degree" and "edgelist" derived from an axle A, and
"question" for a configuration L it tests using [D, theorem (6.3)]
if L is a well-positioned induced subconfiguration of the skeleton
of A. If not returns 0; otherwise returns 1, writes an isomorphism
into image, and sets image[0] to 1 if the isomorphism is orientation-
preserving, and 0 if it is orientation-reversing.
***********************************************************************/
SubConf(adjmat, degree, question, edgelist, image)
tp_adjmat adjmat;
tp_vertices degree;
tp_edgelist edgelist;
tp_vertices image;
tp_question question;

{
   int i, x, y, *pedge;

   pedge = edgelist[question[0].xi][question[1].xi];
   for (i = 1; i <= pedge[0]; i++) {
      x = pedge[i++];
      y = pedge[i];
      if (RootedSubConf(degree, adjmat, question, image, x, y, 1) ||
	  RootedSubConf(degree, adjmat, question, image, x, y, 0))
	 return (1);
   }
   return (0);
}/* SubConf */


/* End of file discharge.c */


==> anc/discharge.pas <==
{ DISCHARGE.PAS 1.1:  THIS PROGRAM SUPPLEMENTS THE PAPER `THE FOUR COLOR 
  THEOREM' [4CT] BY N ROBERTSON, D P SANDERS, P D SEYMOUR, AND R THOMAS. REFER 
  TO `DISCHARGING CARTWHEELS' [DC] (AND `REDUCIBILITY IN THE FOUR-COLOR THEOREM' 
  [R]) FOR A DESCRIPTION OF THIS PROGRAM.  DIRECT REFERENCES TO THESE PAPERS 
  WILL BE PROVIDED VIA `REF:'. COPYRIGHT 1996, 1997 BY THE AUTHORS AND 
  CHRISTOPHER CARL HECKMAN. PERMISSION TO USE FOR THE PURPOSE OF SCHOLARLY 
  RESEARCH IS HEREBY GRANTED. }

PROGRAM DISCHARGE (INPUT, OUTPUT);

CONST
	VERTS = 27;       { 1 + MAXIMUM NUMBER OF VERTICES IN A FREE COMPLETION }
	MAXDEG = 13;          { 1 + MAX DEGREE OF A VERTEX IN A FREE COMPLETION }
	MAXCONFS = 640;                      { MAXIMUM NUMBER OF CONFIGURATIONS }
	MAXVAL = 12;  
	CARTVERT = 5 * MAXVAL + 2;                         { DOMAIN OF L_A, U_A }
	RULEFILE = 'rules';                             { FILE CONTAINING RULES }
	UNAVSET = 'unavoidable.conf';     { FILE CONTAINING THE UNAVOIDABLE SET }
	OUTLETFILE = 'outlet.et';        { OUTLETS WILL BE WRITTEN TO THIS FILE }
	INFINITY = 12;                             { 12 IS GOOD ENOUGH FOR HERE }
	MAXOUTLETS = 110;
	MAXSYM = 50;                             { MAXIMUM NUMBER OF SYMMETRIES }
	MAXELIST = 134;                              { LENGTH OF EDGELIST [A,B] }
	MAXASTACK = 5;                     { MAXIMUM HEIGHT OF STACK FOR REDUCE }
	MAXLEVEL = 12;                     { 1 + MAXIMUM LEVEL OF AN INPUT LINE }
	MAXAXLES = 1 + MAXLEVEL;                                 { 1 + MAXLEVEL }
	BLANK = ' '; 
	COMMA = ',';
	LPAREN = '(';
	RPAREN = ')';
	CR = CHR (13);                                      { CARRIAGE - RETURN }
	BACK = CHR (8);                                             { BACKSPACE }
TYPE
	LONGINTEGER = INTEGER; { MAXINT = 2 ^ 31 - 1 > 2 * 10 ^ 9 IS BIG ENOUGH }
	PRINTWHAT = (NOTHING, INPUTLINE, BASICS, HUBCAPS, ALL);
	DIRS = (DEASIL, WIDDERSHINS);                      { DEASIL = CLOCKWISE }
	ISOMAP = ARRAY [0 .. CARTVERT] OF INTEGER;
	OUTLETPTR = ARRAY [1 .. 2 * MAXOUTLETS + 1] OF INTEGER;
	ADJMATRIX = ARRAY [0 .. CARTVERT, 0 .. CARTVERT] OF INTEGER;
	CONFIG = ARRAY [0 .. VERTS, 0 .. MAXDEG] OF LONGINTEGER;
	AXLE = RECORD
		LOW, UPP : ISOMAP
		END;
	OUTLET = RECORD
		NUMBER,NOLINES,VALUE : INTEGER;
		POS,LOW,UPP          : ISOMAP
		END;
	CONDITION = RECORD
		M,N : INTEGER;
		END;
	POSOUTLET = RECORD
		T : OUTLET;
		X : INTEGER
		END;
	QUERY = RECORD
		U,V,Z,XI : INTEGER;
		END;
	QUESTION = ARRAY [0 .. CARTVERT] OF QUERY;
	ELIST = ARRAY [0 .. INFINITY, 0 .. INFINITY, 0 .. MAXELIST] OF INTEGER;
	CONFIGLIST = ARRAY [1 .. MAXCONFS] OF CONFIG;
	OUTLETLIST = ARRAY [0 .. MAXOUTLETS] OF OUTLET;
	COORDS = ARRAY [0 .. VERTS] OF LONGINTEGER;
	QUESTIONLIST = ARRAY [1 .. MAXCONFS] OF QUESTION;
	BLIST = ARRAY [0 .. CARTVERT] OF BOOLEAN;

VAR
	DEGREE, LEVEL, NUMSYM               : INTEGER;
	SYM                                 : ARRAY [-1 .. MAXSYM] OF OUTLET;
	OUTLETS                             : ARRAY [1 .. MAXOUTLETS] OF OUTLET;
	COND                                : ARRAY [0 .. MAXLEVEL] OF CONDITION;
	INFILE1,                                  { INPUT FROM PRESENTATION FILE }
	INFILE2,                                  { INPUT FROM RULES FILE }
	OUTFILE                             : FILE OF CHAR;
	ADJMAT, X                           : ADJMATRIX;
	REDQUEST                            : QUESTIONLIST;
	CONF                                : CONFIGLIST;
	NUMCONFS, NUMAXLES                  : INTEGER;
	POSOUTLETS                          : ARRAY [1 .. 2 * MAXOUTLETS] 
	                                           OF POSOUTLET;
	AXLES                               : ARRAY [0 .. MAXAXLES] OF AXLE;
	NUMOUTLETS, LINENO, I               : INTEGER;
	PRINT                               : PRINTWHAT;
	NULLCONDITION                       : CONDITION;
	EDGELIST                            : ELIST;
	U, V                                : ISOMAP;
	A                                   : AXLE;
	CH                                  : CHAR;
	FILENAME, GENERIC, USTRING, VSTRING : STRING;
	CONFNAME                            : STRING; { CONFIGURATION NAME }


PROCEDURE WRITESTRING (S : STRING); { PRINT OUT A STRING, UP UNTIL THE LAST 
		NON-BLANK, WITH NO CARRIAGE-RETURN. NOTE THAT THE COMPILER THAT WAS 
		PROVIDED WITH THIS SYSTEM WAS GENERIC, AND DID NOT ALLOW VARIABLE 
		STRING-LENGTH. }
	VAR
		I, L : INTEGER;
	BEGIN
		L := 0;
		FOR I := 1 TO LENGTH (S) DO
			IF S [I] <> BLANK THEN L := I;
		FOR I := 1 TO L DO
			WRITE (S [I]);
	END;


PROCEDURE READERROR (N : INTEGER);
	BEGIN
		WRITELN;
		WRITE ('ERROR ', N : 1, ' WHILE READING CONFIGURATION ');
		WRITE (CONFNAME);
		WRITELN;
		HALT { PROGRAM }
	END;


PROCEDURE ERROR (MESSAGE: STRING);
	BEGIN
		WRITELN;
		WRITESTRING (MESSAGE);
		WRITELN (' ON LINE ',LINENO : 1);
		HALT { PROGRAM }
	END;


FUNCTION ISBLANK (CH : CHAR) : BOOLEAN;
	BEGIN
		ISBLANK := (CH IN [BLANK, CR, CHR (10), CHR (9)])
		{ CHR (10) AND CHR (9) ARE LINE-FEED AND TAB, RESPECTIVELY. }
	END;
	
	
PROCEDURE READNONBLANK1 (VAR CH : CHAR); 
	BEGIN
		REPEAT
			READ (INFILE1, CH);
			IF PRINT >= INPUTLINE THEN WRITE (CH);
			IF CH = CR THEN LINENO := LINENO + 1
		UNTIL NOT ISBLANK (CH)
	END;


PROCEDURE READNONBLANK2 (VAR CH : CHAR);
	BEGIN
		REPEAT
			READ (INFILE2, CH);
			IF PRINT >= INPUTLINE THEN WRITE (CH);
			IF CH = CR THEN LINENO := LINENO + 1
		UNTIL NOT ISBLANK (CH)
	END;


PROCEDURE SKIPCOMMENTS2;
	VAR
		AGAIN1, AGAIN2 : BOOLEAN;
		S              : STRING;
	BEGIN
		AGAIN1 := TRUE;
		REPEAT
			IF EOF (INFILE2) THEN
				AGAIN1 := FALSE
			ELSE
				BEGIN
					AGAIN2 := TRUE;
					WHILE AGAIN2 DO
						IF ISBLANK (INFILE2^) THEN
							BEGIN
								IF INFILE2^ = CR THEN
									LINENO := LINENO + 1;
								GET (INFILE2);
								AGAIN2 := NOT EOF (INFILE2)
							END
						ELSE
							AGAIN2 := FALSE;
					AGAIN1 := (INFILE2^ = '#')
				END;
			IF (AGAIN1) THEN
				BEGIN
					READLN (INFILE2, S);
					IF PRINT >= INPUTLINE THEN 
						WRITELN (LINENO, ': ', S);
					LINENO := LINENO + 1
				END
		UNTIL (NOT AGAIN1)
	END;


PROCEDURE READSTRING (S : STRING); { FROM OPEN FILE, CHECK TO MAKE SURE THAT S 
		APPEARS AS THE NEXT SEQUENCE OF CHARACTERS. IF NOT, RETURN AN ERROR 
		MESSAGE }
	VAR
		I  : INTEGER;
		CH : CHAR;
	BEGIN
		I := 1;
		WHILE S [I] <> BLANK DO
			BEGIN
				READNONBLANK1 (CH);
				IF CH <> S [I] THEN ERROR ('EXPECTED STRING IS MISSING');
				I := I + 1
			END
	END;


PROCEDURE PRINTOUTLET (N : INTEGER; T : OUTLET); { WRITES TO OUTFILE, WHICH IS 
		ASSUMED TO BE OPEN. }
	VAR
		I : INTEGER;
	BEGIN
		WRITELN (OUTFILE, N :1, BLANK, T.VALUE : 1, BLANK, T.NUMBER : 1);
		FOR I := 1 TO T.NOLINES DO
			WRITELN (OUTFILE, T.POS [I] : 1, BLANK, T.LOW [I] : 1, BLANK, 
					T.UPP [I] : 1);
		WRITELN (OUTFILE)
	END;


PROCEDURE INDENT (N : INTEGER; S : STRING);
	VAR
		I : INTEGER;
	BEGIN
		WRITELN;
		FOR I := 1 TO 2 * N DO
			WRITE (BLANK);
		WRITESTRING (S)
	END;


FUNCTION MODULO (X, Y : INTEGER) : INTEGER; { THE USUAL MODULO FUNCTION, 
	EXCEPT THAT Y IS RETURNED INSTEAD OF 0 IF X MOD Y = 0. }
	BEGIN
		IF X MOD Y = 0
			THEN MODULO := Y
			ELSE MODULO := X MOD Y
	END;


PROCEDURE PRINTAXLE (A : AXLE);
	VAR
		I : INTEGER;
	BEGIN
		FOR I := 1 TO 5 * DEGREE DO
			IF (A.LOW [I] <> 5) OR (A.UPP [I] <> INFINITY) THEN
				IF A.LOW [I] = A.UPP [I] THEN
					WRITE (BLANK, I : 1, ':', A.LOW [I] : 1)
				ELSE IF A.UPP [I] = INFINITY THEN
					WRITE (BLANK, I : 1, ':', A.LOW [I] : 1, '+')
				ELSE
					WRITE (BLANK, I : 1, ':', A.LOW [I] : 1, A.UPP [I] : 1);
		WRITELN
	END;


FUNCTION JOIN (A : AXLE; C : CONDITION) : AXLE; { REF: DC-4. COMPUTES A "JOIN" 
		C. }
	BEGIN
		IF ((A.LOW [C.N] > - C.M) OR (- C.M >= A.UPP [C.N])) AND (C.M < 0)
			THEN ERROR ('INVALID UPPER BOUND IN CONDITION');
		IF ((A.LOW [C.N] >= C.M) OR (C.M > A.UPP [C.N])) AND (C.M > 0)
			THEN ERROR ('INVALID LOWER BOUND IN CONDITION');
		IF (C.N > 2 * DEGREE) THEN
			IF (A.LOW [MODULO(C.N, DEGREE)] <> A.UPP [MODULO(C.N, DEGREE)]) OR
					(A.UPP [MODULO(C.N, DEGREE)] < 4 + (C.N - 1) DIV DEGREE)
				THEN ERROR ('ILLEGAL FAN VERTEX IN JOIN (A,C)');
		IF C.M < 0 THEN A.UPP [C.N] := - C.M;
		IF C.M > 0 THEN A.LOW [C.N] := + C.M;
		JOIN := A
	END;


FUNCTION CIRCLEPLUS (A, B, MODULUS : INTEGER) : INTEGER; { REF: DC-6 }
	BEGIN
		IF A + ((B - 1) MOD MODULUS) < MODULUS 
			THEN CIRCLEPLUS := A + B
			ELSE CIRCLEPLUS := A + B - MODULUS
	END;


FUNCTION JOINPO (A : AXLE; P : POSOUTLET) : AXLE; { RETURNS THE AXLE A "JOIN" 
		P ( = (T,X) ) }
	VAR
		SPOKE, I : INTEGER;
	BEGIN
		FOR I := 1 TO P.T.NOLINES DO
			BEGIN
				SPOKE := CIRCLEPLUS (P.X - 1, P.T.POS [I], DEGREE);
				IF A.LOW [SPOKE] < P.T.LOW [I] 
					THEN A.LOW [SPOKE] := P.T.LOW [I];
				IF A.UPP [SPOKE] > P.T.UPP [I] 
					THEN A.UPP [SPOKE] := P.T.UPP [I]
			END;
		JOINPO := A
	END;


FUNCTION CONJUGATE (C : CONDITION) : CONDITION; { REF: DC-3. COMPUTES THE 
		"CONJUGATE" OF C }
	BEGIN
		C.M := 1 - C.M;
		CONJUGATE := C
	END;


PROCEDURE RADIUS2 (CONFNUM : INTEGER); { CHECK THAT CONFIGURATION #CONFNUM HAS 
		RADIUS <= 2. THIS IS DONE BY CHECKING WHETHER THERE IS AN ALL-1 ROW 
		OF A^2, WHERE A IS THE ADJACENCY MATRIX OF CONFIGURATION #CONFNUM. }
	VAR
		I, J, K, CTR     : INTEGER;
		NVERTS, RINGSIZE : INTEGER;
		ISCTR, ADJACENT  : BOOLEAN;
		A                : ARRAY [1 .. CARTVERT, 1 .. CARTVERT] OF BOOLEAN;
	BEGIN
		CTR := 0;
		NVERTS := CONF [CONFNUM, 0, 0];
		RINGSIZE := CONF [CONFNUM, 0, 1];
		FOR I := 1 TO NVERTS DO
			FOR J := 1 TO CONF [CONFNUM,I,0] DO
				A [I,CONF [CONFNUM,I,J]] := TRUE;
		FOR I := 1 TO NVERTS DO
			A [I,I] := TRUE;
		FOR I := 1 + RINGSIZE TO NVERTS DO
			BEGIN
				ISCTR := TRUE;
				FOR J := 1 + RINGSIZE TO NVERTS DO
					BEGIN
						ADJACENT := FALSE;
						FOR K := 1 + RINGSIZE TO NVERTS DO
							IF A [I,K] AND A [K,J] THEN
								BEGIN
									ADJACENT := TRUE;
									EXIT {LOOP}
								END;
						IF NOT ADJACENT THEN
							BEGIN
								ISCTR := FALSE;
								EXIT {LOOP}
							END
					END; 
				IF ISCTR THEN
					BEGIN
						CTR := I;
						EXIT {LOOP}
					END
			END;
		IF CTR = 0 THEN READERROR (38)
	END;


PROCEDURE ADDEDGES (A,B,C : INTEGER); { A,B,C FORM A TRIANGLE IN DEASIL 
		(CLOCKWISE) ORDER }
	BEGIN
		ADJMAT [A,B] := C;
		ADJMAT [B,C] := A;
		ADJMAT [C,A] := B
	END;


PROCEDURE DOFAN (I, K : INTEGER); { SET DEGREE OF SPOKE (VERTEX I) TO K. }
	BEGIN
		IF K = 5
			THEN ADDEDGES (I, MODULO (I - 1, DEGREE) + DEGREE, DEGREE + I)
			ELSE 
				BEGIN
					ADDEDGES (I, MODULO (I - 1, DEGREE) + DEGREE, 2 * DEGREE + I);
					IF K = 6
						THEN ADDEDGES (I, 2 * DEGREE + I, DEGREE + I)
						ELSE 
							BEGIN
								ADDEDGES (I, 2 * DEGREE + I, 3 * DEGREE + I);
								IF K = 7
									THEN ADDEDGES (I, 3 * DEGREE + I, DEGREE + I)
									ELSE 
										BEGIN
											ADDEDGES (I, 3 * DEGREE + I, 4 * DEGREE + I);
											ADDEDGES (I, 4 * DEGREE + I, DEGREE + I)
										END
							END
				END
	END;


PROCEDURE GETADJMAT (A : AXLE); { COMPUTE ADJACENCY-MATRIX FOR AXLE A. }
	VAR
		H, I, J : INTEGER;
	BEGIN
		FOR I := 0 TO CARTVERT - 1 DO
			FOR J := 0 TO CARTVERT - 1 DO
				ADJMAT [I,J] := -1;
		FOR I := 1 TO DEGREE DO
			BEGIN
				H := MODULO (I - 1, DEGREE);
				ADDEDGES (0, H, I);
				ADDEDGES (I, H, DEGREE + H);
				IF A.UPP [I] < 9 THEN DOFAN (I, A.UPP [I])
			END
	END;


PROCEDURE DOOUTLET (A : AXLE; NUM : INTEGER; X, Y, Z, B : ISOMAP); { REF: 
		DC-8. GIVEN A RULE (DESCRIBED BY Z AND B), COMPUTES AN OUTLET AND ADDS 
		IT TO THE LIST IF THE HUB HAS THE RIGHT DEGREE. }
	VAR
		PHI             : ISOMAP;
		I, J, HUB       : INTEGER;
		U, V, W, UP, LO : INTEGER;
		APPLIES         : BOOLEAN;
	BEGIN
		WITH OUTLETS [NUMOUTLETS + 1] DO
			BEGIN
				GETADJMAT (A);
				APPLIES := TRUE;
				NUMBER := NUM;
				NOLINES := Z [0] - 1;
				FOR I := 0 TO CARTVERT DO
					PHI [I] := - 1;
				IF NUM > 0 THEN
					BEGIN
						PHI [0] := 1; PHI [1] := 0; VALUE := 1; HUB := 1
					END
				ELSE
					BEGIN
						PHI [0] := 0; PHI [1] := 1; VALUE := -1; HUB := 0
					END;
				POS [1] := 1;
				I := 1;
				FOR J := 0 TO NOLINES DO
					BEGIN
						UP := B [J] MOD 10;
						IF UP = 9 THEN UP := INFINITY;
						LO := B [J] DIV 10;
						IF LO = 0 THEN LO := UP;
						IF LO > UP THEN ERROR ('CONDITION (T2) VIOLATED');
						IF (LO > 9) OR (LO < 5) OR (UP < 5) OR ((UP > 8) AND 
								(UP < INFINITY))
							THEN ERROR ('CONDITION (T3) VIOLATED');
						UPP [I] := UP;
						LOW [I] := LO;
						IF J = HUB THEN
							BEGIN
								IF (LOW [HUB + 1] > DEGREE) OR (UPP [HUB + 1] < DEGREE)
									THEN
										BEGIN
											APPLIES := FALSE; EXIT { LOOP }
										END
							END
						ELSE
							BEGIN
								IF J >= 2 THEN
									BEGIN
										U := PHI [X [Z [J]]];
										V := PHI [Y [Z [J]]];
										IF (U < 0) OR (V < 0) OR (U > CARTVERT) 
												OR (V > CARTVERT)
											THEN ERROR ('RULE USES ILLEGAL VERTEX');
										W := ADJMAT [U,V];
										POS [I] := W;
										PHI [Z [J]] := W
									END;
								IF (POS [I] < 0) OR (POS [I] > CARTVERT) 
									THEN ERROR ('RULE USES ILLEGAL VERTEX');
								IF (POS [I] <= DEGREE) AND (UPP [I] = LOW [I]) 
									THEN DOFAN (POS [I], UPP [I]);
								I := I + 1
							END;
					END
			END;
		POSOUTLETS [NUMOUTLETS + 1].T := OUTLETS [NUMOUTLETS + 1];
		IF APPLIES THEN NUMOUTLETS := NUMOUTLETS + 1
	END;


PROCEDURE READOUTLETS (A : AXLE); { READS RULES AND CONVERTS THEM TO OUTLETS }
	VAR
		S                         : STRING;
		I, NUMBER, NUMRULES, TEMP : INTEGER;
		Z, B                      : ISOMAP;
	BEGIN
		TEMP := LINENO;
		RESET (INFILE2, RULEFILE);
		NUMRULES := 0;
		NUMOUTLETS := 0;
		WRITELN ('READING RULES FROM FILE ', RULEFILE, '.'); 
		SKIPCOMMENTS2;
		I := -1; { SIZE OF M OR -1 IF THERE IS NO OUTLET }
		WHILE NOT EOF (INFILE2) DO
			BEGIN
				SKIPCOMMENTS2;
				NUMRULES := NUMRULES + 1;
				READ (INFILE2, NUMBER);
				IF PRINT >= INPUTLINE THEN 
					WRITE (NUMBER : 1, BLANK);
				IF NUMBER = 0 THEN ERROR ('RULE HAS NUMBER ZERO');
				WHILE ISBLANK (INFILE2^) DO
					BEGIN
						IF INFILE2^ = CR THEN
							LINENO := LINENO + 1;
						GET (INFILE2)
					END;
				IF (INFILE2^ IN ['i','I']) AND (I < 0) 
					THEN ERROR ('ILLEGAL RULE REFERENCE');
				IF INFILE2^ IN ['i','I'] THEN
					BEGIN
						IF NUMOUTLETS + 2 > MAXOUTLETS 
							THEN ERROR ('TOO MANY OUTLETS');
						DOOUTLET (A, + NUMBER, V, U, Z, B);
						DOOUTLET (A, - NUMBER, V, U, Z, B);
						READLN (INFILE2, S); 
						LINENO := LINENO + 1;
						IF NOT EOF (INFILE2) THEN
							BEGIN
								READLN (INFILE2);
								LINENO := LINENO + 1
							END;
						IF PRINT >= INPUTLINE THEN WRITELN (S)
					END
				ELSE
					BEGIN
						READLN (INFILE2, B [0], B [1]);
						IF PRINT >= INPUTLINE THEN 
							WRITELN (B [0] : 1, BLANK, B [1] : 1, BLANK);
						LINENO := LINENO + 1;
						IF EOF (INFILE2) THEN ERROR ('UNEXPECTED END OF RULE FILE.');
						I := 2;
						WHILE (I <= CARTVERT) AND NOT EOLN (INFILE2) DO
							BEGIN
								READ (INFILE2, Z [I], B [I]);
								IF PRINT >= INPUTLINE 
									THEN WRITE (Z [I] : 1, BLANK, B [I] : 1, BLANK);
								IF (Z [I] < 0) OR (Z [I] > 16) 
									THEN ERROR ('ILLEGAL ENTRY IN RULEFILE');
								I := I + 1
							END;
						IF I > CARTVERT THEN ERROR ('TOO MANY VERTICES IN A RULE');
						Z [0] := I;
						IF NUMOUTLETS + 2 > MAXOUTLETS THEN ERROR ('TOO MANY OUTLETS');
						DOOUTLET (A, + NUMBER, U, V, Z, B);
						DOOUTLET (A, - NUMBER, U, V, Z, B);
						READLN (INFILE2); LINENO := LINENO + 1;
						IF PRINT >= INPUTLINE THEN WRITELN
					END
			END;
		CLOSE (INFILE2);
		WRITELN ('TOTAL OF ', NUMRULES : 1, ' RULES RESULTED IN ', 
				NUMOUTLETS : 1, ' OUTLETS OF DEGREE ', DEGREE : 1, '.');
		LINENO := TEMP
	END;


PROCEDURE GETQUESTION (CONFNUM : INTEGER); { REF: DC-21. CONVERTS A 
		CONFIGURATION INTO A LIST OF QUERIES (I.E. A QUESTION), SO THAT WE 
		CAN CHECK PLANAR ISOMROPHISM MORE EFFICIENTLY. }
	VAR
		FOUND              : BLIST;
		G, H, I, J, K, DEG : INTEGER;
		RINGSIZE, NVERTS   : INTEGER;
		QFRONT, QBACK      : INTEGER; { USE REDQUESTION [CONFNUM,N].Z AS A 
									QUEUE, WITH N BEING A POINTER }

	PROCEDURE LOCATE (V1, V2, V3 : INTEGER); { V1,V2,V3 FORM A DEASIL TRIANGLE, 
			WITH V1,V2 ALREADY KNOWN. REDQUEST TELLS HOW TO FIND V3 GIVEN 
			V1,V2. }
		BEGIN
			WITH REDQUEST [CONFNUM, QFRONT] DO
				BEGIN
					U := V1;
					V := V2;
					Z := V3;
					IF V3 <= RINGSIZE
						THEN XI := 0
						ELSE XI := CONF [CONFNUM,V3,0]
				END;
			FOUND [V3] := TRUE;
			QFRONT := QFRONT + 1
		END; { LOCATE }

	BEGIN { GETQUESTION }
		FOR I := 0 TO CARTVERT DO
			FOUND [I] := FALSE;
		NVERTS := CONF [CONFNUM,0,0];
		RINGSIZE := CONF [CONFNUM,0,1];
		QFRONT := 0; QBACK := 0;
		J := 1 + RINGSIZE;
		FOR I := 2 + RINGSIZE TO NVERTS DO
			IF CONF [CONFNUM,I,0] > CONF [CONFNUM,J,0] THEN J := I;
		LOCATE (0, 0, J);
		K := 0;
		FOR I := 1 TO CONF [CONFNUM,J,0] DO
			IF CONF [CONFNUM,J,I] > RINGSIZE THEN
				IF (K = 0) OR (CONF [CONFNUM,K,0] < CONF [CONFNUM, 
							CONF [CONFNUM,J,I],0])
					THEN K := CONF [CONFNUM,J,I];
		LOCATE (NVERTS, RINGSIZE, K);
		REPEAT
			I := REDQUEST [CONFNUM,QBACK].Z;
			QBACK := QBACK + 1;
			IF I > RINGSIZE THEN
				BEGIN
					DEG := CONF [CONFNUM,I,0];
					J := 1;
					WHILE NOT FOUND [CONF [CONFNUM,I,J]] DO
						J := J + 1;
					H := MODULO (J - 1, DEG);
					WHILE (CONF [CONFNUM,I,H] > RINGSIZE) AND (H <> J) DO
						IF FOUND [CONF [CONFNUM,I,H]] 
							THEN H := MODULO (H - 1, DEG)
						ELSE
							BEGIN
								LOCATE (CONF [CONFNUM,I,MODULO (H + 1, DEG)], 
										I, CONF [CONFNUM,I,H]);
								H := MODULO (H - 1, DEG)
							END;
					IF H <> J THEN
						BEGIN
							J := MODULO (J + 1, DEG);
							WHILE (CONF [CONFNUM,I,J] > RINGSIZE) DO
								IF FOUND [CONF [CONFNUM,I,J]] THEN
									J := MODULO (J + 1, DEG)
								ELSE
									BEGIN
										LOCATE (I, CONF [CONFNUM,I,MODULO (J - 1, DEG)], 
												CONF [CONFNUM,I,J]);
										J := MODULO (J + 1, DEG)
									END;
							IF (H - J + DEG) MOD DEG > 2 THEN { MORE VERTICES TO FIND;
									I IS A CUT-VERTEX; + DEG IS TO FIX A COMPILER BUG }
								BEGIN
									LOCATE (CONF [CONFNUM,I,MODULO (H + 1, DEG)], 
											I, CONF [CONFNUM,I,H]);
									G := MODULO (H - 1, DEG);
									WHILE G <> J DO
										IF (CONF [CONFNUM,I,G] <= RINGSIZE) OR 
												FOUND [CONF [CONFNUM,I,G]] 
											THEN READERROR (50000)
										ELSE
											BEGIN
												LOCATE (REDQUEST [CONFNUM,QFRONT - 1].Z, I,
														CONF [CONFNUM,I,G]);
												G := MODULO (G - 1, DEG)
											END
								END
						END
				END
		UNTIL QBACK = QFRONT;
		REDQUEST [CONFNUM,QFRONT].U := -1
	END;


PROCEDURE READCONF (CONFNUM : INTEGER); { REF: 4CT-4. READS ONE CONFIGURATION 
		FROM INFILE2 (ASSUMED ALREADY OPEN),	CHECKS IT, AND PUTS IT IN 
		CONF [CONFNUM].  DOES NOT READ COORDINATES. }
	VAR
		I, J, K, P, J1, J2, J3   : INTEGER;
		SUMDEG, RINGSIZE, NVERTS : INTEGER;
	BEGIN
		IF EOF (INFILE2) THEN READERROR (612);
		READ (INFILE2, NVERTS, RINGSIZE, J1, J2);
		IF PRINT >= INPUTLINE THEN WRITELN (CONFNAME);
		IF PRINT >= INPUTLINE 
			THEN WRITELN (NVERTS : 1, BLANK, RINGSIZE : 1, BLANK, J1 : 1, 
					BLANK, J2 : 1, BLANK);
		READ (INFILE2, J1);
		IF PRINT >= INPUTLINE THEN WRITELN (J1 : 1, BLANK);
		FOR I := 1 TO 2 * J1 DO
			BEGIN
				READ (INFILE2, J2);
				IF PRINT >= INPUTLINE THEN WRITE (J2 : 1, BLANK)
			END;
		IF PRINT > INPUTLINE THEN WRITELN;
		CONF [CONFNUM,0,0] := NVERTS;
		CONF [CONFNUM,0,1] := RINGSIZE;
		IF NVERTS >= VERTS THEN READERROR (99999);
		IF EOF (INFILE2) THEN READERROR (142857);
		FOR I := 1 TO NVERTS DO
			BEGIN
				READ (INFILE2, J, CONF [CONFNUM,I,0]);
				IF PRINT >= INPUTLINE 
					THEN WRITE (J : 4, BLANK, CONF [CONFNUM,I,0] : 4, BLANK);
				IF (J <> I) OR (CONF [CONFNUM,I,0] > NVERTS - 1) 
					THEN READERROR (14);
				FOR J := 1 TO CONF [CONFNUM,I,0] DO
					BEGIN
						READ (INFILE2, CONF [CONFNUM,I,J]);
						IF PRINT >= INPUTLINE 
							THEN WRITE (CONF [CONFNUM,I,J] : 4, BLANK)
					END;
				IF EOF (INFILE2) THEN READERROR (15);
				IF PRINT >= INPUTLINE THEN WRITELN
			END;
		FOR I := 1 TO NVERTS DO				{ READ OVER COORDINATES }
			IF EOF (INFILE2)
				THEN READERROR (1995)
				ELSE READ (INFILE2, J);
		IF NOT EOF (INFILE2) THEN READLN (INFILE2);
		IF NOT EOF (INFILE2) THEN READLN (INFILE2);
		IF PRINT >= INPUTLINE THEN WRITELN ('COORDINATES SKIPPED');
		
	{ NOW CHECK THE DEFINITION OF A CONFIGURATION (IN R) AGAINST WHAT WE'VE 
	JUST READ IN: }
		SUMDEG := 0;
		IF (RINGSIZE < 2) OR (RINGSIZE >= NVERTS) THEN READERROR (1);    { 1 }
		FOR I := 1 TO RINGSIZE DO                                        { 2 }
			IF CONF [CONFNUM,I,0] < 3
				THEN READERROR (2)
				ELSE SUMDEG := SUMDEG + CONF [CONFNUM,I,0];
		FOR I := 1 + RINGSIZE TO NVERTS DO
			IF CONF [CONFNUM,I,0] < 5
				THEN READERROR (2)
				ELSE SUMDEG := SUMDEG + CONF [CONFNUM,I,0];
		FOR I := 1 TO NVERTS DO                                          { 3 }
			FOR J := 1 TO CONF [CONFNUM,I,0] DO
				IF (CONF [CONFNUM,I,J] > NVERTS) OR (1 > CONF [CONFNUM,I,J]) 
					THEN READERROR (3);
		FOR I := 1 TO RINGSIZE DO                                        { 4 }
			IF CONF [CONFNUM,I,1] <> MODULO (I + 1, RINGSIZE) 
				THEN READERROR (4000 + I)
			ELSE IF CONF [CONFNUM,I,CONF [CONFNUM,I,0] ] <> 
					MODULO (I - 1, RINGSIZE)
				THEN READERROR (40000 + I)
			ELSE
				FOR J := 2 TO CONF [CONFNUM,I,0] - 1 DO
					IF CONF [CONFNUM,I,J] <= RINGSIZE 
						THEN READERROR (400000 + 100 * I + J);
		IF SUMDEG <> 6 * NVERTS - 6 - 2 * RINGSIZE THEN READERROR (5);   { 5 }
		FOR I := 1 + RINGSIZE TO NVERTS DO                               { 6 }
			BEGIN
				J1 := 0; J2 := 0; J3 := 0;
				FOR J := 1 TO CONF [CONFNUM,I,0] DO
					IF (CONF [CONFNUM,I,J] > RINGSIZE) AND (CONF [CONFNUM,I,
							MODULO (J + 1, CONF [CONFNUM,I,0])] <= RINGSIZE) THEN
						BEGIN
							J3 := J2; J2 := J1; J1 := J
						END;
				IF J3 > 0 THEN READERROR (6000);
				IF (J2 <> 0) AND (CONF [CONFNUM,I,MODULO (J1 + 2, CONF 
						[CONFNUM,I,0])] <= RINGSIZE) AND (CONF [CONFNUM,I,
						MODULO (J2 + 2, CONF [CONFNUM,I,0])] <= RINGSIZE)
					THEN READERROR (60000 + I)
			END;
		FOR I := 1 TO RINGSIZE DO                                        { 7 }
			FOR J := 1 TO CONF [CONFNUM,I,0] - 1 DO
				BEGIN
					K := CONF [CONFNUM,I,J];
					P := CONF [CONFNUM,CONF [CONFNUM,I,J],0];
					WHILE P > 0 DO
						IF (CONF [CONFNUM,I,MODULO (J + 1, CONF [CONFNUM,I,0])] <> 
								CONF [CONFNUM,K,P]) OR (I <> CONF [CONFNUM,K,
								MODULO (P + 1, CONF [CONFNUM,K,0])])
							THEN P := P - 1
							ELSE EXIT {LOOP};
					IF P = 0 THEN READERROR (7)
				END;
		FOR I := RINGSIZE + 1 TO NVERTS DO
			FOR J := 1 TO CONF [CONFNUM,I,0] DO
				BEGIN
					K := CONF [CONFNUM,I,J];
					P := CONF [CONFNUM,CONF [CONFNUM,I,J],0];
					WHILE P > 0 DO
						IF (CONF [CONFNUM,I,MODULO (J + 1, CONF [CONFNUM,I,0])] <> 
								CONF [CONFNUM,K,P]) OR (I <> CONF [CONFNUM,K,MODULO 
								(P + 1, CONF [CONFNUM,K,0])])
							THEN P := P - 1
							ELSE EXIT {LOOP};
					IF P = 0 THEN READERROR (7)
				END
	END;


PROCEDURE GETCONF; { READS IN UNAVOIDABLE SET. }
	BEGIN
		CONFNAME := UNAVSET;
		RESET (INFILE2, UNAVSET);
		IF EOF (INFILE2) THEN READERROR (1);
		WRITELN ('READING UNAVOIDABLE SET ... ');
		NUMCONFS := 0;
		READLN (INFILE2, CONFNAME);
		WHILE NOT EOF (INFILE2) DO
			BEGIN
				NUMCONFS := NUMCONFS + 1;
				IF NUMCONFS > MAXCONFS THEN READERROR (999);
				READCONF (NUMCONFS);
				RADIUS2 (NUMCONFS);
				GETQUESTION (NUMCONFS);
				IF NOT EOF (INFILE2) THEN READLN (INFILE2, CONFNAME)
			END;
		CLOSE (INFILE2);
		IF PRINT >= INPUTLINE THEN WRITELN;
		WRITELN ('DONE. READ ', NUMCONFS : 1,' CONFIGURATIONS.')
	END;



PROCEDURE READRULES (A : AXLE); { PART OF CHECKHUBCAP IN C PROGRAM }
	VAR
		I : INTEGER;
	BEGIN
		READOUTLETS (A);
		FOR I := 1 TO NUMOUTLETS DO
			POSOUTLETS [I + NUMOUTLETS] := POSOUTLETS [I];
		REWRITE (OUTFILE, OUTLETFILE);
		FOR I := 1 TO NUMOUTLETS DO
			PRINTOUTLET (I, OUTLETS [I]);
		CLOSE (OUTFILE);
		WRITELN ('OUTLETS WRITTEN TO ', OUTLETFILE : 1)
	END;


FUNCTION SUBCONF (DEG : ISOMAP; Q : QUESTION; VAR IMAGE : ISOMAP) : BOOLEAN; 
		{ LOOKS FOR ONE OF THE UNAVOIDABLE CONFIGURATIONS (DESCRIBED BY Q) IN 
		THE GRAPH GENERATED BY DEG, AND PUTS THE ISOMORPHISM (IF THERE IS 
		ONE) INTO IMAGE. }
	VAR
		J : INTEGER;

	FUNCTION ROOTEDSUBCONF (X, Y : INTEGER; DIRECTION : DIRS) : BOOLEAN; 
			{ LOOK FOR UNAVOIDABLE CONFIGURATION WITH ONE EDGE IDENTIFIED. 
			IF NOT THERE, RETURNS FALSE. }
		VAR
			I, W  : INTEGER;
			LEGAL : BOOLEAN;
			USED  : BLIST;    { TELL WHICH VERTICES OF THE CARTWHEEL ARE 
							MAPPED ONTO }
		BEGIN
			LEGAL := FALSE;
			FOR I := 0 TO CARTVERT DO
				BEGIN
					IMAGE [I] := -1;
					USED [I] := FALSE
				END;
			IF DIRECTION = DEASIL 
				THEN IMAGE [0] := 1
				ELSE IMAGE [0] := 0;
			IMAGE [Q [0].Z] := X; USED [X] := TRUE;
			IMAGE [Q [1].Z] := Y; USED [Y] := TRUE;
			I := 2;
			WHILE Q [I].U >= 0 DO  
				BEGIN
					IF DIRECTION = DEASIL
						THEN W := ADJMAT [IMAGE [Q [I].U], IMAGE [Q [I].V]]
						ELSE W := ADJMAT [IMAGE [Q [I].V], IMAGE [Q [I].U]];
					IF W < 0 THEN EXIT { LOOP };
					IF (Q [I].XI > 0) AND (Q [I].XI <> DEG [W]) THEN EXIT { LOOP };
					IF USED [W] THEN EXIT { LOOP };
					IMAGE [Q [I].Z] := W; USED [W] := TRUE;
					I := I + 1;
					LEGAL := (Q [I].U < 0) { LEGAL ONLY IF ALL VERTICES IN 
										Q CHECK OUT. }
				END;
			IF LEGAL THEN { TEST WELL-POSITIONEDNESS }
				FOR I := 1 TO DEGREE DO
					IF USED [DEGREE + I] AND USED [DEGREE + MODULO (I - 1, DEGREE)] 
							AND NOT USED [I]
						THEN LEGAL := FALSE;
			ROOTEDSUBCONF := LEGAL
		END; { ROOTED SUBCONF }

	BEGIN { SUBCONF }
		SUBCONF := (EDGELIST [Q [0].XI, Q [1].XI, 0] > 0);
		FOR J := 1 TO EDGELIST [Q [0].XI, Q [1].XI, 0] DO
			IF ROOTEDSUBCONF (EDGELIST [Q [0].XI, Q [1].XI, 2 * J - 1], 
					EDGELIST [Q [0].XI, Q [1].XI, 2 * J], WIDDERSHINS)
				THEN EXIT { LOOP }
			ELSE IF ROOTEDSUBCONF (EDGELIST [Q [0].XI, Q [1].XI, 2 * J - 1], 
					EDGELIST [Q [0].XI, Q [1].XI, 2 * J], DEASIL)
				THEN EXIT { LOOP }
			ELSE SUBCONF := (J < EDGELIST [Q [0].XI, Q [1].XI, 0])
	END;


PROCEDURE CHECKCONDITION; { REF: DC-16. HANDLES CONDITION DISPOSITION. }
	VAR
		C    : CONDITION;
		GOOD : BOOLEAN;
		I    : INTEGER;
	BEGIN
		IF EOLN (INFILE1) THEN ERROR ('UNEXPECTED END-OF-LINE');
		READ (INFILE1, C.N, C.M);
		IF PRINT >= INPUTLINE THEN WRITELN (C.N : 1, BLANK, C.M : 1, BLANK);
		IF (C.N < 1) OR (C.N > 5 * DEGREE) 
			THEN ERROR ('INVALID VERTEX IN CONDITION');
		IF ((C.M < -8) OR (C.M > 9)) OR ((C.M > -5) AND (C.M < 6)) 
			THEN ERROR ('INVALID CONDITION');
		AXLES [LEVEL + 1] := JOIN (AXLES [LEVEL], C);
		AXLES [LEVEL] := JOIN (AXLES [LEVEL], CONJUGATE (C));
		GOOD := TRUE;
		FOR I := 0 TO LEVEL DO
			GOOD := GOOD AND (COND [I].N <= 2 * DEGREE) AND (COND [I].N >= 1);
		IF NOT GOOD THEN { SPOKE VERTICES ARE TOO RESTRICTIVE } 
			BEGIN
				IF PRINT > INPUTLINE THEN WRITE ('SYMMETRY NOT ADDED')
			END
		ELSE IF NUMSYM = MAXSYM THEN
			ERROR ('TOO MANY SYMMETRIES')
		ELSE
			WITH SYM [NUMSYM] DO
				BEGIN		
					IF PRINT >= BASICS THEN WRITE ('ADDING SYMMETRY: ');
					NUMSYM := NUMSYM + 1;  { DOES NOT AFFECT `WITH' STATEMENT }
					SYM [NUMSYM] := SYM [NUMSYM - 1];
					NUMBER := LINENO;
					VALUE := 1;
					NOLINES := LEVEL;
					FOR I := 0 TO LEVEL DO
						BEGIN
							POS [I] := COND [I].N;
							IF COND [I].M > 0 THEN
								BEGIN
									LOW [I] := COND [I].M;
									UPP [I] := INFINITY
								END
							ELSE
								BEGIN
									LOW [I] := 5;
									UPP [I] := - COND [I].M
								END;
							IF PRINT >= BASICS 
								THEN WRITE (' (',POS [I] : 1, COMMA, LOW [I] : 1, COMMA, 
										UPP [I] : 1, RPAREN)
						END
				END;
		COND [LEVEL] := C;
		COND [LEVEL + 1] := NULLCONDITION;
		LEVEL := LEVEL + 2 { PROGRAM AUTOMATICALLY DECREASES LEVEL BY 1 LATER ON }
	END;


FUNCTION OUTLETFORCED (A : AXLE; T : OUTLET; X : INTEGER) : INTEGER; 
		{ REF: DC-16 ET AL }
	VAR
		I, P, DEGREE : INTEGER;
		FORCED       : BOOLEAN;

	BEGIN
		DEGREE := A.LOW [0];
		FORCED := TRUE;
		X := X - 1;
		FOR I := 1 TO T.NOLINES DO
			BEGIN
				P := CIRCLEPLUS (X, T.POS [I], DEGREE);
				IF (T.LOW [I] > A.LOW [P]) OR (T.UPP [I] < A.UPP [P]) 
					THEN FORCED := FALSE
			END;
		IF FORCED 
			THEN OUTLETFORCED := T.VALUE
			ELSE OUTLETFORCED := 0
	END;


FUNCTION OUTLETPERMITTED (A : AXLE; T : OUTLET; X : INTEGER) : INTEGER; 
		{ REF: DC-16 ET AL }
	VAR
		I, P, DEGREE : INTEGER;
		PERMITTED    : BOOLEAN;
	BEGIN
		DEGREE := A.LOW [0];
		X := X - 1;
		PERMITTED := TRUE;
		FOR I := 1 TO T.NOLINES DO
			BEGIN
				P := CIRCLEPLUS (X, T.POS [I], DEGREE);
				IF (T.LOW [I] > A.UPP [P]) OR (T.UPP [I] < A.LOW [P]) 
					THEN PERMITTED := FALSE
			END;
		IF PERMITTED
			THEN OUTLETPERMITTED := T.VALUE
			ELSE OUTLETPERMITTED := 0
	END;


FUNCTION REFLECTFORCED (A : AXLE; T : OUTLET; X : INTEGER) : INTEGER; 
		{ REF: DC-17 }
	VAR
		DEGREE, I, P, Q : INTEGER;
		FORCED          : BOOLEAN;
	BEGIN
		DEGREE := A.LOW [0];
		X := X - 1;
		FORCED := TRUE;
		FOR I := 1 TO T.NOLINES DO
			BEGIN
				P := CIRCLEPLUS (X, T.POS [I], DEGREE);
				IF (P < 1) OR (P > 2 * DEGREE) THEN
					FORCED := FALSE
				ELSE IF P <= DEGREE THEN
					Q := DEGREE - P + 1
				ELSE IF P < 2 * DEGREE THEN
					Q := 3 * DEGREE - P
				ELSE
					Q := 2 * DEGREE;
				IF (T.LOW [I] > A.LOW [Q]) OR (T.UPP [I] < A.UPP [Q]) 
					THEN FORCED := FALSE
			END;
		IF FORCED
			THEN REFLECTFORCED := T.VALUE
			ELSE REFLECTFORCED := 0
	END;


PROCEDURE CHECKSYMMETRY (A : AXLE); { REF: DC-16. CHECK SYMMETRY DISPOSITION }
	VAR
		K, EPS, LEVEL, LINE, I : INTEGER;
	BEGIN
		READ (INFILE1, K, EPS, LEVEL, LINE);
		IF PRINT >= INPUTLINE THEN 
			WRITE (K : 1, BLANK, EPS : 1, BLANK, LEVEL : 1, BLANK, LINE : 1, BLANK);
		IF (K < 0) OR (K > A.LOW [0]) OR (EPS < 0) OR (EPS > 1) 
			THEN ERROR ('ILLEGAL SYMMETRY');
		I := 0;
		WHILE (I < NUMSYM) AND (SYM [I].NUMBER <> LINE) DO
			I := I + 1;
		IF I = NUMSYM THEN ERROR ('NO SYMMETRY AS REQUESTED');
		IF SYM [I].NOLINES <> LEVEL 
			THEN ERROR ('LEVEL MISMATCH IN SYMMETRY');
		IF (EPS = 0) AND (0 = OUTLETFORCED (A, SYM [I], K + 1)) 
			THEN ERROR ('INVALID SYMMETRY');
		IF (EPS = 1) AND (0 = REFLECTFORCED (A, SYM [I], K + 1)) 
			THEN ERROR ('INVALID REFLECTED SYMMETRY')
	END;


PROCEDURE CHECKISO (CONFNUM : INTEGER; A : AXLE; IMAGE : ISOMAP); { VERIFY 
		THAT IMAGE IS IN FACT AN ISOMORPHISM. }
	VAR
		H, I, J, K, U, V : INTEGER;
		USED             : BLIST;
		RINGSIZE, NVERTS : INTEGER;

	PROCEDURE INDUCHECK (A, B : INTEGER); { CHECK THAT EDGE AB IS INCLUDED 
			IN THE CARTWHEEL. }
		BEGIN
			IF USED [A] AND USED [B] AND (X [A,B] <> 1) 
				THEN ERROR ('ISOMORPHISM NOT INDUCED')
		END; { INDUCHECK }

	BEGIN { CHECKISO }
		NVERTS := CONF [CONFNUM,0,0];
		RINGSIZE := CONF [CONFNUM,0,1];
		FOR I := 0 TO CARTVERT DO
			FOR J := 0 TO CARTVERT DO
				X [I,J] := 0;
		GETADJMAT (A);
		FOR I := 0 TO CARTVERT DO
			USED [I] := FALSE;
		FOR I := 1 + RINGSIZE TO NVERTS DO
			IF (IMAGE [I] < 0) OR (IMAGE [I] > CARTVERT) THEN
				ERROR ('ISOMORPHISM ERROR #1')
			ELSE IF USED [IMAGE [I]] THEN
				ERROR ('ISOMORPHISM ERROR #1')
			ELSE IF A.UPP [IMAGE [I]] <> CONF [CONFNUM,I,0] THEN
				ERROR ('ISOMORPHISM ERROR #2')
			ELSE IF IMAGE [I] <= 2 * DEGREE THEN
				USED [IMAGE [I]] := TRUE
			ELSE IF A.LOW [MODULO (IMAGE [I], DEGREE)] < A.UPP [MODULO 
					(IMAGE [I], DEGREE)] THEN
				ERROR ('ISOMORPHISM ERROR #3')
			ELSE IF A.UPP [MODULO (IMAGE [I], DEGREE)] < (IMAGE [I] - 1) 
					DIV DEGREE + 4 THEN
				ERROR ('ISOMORPHISM ERROR #3')
			ELSE
				USED [IMAGE [I]] := TRUE;
		FOR I := 1 TO DEGREE DO
			IF USED [I + DEGREE] AND USED [DEGREE + MODULO (I - 1, DEGREE)] 
					AND NOT USED [I]
				THEN ERROR ('ISOMORPHISM ERROR #4');
		FOR I := 1 + RINGSIZE TO NVERTS DO
			FOR J := 1 TO CONF [CONFNUM,I,0] DO
				IF CONF [CONFNUM,I,J] > RINGSIZE THEN
					BEGIN
						IF IMAGE [0] <> 0 THEN { DEASIL }
							BEGIN
								U := IMAGE [I]; V := IMAGE [CONF [CONFNUM, I, J]]
							END
						ELSE { WIDDERSHINS }
							BEGIN
								U := IMAGE [CONF [CONFNUM, I, J]]; V := IMAGE [I]
							END;
						X [U,V] := 1;
						K := CONF [CONFNUM,I,MODULO (J + 1, 
								CONF [CONFNUM,I,0])];
						IF K <= RINGSIZE THEN
							BEGIN
								IF CONF [CONFNUM,I, MODULO (J - 1, 
										CONF [CONFNUM,I,0])] <= RINGSIZE
									THEN ERROR ('ISOMORPHISM ERROR #5')
							END
						ELSE IF IMAGE [K] <> ADJMAT [U,V] 
							THEN ERROR ('ISOMORPHISM ERROR #6')
					END;
		FOR I := 1 TO DEGREE DO
			BEGIN
				INDUCHECK (0, I);
				H := MODULO (I - 1, DEGREE);
				INDUCHECK (H, H + DEGREE);
				INDUCHECK (I, H + DEGREE);
				IF A.LOW [I] = A.UPP [I] THEN
					CASE A.UPP [I] OF
						5 : INDUCHECK (H + DEGREE, DEGREE + I);
						6 : BEGIN
							INDUCHECK (H + DEGREE, 2 * DEGREE + I);
							INDUCHECK (2 * DEGREE + I, I);
							INDUCHECK (2 * DEGREE + I, DEGREE + I)
						    END;
						7 : BEGIN
							INDUCHECK (H + DEGREE, 2 * DEGREE + I);
							INDUCHECK (2 * DEGREE + I, I);
							INDUCHECK (2 * DEGREE + I, 3 * DEGREE + I);
							INDUCHECK (3 * DEGREE + I, I);
							INDUCHECK (3 * DEGREE + I, DEGREE + I)
						    END;
						8 : BEGIN
							INDUCHECK (H + DEGREE, 2 * DEGREE + I);
							INDUCHECK (2 * DEGREE + I, I);
							INDUCHECK (2 * DEGREE + I, 3 * DEGREE + I);
							INDUCHECK (3 * DEGREE + I, I);
							INDUCHECK (4 * DEGREE + I, 3 * DEGREE + I);
							INDUCHECK (4 * DEGREE + I, I);
							INDUCHECK (4 * DEGREE + I, DEGREE + I)
						    END;
						OTHERWISE ERROR ('UNEXPECTED ERROR IN CHECKISO')
					END
			END
	END;	


PROCEDURE GETEDGELIST (AX : AXLE); { GIVEN AN AXLE, FINDS ALL EDGES UV WITH 
		(DEG (U), DEG (V)) = (A,B). }
	VAR
		A, B, C, D, E, H, I : INTEGER;

	PROCEDURE ADDTOLIST (U, V : INTEGER); { ADD ONE EDGE UV TO LIST ACCORDING 
			TO DEG (U), DEG (V). }
		VAR
			K, DU, DV : INTEGER;
		BEGIN
			DU := AX.UPP [U];
			DV := AX.UPP [V]; 		
			K := 1 + EDGELIST [DU,DV,0];
			IF (DU >= DV) AND (DV <= 8) AND ((DU <= 8) OR (U = 0)) THEN
				IF 2 * K > MAXELIST 
					THEN 
						ERROR ('NOT ENOUGH EDGES IN EDGELIST')
					ELSE
						BEGIN
							EDGELIST [DU,DV,0] := K;
							EDGELIST [DU,DV,2 * K - 1] := U;
							EDGELIST [DU,DV,2 * K] := V
						END;
			K := 1 + EDGELIST [DV,DU,0];
			IF (DV >= DU) AND (DU <= 8) AND ((DV <= 8) OR (V = 0)) THEN
				IF 2 * K > MAXELIST 
					THEN 
						ERROR ('NOT ENOUGH EDGES IN EDGELIST')
					ELSE
						BEGIN
							EDGELIST [DV,DU,0] := K;
							EDGELIST [DV,DU,2 * K - 1] := V;
							EDGELIST [DV,DU,2 * K] := U
						END
		END; { ADDTOLIST }

	BEGIN { GETEDGELIST }
		FOR A := 5 TO 11 DO
			FOR B := 5 TO 11 DO
				EDGELIST [A,B,0] := 0;
		FOR I := 1 TO DEGREE DO
			BEGIN
				ADDTOLIST (0, I);
				H := MODULO (I - 1, DEGREE);
				ADDTOLIST (I, H);
				A := DEGREE + H;
				B := DEGREE + I;
				C := DEGREE + B;
				D := DEGREE + C;
				E := DEGREE + D;
				ADDTOLIST (I, A);
				ADDTOLIST (I, B);
				IF AX.LOW [I] = AX.UPP [I] THEN { ADD FANS ABOVE SPOKE }
					CASE AX.UPP [I] OF
						5 : ADDTOLIST (A, B);
						6 : BEGIN
							ADDTOLIST (A, C);
							ADDTOLIST (I, C);
							ADDTOLIST (B, C)
						    END;
						7 : BEGIN
							ADDTOLIST (A, C);
							ADDTOLIST (I, C);
							ADDTOLIST (C, D);
							ADDTOLIST (I, D);
							ADDTOLIST (B, D)
						    END;
						8 : BEGIN
							ADDTOLIST (A, C);
							ADDTOLIST (I, C);
							ADDTOLIST (C, D);
							ADDTOLIST (I, D);
							ADDTOLIST (D, E);
							ADDTOLIST (I, E);
							ADDTOLIST (B, E)
						    END;
						OTHERWISE ERROR ('UNEXPECTED ERROR IN "GETEDGELIST"')
					END
			END	
	END;


FUNCTION REDUCE (A : AXLE) : BOOLEAN; { REF: DC-18 }
	VAR
		STACK          : ARRAY [1 .. MAXASTACK] OF AXLE;
		I, H, STACKPTR : INTEGER;
		B              : AXLE;
		IMAGE          : ISOMAP;
	BEGIN
		IF PRINT = ALL 
			THEN WRITELN ('TESTING REDUCIBILITY. PUTTING INPUT AXLE ON STACK.');
		STACKPTR := 1;
		STACK [1] := A;
		WHILE STACKPTR > 0 DO
			BEGIN
				B := STACK [STACKPTR];
				STACKPTR := STACKPTR - 1;
				IF PRINT = ALL THEN
					BEGIN
						WRITE ('AXLE FROM STACK: '); PRINTAXLE (B)
					END;
				GETADJMAT (B);
				GETEDGELIST (B);
				H := 1;
				WHILE (H <= NUMCONFS) AND NOT SUBCONF (B.UPP, REDQUEST [H], 
						IMAGE) DO
					H := H + 1;
				IF H > NUMCONFS THEN
					ERROR ('NOT REDUCIBLE')
				ELSE
					BEGIN
						IF PRINT = ALL THEN
							BEGIN
								WRITE ('CONF (', (H - 1) DIV 70 + 1 : 1, COMMA, 
										((H - 1) MOD 70) DIV 7 + 1 : 1, COMMA, 
										(H - 1) MOD 7 + 1 : 1, '): ');
								FOR I := 1 TO CONF [H,0,0] DO
									IF IMAGE [I] >= 0 
										THEN WRITE (IMAGE [I] : 1, LPAREN, I : 1, RPAREN,
										 		BLANK);
								WRITELN
							END;
						CHECKISO (H, B, IMAGE);
						FOR I := 1 + CONF [H,0,1] TO CONF [H,0,0] DO
							IF B.LOW [IMAGE [I]] < B.UPP [IMAGE [I]] THEN
								BEGIN
									IF PRINT = ALL 
										THEN WRITELN ('LOWERING UPPER BOUND OF VERTEX ',
												IMAGE [I] : 1,' TO ', B.UPP [IMAGE [I]] - 1
												: 1, ' AND ADDING TO STACK.');
									STACKPTR := STACKPTR + 1;
									IF STACKPTR > MAXASTACK 
										THEN ERROR ('STACK OVERFLOW');
									STACK [STACKPTR] := B;
									STACK [STACKPTR].UPP [IMAGE [I]] := 
											B.UPP [IMAGE [I]] - 1
								END
					END
			END; { WHILE }
		IF PRINT = ALL 
			THEN WRITELN ('ALL POSSIBILITIES FOR LOWER DEGREES TESTED.');
		REDUCE := TRUE
	END;


PROCEDURE CHECKBOUND (AX : AXLE; S : OUTLETPTR; V, P, DEPTH : INTEGER); 
		{ REF: DC-10 }
	VAR
		Q, A, F, I : INTEGER;
		SPRIME     : OUTLETPTR;
		AXPRIME    : AXLE;
		FORCED     : BOOLEAN;
	BEGIN
		I := P;
		WHILE S [I] < 99 DO { 1 }
			BEGIN
				IF S [I] = 0 THEN
					IF OUTLETFORCED (AX, POSOUTLETS [I].T, POSOUTLETS [I].X) 
							<> 0 THEN
						S [I] := 1
					ELSE IF 0 = OUTLETPERMITTED (AX, POSOUTLETS [I].T, 
							POSOUTLETS [I].X) THEN
						S [I] := -1;
				I := I + 1
			END;
		A := 0;
		F := 0;
		I := 1;
		IF PRINT >= HUBCAPS THEN INDENT (DEPTH, 'PO''S:');
		WHILE S [I] < 99 DO { 2 }
			BEGIN
				IF S [I] = 1 THEN
					F := F + POSOUTLETS [I].T.VALUE
				ELSE IF (POSOUTLETS [I].T.VALUE > 0) AND (S [I] = 0) THEN
					A := A + POSOUTLETS [I].T.VALUE;
				IF (S [I] = 0) AND (PRINT >= HUBCAPS) THEN WRITE ('?');
				IF (S [I] >= 0) AND (PRINT >= HUBCAPS) 
					THEN WRITE (POSOUTLETS [I].T.NUMBER : 1, COMMA, 
							POSOUTLETS [I].X : 1, BLANK);
				I := I + 1
			END;
		IF PRINT >= HUBCAPS THEN WRITELN;
		IF A + F <= V THEN { 3 }
			BEGIN
				IF PRINT >= HUBCAPS 
					THEN INDENT (DEPTH, 'INEQUALITY HOLDS. CASE DONE');
				IF PRINT > NOTHING THEN WRITELN
			END
		ELSE
			IF F > V THEN { 4 }
				BEGIN
					IF NOT REDUCE (AX) 
						THEN ERROR ('INCORRECT HUBCAP UPPER BOUND')
				END
			ELSE BEGIN
				Q := P;
				WHILE S [Q] < 99 DO { 5 }
					IF (S [Q] = 0) AND (POSOUTLETS [Q].T.VALUE > 0) THEN
						BEGIN
							SPRIME := S; { 6 }
							SPRIME [Q] := 1;
							AXPRIME := JOINPO (AX, POSOUTLETS [Q]);
							FORCED := FALSE;
							FOR I := 1 TO P DO { 7 }
								IF (S [I] = -1) AND (OUTLETFORCED (AXPRIME, POSOUTLETS 
											[I].T, POSOUTLETS [I].X) <> 0) THEN
										BEGIN
											IF PRINT >= HUBCAPS 
												THEN INDENT (DEPTH, 'POSITIONED OUTLET');
											IF PRINT >= HUBCAPS THEN 
												WITH POSOUTLETS [Q] DO
													WRITELN (BLANK, T.NUMBER : 1, COMMA, 
															X : 1, ' CAN''T BE FORCED.', 
															POSOUTLETS [I].T.NUMBER : 1, 
															COMMA, POSOUTLETS [I].X : 1, 
															'FORCED.');
											FORCED := TRUE
										END;
							IF NOT FORCED THEN { 8 }
								BEGIN
									IF PRINT >= HUBCAPS THEN
										BEGIN
											INDENT (DEPTH, 'STARTING RECURSION WITH');
											WRITELN (BLANK, POSOUTLETS [Q].T.NUMBER : 1, 
													COMMA, POSOUTLETS [Q].X : 1, ' FORCED')
										END;
									CHECKBOUND (AXPRIME, SPRIME, V, Q, DEPTH + 1)
								END;
							IF PRINT >= HUBCAPS THEN
								BEGIN
									INDENT (DEPTH, 'REJECTING POSITIONED OUTLET');
									WRITELN (BLANK, POSOUTLETS [Q].T.NUMBER : 1, COMMA, 
											POSOUTLETS [Q].X : 1, '. ');
								END;
							S [Q] := -1; { 9 }
							A := A - POSOUTLETS [Q].T.VALUE;
							IF A + F <= V THEN EXIT { LOOP }; { 10 }
							Q := Q + 1
						END
					ELSE
						Q := Q + 1;
				IF A + F > V THEN
					ERROR ('UNEXPECTED ERROR 101')
				ELSE
					IF PRINT >= HUBCAPS THEN INDENT (DEPTH, 'INEQUALITY HOLDS.')
			     END
	END;
		

PROCEDURE CHECKHUBCAP (A : AXLE); { REF: DC-8. HANDLES HUBCAP DISPOSITION. }
	VAR
		STATUS, X, Y, V, AUX : ISOMAP;
		SUM, I, J, NUMTRPLS  : INTEGER;
		C1,C2,C3             : CHAR;
		S                    : OUTLETPTR;
		EDGENOPRINTED        : BOOLEAN;
	BEGIN
		NUMTRPLS := 0;
		REPEAT
			READ (INFILE1, C1);
			IF PRINT >= INPUTLINE THEN WRITE (C1)
		UNTIL (C1 = LPAREN) OR EOLN (INFILE1);
		WHILE NOT EOLN (INFILE1) DO
			BEGIN
				NUMTRPLS := NUMTRPLS + 1;
				IF (NUMTRPLS > MAXVAL) THEN ERROR ('TOO MANY HUBCAP ELEMENTS');
				READ (INFILE1, X [NUMTRPLS], C1, Y [NUMTRPLS], C2, V [NUMTRPLS], 
						C3);
				IF PRINT >= INPUTLINE 
					THEN WRITE (X [NUMTRPLS] : 1, C1, Y [NUMTRPLS] : 1, C2, 
							V [NUMTRPLS] : 1, C3, BLANK);
				IF (C1 <> COMMA) OR (C2 <> COMMA) OR (C3 <> RPAREN) 
					THEN ERROR ('SYNTAX ERROR');
				WHILE (C3 <> LPAREN) AND NOT EOLN (INFILE1) DO
					BEGIN
						READ (INFILE1, C3);
						IF PRINT >= INPUTLINE THEN WRITE (C3)
					END
			END;
		IF PRINT > INPUTLINE THEN WRITELN;
		IF PRINT >= BASICS THEN 
			BEGIN
				WRITELN;
				WRITELN ('TESTING HUBCAP FOR:');
				PRINTAXLE (A);
				WRITE ('FORCED POSITIONED OUTLETS:');
				FOR I := 1 TO DEGREE DO
					BEGIN
						EDGENOPRINTED := FALSE;
						FOR J := 1 TO NUMOUTLETS DO
							IF OUTLETFORCED (A, OUTLETS [J], I) <> 0 THEN
								BEGIN
									IF NOT EDGENOPRINTED THEN
										BEGIN
											WRITELN;
											WRITE ('EDGE ', I : 1, ': ');
											EDGENOPRINTED := TRUE
										END;
									WRITE (OUTLETS [J].NUMBER : 1, BLANK)
								END
					END;
				WRITELN
			END;
		FOR I := 1 TO DEGREE DO
			BEGIN
				STATUS [I] := 0; AUX [I] := 0
			END;
		SUM := 0;
		FOR I := 1 TO NUMTRPLS DO
			IF (X [I] < 1) OR (X [I] > DEGREE) OR (Y [I] < 1) OR (Y [I] > DEGREE) 
				THEN
					BEGIN
						WRITELN ('INVALID HUBCAP MEMBER (', X [I] : 1, COMMA, 
								Y [I] : 1, COMMA, V [I] : 1, RPAREN);
						ERROR ('')
					END
			ELSE IF X [I] = Y [I] THEN
				BEGIN
					IF STATUS [X [I]] <> 0 
						THEN ERROR ('INVALID HUBCAP -- SPOKE USED TOO MUCH');
					STATUS [X [I]] := -1; SUM := SUM + V [I] * 2
				END
			ELSE
				BEGIN
					IF (STATUS [X [I]] = -1) 
						THEN ERROR ('INVALID HUBCAP -- SPOKE USED TOO MUCH');
					IF STATUS [X [I]] = 0
						THEN STATUS [X [I]] := Y [I]
						ELSE STATUS [X [I]] := -1;
					IF (STATUS [Y [I]] = -1) 
						THEN ERROR ('INVALID HUBCAP -- SPOKE USED TOO MUCH');
					IF STATUS [Y [I]] = 0
						THEN STATUS [Y [I]] := X [I]
						ELSE STATUS [Y [I]] := -1;
					SUM := SUM + V [I];
					AUX [X [I]] := V [I]
				END;
		FOR I := 1 TO DEGREE DO
			IF STATUS [I] = 0 THEN ERROR ('INVALID HUBCAP -- VERTEX MIS-PAIRED')
			ELSE IF STATUS [I] > 0 THEN
				IF STATUS [STATUS [I]] = I
					THEN SUM := SUM + AUX [I]
					ELSE ERROR ('INVALID HUBCAP -- CROSSING EDGES');
		IF (PRINT >= BASICS) OR (SUM > 20 * (DEGREE - 6) + 1) 
			THEN WRITELN ('TOTAL DOUBLE COVER COST IS ', SUM : 1);
		IF SUM > 20 * (DEGREE - 6) + 1 THEN ERROR ('INCORRECT HUBCAP');
		FOR I := 1 TO NUMTRPLS DO
			BEGIN
				IF PRINT >= HUBCAPS 
					THEN WRITELN ('--> CHECKING HUBCAP MEMBER (', X [I] : 1, COMMA, 
							Y [I]: 1, COMMA, V [I] : 1, RPAREN);
				FOR J := 1 TO NUMOUTLETS DO
					BEGIN
						S [J] := 0; POSOUTLETS [J].X := X [I]
					END;
				IF X [I] <> Y [I] THEN
					FOR J := NUMOUTLETS + 1 TO 2 * NUMOUTLETS DO
						BEGIN
							S [J] := 0; POSOUTLETS [J].X := Y [I]
						END;
				IF X [I] = Y[I]
					THEN S [NUMOUTLETS + 1] := 99
					ELSE S [2 * NUMOUTLETS + 1] := 99; { MARK END OF LIST }
				CHECKBOUND (A, S, V [I], 1, 1)
			END;
		IF PRINT >= HUBCAPS THEN WRITELN
	END;
		


{ MAIN ROUTINE }{ REF: 4CT-30, DC-16 } 
BEGIN
	USTRING := 'AAABADCBEDIDAAFGP';
	VSTRING := 'AABACABDCFCJEMABB'; { FOR QUICK INITIALIZATION OF U,V ARRAYS }
	FOR I := 0 TO 16 DO
		BEGIN
			U [I] := ORD (USTRING [I + 1]) - ORD ('A');
			V [I] := ORD (VSTRING [I + 1]) - ORD ('A')
		END;
	WRITE ('REDUCTION FOR WHICH FILE? ');
	READLN (FILENAME);
	WRITE ('PRINT EVERYTHING? ');
	READLN (CH);
	IF CH IN ['Y','y'] THEN
		PRINT := ALL
	ELSE
		BEGIN
			WRITE ('PRINT NOTHING? ');
			READLN (CH);
			IF CH IN ['Y','y'] THEN
				PRINT := NOTHING
			ELSE
				BEGIN
					WRITE ('PRINT HUBCAPS? ');
					READLN (CH);
					IF CH IN ['Y','y'] THEN
						PRINT := HUBCAPS
					ELSE
						BEGIN
							WRITE ('PRINT BASICS? ');
							READLN (CH);
							IF CH IN ['Y','y']
								THEN PRINT := BASICS
								ELSE PRINT := INPUTLINE
						END
				END
		END;
	RESET (INFILE1, FILENAME);
	WRITELN;
	WRITELN ('VERIFYING ', FILENAME);
	LEVEL := 0;
	LINENO := 1; 
	NUMSYM := 0;
	NULLCONDITION.M := 0;
	NULLCONDITION.N := 0;
	COND [0] := NULLCONDITION;
	READSTRING ('Degree');
	READ (INFILE1, DEGREE);
	IF PRINT >= INPUTLINE THEN WRITELN;
	IF PRINT >= INPUTLINE THEN WRITE (LINENO : 1, ' : ', DEGREE : 1, BLANK);
	IF (DEGREE < 5) OR (DEGREE > 12) THEN ERROR ('INVALID DEGREE');
	A.LOW [0] := DEGREE;
	A.UPP [0] := DEGREE;
	FOR I := 1 TO CARTVERT DO { BUILD TRIVIAL AXLE }
		BEGIN
			A.LOW [I] := 5;
			A.UPP [I] := INFINITY
		END;
	WRITELN;
	READRULES (A);
	GETCONF;
	AXLES [LEVEL] := A;
	WHILE LEVEL >= 0 DO
		BEGIN
			IF LEVEL >= MAXLEVEL 
				THEN ERROR ('MAXLEVEL NOT HIGH ENOUGH TO CONTINUE');
			A := AXLES [LEVEL];
			LINENO := LINENO + 1;
			READNONBLANK1 (CH);
			IF CH <> 'L' THEN ERROR ('LEVEL MARKER EXPECTED');
			READ (INFILE1, I);
			IF PRINT >= INPUTLINE THEN WRITE (I : 1, BLANK);
			IF I <> LEVEL THEN ERROR ('UNEXPECTED LEVEL');
			READNONBLANK1 (CH);
			CASE CH OF
				'C' : CHECKCONDITION;
				'H' : CHECKHUBCAP (A);
				'R' : IF NOT REDUCE (A) THEN ERROR ('REDUCIBILITY FAILED');
				'S' : CHECKSYMMETRY (A);
				OTHERWISE ERROR ('UNRECOGNIZED DISPOSITION')
			END;
			READLN (INFILE1);
			IF PRINT >= INPUTLINE THEN WRITELN;
			IF (NUMSYM > 0) AND (SYM [NUMSYM - 1].NOLINES >= LEVEL) AND 
					(PRINT >= BASICS)
				THEN WRITE ('DELETING SYMMETRIES:');
			WHILE (NUMSYM > 0) AND (SYM [NUMSYM - 1].NOLINES >= LEVEL) DO 
			{ THE REASON FOR -1 }
				BEGIN
					IF PRINT >= BASICS 
						THEN WRITE (BLANK, SYM [NUMSYM].NUMBER : 1);
					NUMSYM := NUMSYM - 1
				END;
			LEVEL := LEVEL - 1
		END;
	READLN (INFILE1, GENERIC);
	WRITELN;
	IF PRINT >= INPUTLINE THEN WRITESTRING (GENERIC);
	LINENO := LINENO + 1;
	IF GENERIC <> 'Q.E.D.' THEN ERROR ('Q.E.D. EXPECTED');
	WRITELN;
	WRITESTRING (FILENAME);
	WRITELN (' VERIFIED.');
	CLOSE (INFILE1)
END.


==> anc/present10 <==
Degree 10
L0 C 10  6  
  L1 C  9  6  
    L2 C  8  6  
      L3 C  7  6  
        L4 C  6  6  
          L5 C  5  6  
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (10,10,4) (8,9,6) 
          L5 C  1  6  
            L6 S 1 0 5 9
          L5 C  4  6  
            L6 C  3  6  
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,10,7) 
            L6 C  2  6  
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (10,10,4) (8,9,6) 
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (10,10,4) (8,9,6) 
          L5 C  2  6  
            L6 S 5 1 5 17
          L5 C  3  6  
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,10,7) 
          L5 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,4) (7,8,6)  (9,10,7) 
        L4 C  1  6  
          L5 S 1 0 4 22
        L4 C  5  6  
          L5 C  4  6  
            L6 C  3  6  
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
            L6 C  2  6  
              L7 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,10,7) 
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (10,10,4) (8,9,6) 
          L5 C  3  6  
            L6 C  2  6  
              L7 S 4 1 5 31
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (10,10,4) (8,9,6) 
          L5 C  2  6  
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (10,10,4) (8,9,6) 
          L5 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,5) (6,6,3) (7,7,4) (10,10,4) (8,9,6) 
        L4 C  2  6  
          L5 S 4 1 4 38
        L4 C  4  6  
          L5 H  (1,1,4) (2,2,5) (5,5,4) (6,6,4) (7,7,4) (10,10,4) (3,4,9)  (8,9,6) 
        L4 C  3  6  
          L5 S 4 1 4 42
        L4 C  7  7  
          L5 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,8,5)  (9,10,7) 
        L4 C  8  7  
          L5 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,7,3) (8,8,4) (9,10,5) 
        L4 C  9  7  
          L5 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,7,4) (8,8,2) (9,10,6) 
        L4 C 10  7  
          L5 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,8,7)  (9,10,5) 
        L4 C 16  7  
          L5 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,8,5)  (9,10,7) 
        L4 C 27 -5  
          L5 R 
        L4 C 17  7  
          L5 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,7,3) (8,8,2) (9,10,7) 
        L4 C 18  7  
          L5 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,7,4) (8,8,2) (9,9,2) (10,10,4)
        L4 C 19  7  
          L5 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,7,4) (10,10,3) (8,9,5) 
        L4 C 20  7  
          L5 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,8,7)  (9,10,5) 
        L4 C 30 -5  
          L5 R 
        L4 C 18  6  
          L5 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,7,4) (10,10,4) (8,9,4) 
        L4 C 11  6  
          L5 C 11 -6  
            L6 H  (1,1,3) (2,2,4) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,7,4) (8,8,4) (9,10,6) 
          L5 C 12  6  
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,8,7)  (9,10,6) 
          L5 C 13 -6  
            L6 R 
          L5 C 14  6  
            L6 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,8,7)  (9,10,6) 
          L5 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,8,6)  (9,10,6) 
        L4 C 15  6  
          L5 S 4 1 4 78
        L4 C 12 -6  
          L5 R 
        L4 C 14 -6  
          L5 R 
        L4 C 16 -5  
          L5 R 
        L4 C 20 -5  
          L5 R 
        L4 C 28 -5  
          L5 R 
        L4 C 29 -5  
          L5 R 
        L4 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,7,4) (8,8,2) (9,9,2) (10,10,4)
      L3 C  1  6  
        L4 S 1 0 3 93
      L3 C  6  6  
        L4 C  5  6  
          L5 C  4  6  
            L6 C  3  6  
              L7 S 6 0 3 93
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,10,7) 
          L5 C  3  6  
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,10,7) 
          L5 C  2  6  
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (7,7,4) (8,8,4) (5,6,8)  (9,10,7) 
          L5 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4) (5,6,6) 
        L4 C  4  6  
          L5 C  3  6  
            L6 C  2  6  
              L7 S 4 0 4 106
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (6,6,5) (8,8,4) (5,7,7)  (9,10,7) 
          L5 C  2  6  
            L6 H  (2,2,5) (4,4,5) (6,6,5) (8,8,4) (1,3,7)  (5,7,7)  (9,10,7) 
          L5 C  4  7  
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,6,5) (7,7,4) (8,8,4) (9,10,7) 
          L5 C  6  7  
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,4) (7,7,3) (8,8,4) (9,9,4) (10,10,4)
          L5 C  8  7  
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,3) (8,8,4) (9,9,2) (10,10,4)
          L5 C  9  7  
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,3) (9,10,6) 
          L5 C 10  7  
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,10,5) 
          L5 C 11  6  
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (6,6,5) (8,8,4) (5,7,7)  (9,10,6) 
          L5 C 12 -6  
            L6 R 
          L5 C 20 -5  
            L6 R 
          L5 C 13  6  
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,10,7) 
          L5 C 24 -5  
            L6 R 
          L5 C 14  6  
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,6,5) (7,7,4) (8,8,4) (9,10,7) 
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,7,7)  (6,8,8)  (9,10,7) 
        L4 C  3  6  
          L5 C  2  6  
            L6 S 3 1 4 106
          L5 H  (1,1,4) (2,2,4) (4,4,4) (5,5,4) (7,7,4) (8,8,4) (3,6,9)  (9,10,7) 
        L4 C  2  6  
          L5 H  (3,3,4) (4,4,5) (5,5,4) (8,8,4) (1,6,8)  (2,7,8)  (9,10,7) 
        L4 C  6 -6  
          L5 R 
        L4 C  6  8  
          L5 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,2) (7,7,3) (8,8,4) (9,9,4) (10,10,4)
        L4 C  8  7  
          L5 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,4) (7,7,2) (8,8,4) (9,9,2) (10,10,4)
        L4 C  9  7  
          L5 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,4) (7,7,3) (8,8,3) (9,9,4) (10,10,3)
        L4 C 10  7  
          L5 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,2) (10,10,4)
        L4 C 11  6  
          L5 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,10,6) 
        L4 H  (1,1,4) (2,2,5) (4,4,5) (6,6,4) (7,7,3) (8,8,4) (3,5,8)  (9,10,7) 
      L3 C  2  6  
        L4 S 3 1 3 155
      L3 C  5  6  
        L4 C  4  6  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (6,6,4) (7,7,4) (8,8,4) (4,5,8)  (9,10,7) 
        L4 C  3  6  
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,5) (6,6,4) (7,7,4) (8,8,4) (9,10,7) 
        L4 C  5 -6  
          L5 R 
        L4 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
      L3 C  3  6  
        L4 S 3 1 3 165
      L3 C  4 -5  
        L4 R 
      L3 C  4  8  
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
      L3 C  8  7  
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,10,5) 
      L3 C  9  7  
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,3) (9,10,6) 
      L3 C 10  7  
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,10,5) 
      L3 C 18  7  
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,3) (9,9,2) (10,10,4)
      L3 C 19  7  
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,2) (10,10,3)
      L3 C 28 -5  
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,2) (9,10,7) 
      L3 C 17  7  
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,3) (9,10,6) 
      L3 C 16  6  
        L4 C  4  7  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (10,10,4) (8,9,6) 
        L4 C 12 -5  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (5,5,4) (7,7,4) (8,8,4) (4,6,9)  (9,10,6) 
        L4 C 11  6  
          L5 H  (1,1,4) (2,2,4) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,10,6) 
        L4 C 12 -6  
          L5 R 
        L4 C 20 -5  
          L5 R 
        L4 C 13  6  
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,10,7) 
        L4 C 24 -5  
          L5 R 
        L4 C 14  7  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,10,7) 
        L4 C 14 -5  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,10,7) 
        L4 C 24 -6  
          L5 R 
        L4 C 15  6  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
        L4 C 16 -6  
          L5 R 
        L4 C 17  6  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,3) (8,8,3) (9,9,3) (10,10,4)
        L4 C 18 -5  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,9,6) (8,10,7) (9,10,6)
        L4 C 19  6  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,3) (9,9,3) (10,10,3)
        L4 C 20  7  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (10,10,3) (8,9,6) 
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (10,10,4) (8,9,5) 
      L3 C 11  6  
        L4 S 3 1 3 219
      L3 C 12 -6  
        L4 R 
      L3 C 15 -6  
        L4 R 
      L3 C 17 -5  
        L4 R 
      L3 C 20 -5  
        L4 R 
      L3 C 29 -5  
        L4 R 
      L3 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,10,6) 
    L2 C  1  6  
      L3 S 1 0 2 232
    L2 C  6  6  
      L3 C  5  6  
        L4 C  4  6  
          L5 S 6 0 2 232
        L4 C  7  6  
          L5 S 7 0 2 232
        L4 C  3  6  
          L5 C  2  6  
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (7,7,4) (8,8,4) (5,6,8)  (9,10,8) 
          L5 H  (1,1,4) (2,2,4) (7,7,4) (8,8,4) (3,6,9)  (4,5,7)  (9,10,8) 
        L4 C  2  6  
          L5 S 6 1 4 244
        L4 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,10,6) 
      L3 C  3  6  
        L4 C  4  6  
          L5 S 4 0 3 247
        L4 C  2  7  
          L5 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,5) (10,10,4)
        L4 C  3  8  
          L5 H  (1,1,4) (2,2,4) (3,3,1) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,5) (10,10,5)
        L4 C  6  8  
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,1) (7,7,4) (8,8,4) (9,9,5) (10,10,5)
        L4 C  7  7  
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,8,3) (9,9,4) (10,10,5)
        L4 C  9  7  
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,10,6) 
        L4 C 10  7  
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,10,6) 
        L4 C 18  7  
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,10,6) 
        L4 C 29 -5  
          L5 R 
        L4 C 19  7  
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,3) (10,10,3)
        L4 C 20  7  
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,10,6) 
        L4 C 30 -5  
          L5 R 
        L4 C 13 -5  
          L5 C 14 -6  
            L6 R 
          L5 C  2  6  
            L6 H  (1,1,4) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (2,3,7)  (9,10,8) 
          L5 C  3  7  
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,10,8) 
          L5 C 23 -5  
            L6 R 
          L5 C  6  7  
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,10,8) 
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (8,8,4) (6,7,7)  (9,10,8) 
        L4 C 15 -5  
          L5 S 2 1 4 284
        L4 C  3  7  
          L5 H  (1,1,4) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (2,3,7)  (9,10,8) 
        L4 C  6  7  
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (8,8,4) (6,7,7)  (9,10,8) 
        L4 C  2  6  
          L5 C  7  6  
            L6 S 7 0 3 247
          L5 C 16 -5  
            L6 S 3 0 4 284
          L5 C 18 -5  
            L6 S 9 1 4 284
          L5 C 11  6  
            L6 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,5) (10,10,3)
          L5 C 22 -5  
            L6 R 
          L5 C 12  7  
            L6 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,5) (10,10,4)
          L5 C 13  7  
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,10,8) 
          L5 C 23 -5  
            L6 R 
          L5 C 14  6  
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,5) (7,7,4) (8,8,4) (9,9,5) (10,10,4)
          L5 H  (1,1,4) (4,4,4) (5,5,4) (8,8,4) (2,3,8)  (6,7,8)  (9,10,8) 
        L4 C  7  6  
          L5 S 7 0 4 310
        L4 R 
      L3 C  2  6  
        L4 C  2  8  
          L5 H  (1,1,3) (2,2,2) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,5) (10,10,4)
        L4 C  4  7  
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,6,5) (7,7,4) (8,8,4) (9,10,8) 
        L4 C  6  8  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,2) (7,7,4) (8,8,4) (9,10,8) 
        L4 C  7  7  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,3) (7,7,4) (8,8,3) (9,9,4) (10,10,4)
        L4 C  9  8  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,0) (10,10,3)
        L4 C 10  7  
          L5 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,10,6) 
        L4 C  9  7  
          L5 C  2  7  
            L6 H  (1,1,3) (2,2,4) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,3)
          L5 C  4  6  
            L6 H  (1,1,4) (2,2,5) (4,4,5) (6,6,5) (7,7,4) (8,8,4) (3,5,7)  (9,10,6) 
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (8,8,4) (6,7,8)  (9,10,6) 
        L4 C  6  7  
          L5 H  (4,4,5) (6,6,4) (7,7,4) (8,8,4) (1,3,7)  (2,5,8)  (9,10,8) 
        L4 C 11  6  
          L5 H  (1,1,3) (2,2,4) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,10,7) 
        L4 C 15  7  
          L5 H  (4,4,5) (6,6,4) (7,7,4) (8,8,4) (1,3,7)  (2,5,8)  (9,10,8) 
        L4 C 26 -5  
          L5 R 
        L4 C 18  7  
          L5 H  (2,2,5) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (1,3,7)  (9,10,6) 
        L4 C 29 -5  
          L5 R 
        L4 C 19  7  
          L5 H  (2,2,5) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,3) (10,10,3) (1,3,7) 
        L4 C 20  7  
          L5 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,10,6) 
        L4 C 30 -5  
          L5 R 
        L4 C 20  6  
          L5 C  2  7  
            L6 H  (1,1,2) (2,2,4) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
          L5 C 22 -5  
            L6 R 
          L5 C  4  6  
            L6 H  (1,1,3) (2,2,5) (4,4,5) (6,6,5) (7,7,4) (8,8,4) (3,5,7)  (9,10,7) 
          L5 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (8,8,4) (6,7,8)  (9,10,7) 
        L4 C  2  7  
          L5 H  (1,1,3) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (2,3,7)  (9,10,8) 
        L4 C  4 -5  
          L5 R 
        L4 C 22 -5  
          L5 R 
        L4 C  7  6  
          L5 H  (1,1,4) (3,3,3) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,4) (2,4,9) 
        L4 C 14  6  
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,6,5) (7,7,4) (8,8,4) (9,10,8) 
        L4 C 24 -5  
          L5 R 
        L4 C 15  6  
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,5) (10,10,4)
        L4 C 16  6  
          L5 H  (1,1,4) (3,3,3) (5,5,4) (8,8,4) (2,4,9)  (6,7,8)  (9,10,8) 
        L4 H  (1,1,4) (3,3,3) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (2,4,9)  (9,10,7) 
      L3 C  4  6  
        L4 C  7  6  
          L5 S 5 1 3 375
        L4 C  4  8  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (6,6,5) (7,7,4) (8,8,4) (9,10,8) 
        L4 C  6  8  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,7,4) (8,8,4) (9,10,8) 
        L4 C  9  7  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,5) (7,7,4) (8,8,4) (9,10,6) 
        L4 C 10  7  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,5) (7,7,4) (8,8,4) (9,10,6) 
        L4 C 11  6  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (5,5,3) (7,7,4) (8,8,4) (4,6,9)  (9,10,7) 
        L4 C 12 -6  
          L5 R 
        L4 C 20 -5  
          L5 R 
        L4 C  4  7  
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,6,5) (7,7,4) (8,8,4) (9,10,8) 
        L4 C  6 -6  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,5)
        L4 C 13  6  
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,5)
        L4 C 24 -5  
          L5 R 
        L4 C 14  6  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,5)
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (8,8,4) (6,7,7)  (9,10,8) 
      L3 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,4) (8,8,4) (6,7,6)  (9,10,6) 
    L2 C  3  6  
      L3 S 2 1 2 404
    L2 C  4  6  
      L3 C  5  6  
        L4 C  2  6  
          L5 C  2  7  
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,10,8) 
          L5 C  4  7  
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,5) (8,8,4) (9,10,8) 
          L5 C  5  7  
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (7,7,5) (8,8,4) (5,6,7)  (9,10,8) 
          L5 C  7  6  
            L6 H  (2,2,5) (4,4,4) (5,5,4) (7,7,5) (9,9,4) (10,10,4) (1,3,7)  (6,8,7) 
          L5 C  9  7  
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (6,6,4) (7,7,5) (5,8,8)  (9,10,6) 
          L5 C 10  7  
            L6 H  (1,1,3) (2,2,5) (3,3,4) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,10,6) 
          L5 C 11  6  
            L6 H  (1,1,3) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,10,7) 
          L5 C 22 -5  
            L6 R 
          L5 C 12  6  
            L6 H  (1,1,4) (2,2,4) (3,3,3) (6,6,4) (7,7,5) (8,8,4) (9,9,5) (10,10,4) (4,5,7) 
          L5 C 22 -6  
            L6 R 
          L5 C 13  6  
            L6 H  (1,1,4) (2,2,5) (3,3,3) (6,6,4) (7,7,5) (8,8,4) (4,5,7)  (9,10,8) 
          L5 H  (1,1,3) (2,2,5) (3,3,4) (6,6,4) (7,7,5) (8,8,4) (4,5,8)  (9,10,7) 
        L4 C  7  6  
          L5 S 5 0 4 432
        L4 C  4  7  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (6,6,4) (7,7,5) (8,8,4) (4,5,6)  (9,10,8) 
        L4 C  5  7  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (7,7,5) (8,8,4) (5,6,7)  (9,10,8) 
        L4 C  9  7  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (6,6,4) (7,7,5) (8,8,4) (4,5,8)  (9,10,6) 
        L4 C 10  7  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (6,6,4) (7,7,5) (8,8,4) (4,5,8)  (9,10,6) 
        L4 C 13  7  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (6,6,4) (7,7,5) (8,8,4) (4,5,6)  (9,10,8) 
        L4 C 24 -5  
          L5 R 
        L4 C 14  7  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,3) (6,6,4) (7,7,5) (8,8,4) (9,10,8) 
        L4 C 15  7  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (6,6,4) (7,7,5) (8,8,4) (4,5,6)  (9,10,8) 
        L4 C 25 -5  
          L5 R 
        L4 C 18  7  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (6,6,4) (7,7,5) (8,8,4) (4,5,8)  (9,10,6) 
        L4 C 29 -5  
          L5 R 
        L4 C 19  7  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (6,6,4) (7,7,5) (8,8,4) (9,9,3) (10,10,3) (4,5,8) 
        L4 C 20  7  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (6,6,4) (7,7,5) (8,8,4) (4,5,8)  (9,10,6) 
        L4 C 30 -5  
          L5 R 
        L4 C 11  6  
          L5 C 11 -6  
            L6 H  (1,1,3) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,10,7) 
          L5 C 12  6  
            L6 H  (1,1,4) (2,2,4) (3,3,4) (6,6,4) (7,7,5) (8,8,4) (4,5,7)  (9,10,7) 
          L5 C 13 -5  
            L6 R 
          L5 C 15 -5  
            L6 H  (1,1,4) (2,2,5) (3,3,4) (6,6,4) (7,7,5) (8,8,4) (4,5,7)  (9,10,7) 
          L5 C 16  6  
            L6 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,7,5) (8,8,4) (9,10,7) 
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,10,6) 
        L4 C 12  6  
          L5 S 7 1 4 474
        L4 C 16  6  
          L5 S 5 0 4 474
        L4 C 17  6  
          L5 S 2 1 4 474
        L4 R 
      L3 C  2  7  
        L4 H  (1,1,3) (2,2,4) (3,3,3) (4,4,5) (5,5,4) (6,6,5) (7,7,5) (10,10,4) (8,9,7) 
      L3 C  4  8  
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,4) (6,6,5) (7,10,9)  (8,9,7) 
      L3 C  7  8  
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,2) (8,8,3) (9,9,4) (10,10,5)
      L3 C  9  8  
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,5) (8,8,4) (9,9,0) (10,10,3)
      L3 C 10  8  
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,5) (8,8,4) (9,9,3) (10,10,0)
      L3 C  7 -5  
        L4 C  2  6  
          L5 H  (1,1,4) (3,3,3) (5,5,4) (6,6,5) (7,7,5) (8,8,4) (2,4,9)  (9,10,6) 
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,4) (6,6,5) (7,7,5) (8,8,4) (9,10,6) 
      L3 C  9  7  
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,5) (8,8,3) (9,10,6) 
      L3 C  2  6  
        L4 C  4  7  
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (10,10,4) (8,9,7) 
        L4 C  7  7  
          L5 H  (2,2,5) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,4) (10,10,4) (1,3,7) 
        L4 H  (2,2,5) (4,4,5) (5,5,4) (6,6,4) (7,7,5) (1,3,7)  (8,9,7) (8,10,7) (9,10,7)
      L3 C 10  7  
        L4 H  (1,1,4) (2,2,5) (3,3,4) (5,5,4) (6,6,4) (8,8,4) (4,7,9)  (9,10,6) 
      L3 C  7 -6  
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,3) (9,10,7) 
      L3 C  4  7  
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,10,8) 
      L3 C 11  6  
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,10,7) 
      L3 C 12 -6  
        L4 R 
      L3 C 20 -5  
        L4 R 
      L3 C 13  6  
        L4 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,4) (10,10,5)
      L3 C 24 -5  
        L4 R 
      L3 C 14  7  
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,4) (10,10,5)
      L3 C 14 -5  
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,8,3) (9,9,4) (10,10,5)
      L3 C 24 -6  
        L4 R 
      L3 C 15  6  
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,7,4) (8,8,3) (9,9,4) (10,10,5)
      L3 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,8,6)  (9,10,8) 
    L2 C  5  6  
      L3 S 2 1 2 528
    L2 C  2  6  
      L3 C  2  8  
        L4 H  (1,1,3) (2,2,2) (3,3,4) (4,4,5) (5,5,5) (6,6,5) (7,7,5) (10,10,4) (8,9,7) 
      L3 C  7  8  
        L4 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,2) (8,8,3) (9,9,4) (10,10,4)
      L3 C  9  8  
        L4 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,5) (6,6,5) (7,7,5) (8,8,4) (9,9,0) (10,10,3)
      L3 C 10  7  
        L4 H  (3,3,4) (4,4,5) (5,5,5) (7,7,5) (1,6,7)  (2,8,8)  (9,10,6) 
      L3 C  2  7  
        L4 C  7  7  
          L5 H  (1,1,3) (2,2,4) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,4) (8,8,3) (9,9,4) (10,10,4)
        L4 C  9 -6  
          L5 H  (1,1,3) (2,2,4) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,5) (8,8,3) (9,10,7) 
        L4 C  7  6  
          L5 H  (1,1,3) (2,2,4) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,5) (8,8,3) (9,9,4) (10,10,3)
        L4 C 11  6  
          L5 H  (1,1,3) (2,2,3) (3,3,4) (4,4,5) (5,5,5) (6,6,5) (7,7,5) (8,8,4) (9,9,4) (10,10,2)
        L4 C 12  6  
          L5 H  (1,1,3) (3,3,4) (4,4,5) (5,5,5) (6,6,5) (7,7,5) (2,10,6)  (8,9,7) 
        L4 H  (1,1,3) (2,2,4) (3,3,3) (4,4,5) (5,5,5) (6,6,5) (7,7,5) (8,8,4) (9,10,6) 
      L3 C  7  7  
        L4 S 2 1 3 551
      L3 C  7 -5  
        L4 R 
      L3 C 20 -5  
        L4 R 
      L3 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,5) (8,8,3) (9,10,6) 
    L2 C  7  6  
      L3 S 2 1 2 558
    L2 R 
  L1 C  1  6  
    L2 S 1 0 1 561
  L1 C  7  6  
    L2 C  6  6  
      L3 S 7 0 1 561
    L2 C  8  6  
      L3 S 8 0 1 561
    L2 C  4  6  
      L3 C  3  6  
        L4 S 4 0 1 561
      L3 C  5  6  
        L4 S 5 0 1 561
      L3 C  2  6  
        L4 C  2  7  
          L5 H  (1,1,3) (2,2,4) (3,3,3) (4,4,5) (5,5,4) (6,6,4) (8,8,4) (9,9,4) (7,10,9) 
        L4 C  4  8  
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
        L4 C  7  8  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,1) (8,8,4) (9,9,4) (10,10,5)
        L4 C  7 -6  
          L5 H  (1,1,3) (2,2,5) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,4)
        L4 C 10  8  
          L5 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (10,10,2)
        L4 C 15 -5  
          L5 H  (5,5,4) (6,6,4) (9,9,4) (10,10,5) (1,3,7)  (2,4,9)  (7,8,7) 
        L4 C 10  7  
          L5 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,3) (7,7,4) (8,8,4) (9,9,4) (10,10,4)
        L4 C  4  7  
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,4) (8,8,4) (9,9,4) (10,10,5)
        L4 C 11  6  
          L5 H  (1,1,3) (2,2,4) (3,3,4) (4,4,5) (5,5,4) (6,6,3) (7,7,4) (8,8,4) (9,9,4) (10,10,5)
        L4 H  (2,2,5) (4,4,5) (5,5,4) (6,6,3) (7,7,4) (9,9,4) (1,3,7)  (8,10,8) 
      L3 C  4  8  
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,1) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5)
      L3 C  7  8  
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,1) (8,8,4) (9,9,4) (10,10,5)
      L3 C 10  8  
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,1)
      L3 C  7 -6  
        L4 C  4 -6  
          L5 R 
        L4 C 10 -6  
          L5 R 
        L4 C 11 -6  
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,10,7) 
        L4 C 12  6  
          L5 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,4)
        L4 H  (1,1,3) (2,2,5) (3,3,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,4) (4,5,7) 
      L3 C 14 -5  
        L4 H  (2,2,5) (3,3,4) (6,6,3) (7,7,4) (8,8,4) (9,9,4) (1,4,8)  (5,10,8) 
      L3 C 15  6  
        L4 H  (1,1,4) (2,2,5) (3,3,4) (5,5,3) (6,6,3) (8,8,4) (9,9,4) (10,10,5) (4,7,8) 
      L3 C 16 -5  
        L4 R 
      L3 C 10 -6  
        L4 H  (1,1,4) (2,2,5) (5,5,4) (6,6,4) (9,9,4) (10,10,5) (3,4,7)  (7,8,7) 
      L3 C  4  7  
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (9,9,4) (10,10,4) (7,8,7) 
      L3 C 11  6  
        L4 H  (1,1,3) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (9,9,4) (10,10,4) (7,8,7) 
      L3 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,8,7)  (9,10,7) 
    L2 C  3  6  
      L3 S 3 0 2 622
    L2 C  2  6  
      L3 C  2  8  
        L4 H  (1,1,3) (2,2,2) (3,3,4) (4,4,5) (5,5,5) (8,8,4) (9,9,4) (10,10,5) (6,7,8) 
      L3 C  5  6  
        L4 H  (1,1,3) (3,3,4) (4,4,4) (6,6,3) (8,8,4) (9,9,4) (2,10,9)  (5,7,9) 
      L3 H  (1,1,3) (3,3,4) (4,4,5) (5,5,5) (6,6,4) (7,7,2) (8,8,4) (9,9,4) (2,10,9) 
    L2 C  5  6  
      L3 S 4 1 2 630
    L2 C  7 -6  
      L3 R 
    L2 C 10 -6  
      L3 R 
    L2 H  (1,1,4) (2,2,5) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,7,2) (8,8,4) (9,9,4) (10,10,2)
  L1 C  3  6  
    L2 S 3 0 1 637
  L1 C  5  6  
    L2 C  2  6  
      L3 S 5 0 1 637
    L2 C  4  6  
      L3 S 5 0 1 561
    L2 C  6  6  
      L3 S 6 0 1 561
    L2 C  8  6  
      L3 S 8 0 1 637
    L2 C  5 -6  
      L3 R 
    L2 C 10 -6  
      L3 R 
    L2 H  (1,1,4) (2,2,5) (3,3,5) (4,4,4) (5,5,2) (6,6,4) (7,7,5) (8,8,5) (9,9,4) (10,10,2)
  L1 C  4  6  
    L2 C  2  6  
      L3 C  2  8  
        L4 H  (1,1,3) (2,2,2) (3,3,3) (4,4,5) (5,5,4) (6,6,5) (8,8,5) (9,9,4) (7,10,9) 
      L3 C  4  8  
        L4 H  (1,1,4) (2,2,5) (3,3,3) (6,6,5) (8,8,5) (9,9,4) (4,5,5)  (7,10,9) 
      L3 C  6  8  
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (8,8,5) (9,9,4) (10,10,5) (6,7,5) 
      L3 C  8  8  
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (9,9,3) (10,10,5) (7,8,5) 
      L3 C 10  8  
        L4 H  (1,1,3) (2,2,5) (3,3,4) (5,5,4) (6,6,5) (8,8,5) (4,7,9)  (9,10,5) 
      L3 C 13  6  
        L4 C  2  7  
          L5 H  (1,1,3) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,6,5) (8,8,5) (9,9,4) (7,10,9) 
        L4 C  6  7  
          L5 C  4  7  
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,2) (6,6,4) (7,7,4) (8,8,5) (9,9,4) (10,10,5)
          L5 C  8  6  
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,3) (8,8,5) (9,9,4) (10,10,5)
          L5 C 10  7  
            L6 H  (1,1,3) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,8,5) (9,9,4) (10,10,4)
          L5 C 11  6  
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,8,5) (9,9,4) (10,10,5)
          L5 C 22 -5  
            L6 R 
          L5 C 12  6  
            L6 H  (1,1,4) (2,2,4) (3,3,2) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,8,5) (9,9,4) (10,10,5)
          L5 C 22 -6  
            L6 R 
          L5 C 13 -6  
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (7,7,4) (8,8,5) (9,9,4) (10,10,5) (5,6,6) 
          L5 C 14  6  
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,3) (5,5,2) (6,6,4) (7,7,4) (8,8,5) (9,9,4) (10,10,5)
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (8,8,5) (9,9,4) (10,10,5) (6,7,7) 
        L4 C  4  7  
          L5 H  (2,2,5) (3,3,3) (6,6,5) (8,8,5) (1,9,7)  (4,5,6)  (7,10,9) 
        L4 C 11  7  
          L5 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5)
        L4 C 22 -5  
          L5 R 
        L4 C 12  6  
          L5 H  (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (10,10,5) (1,9,7) 
        L4 C 22 -6  
          L5 R 
        L4 C 14  6  
          L5 H  (1,1,4) (2,2,5) (3,3,3) (10,10,5) (4,7,7)  (5,8,8)  (6,9,8) 
        L4 C 24 -5  
          L5 R 
        L4 C  8  6  
          L5 C  6  6  
            L6 H  (1,1,4) (3,3,3) (4,4,4) (10,10,5) (2,9,8)  (5,7,7)  (6,8,9) 
          L5 C  8 -6  
            L6 R 
          L5 C 15 -6  
            L6 R 
          L5 C 20  6  
            L6 S 7 1 4 688
          L5 C 10  7  
            L6 H  (1,1,3) (2,2,5) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,2) (10,10,4)
          L5 C 30 -5  
            L6 R 
          L5 C 11  6  
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,3) (10,10,5)
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (10,10,5) (8,9,6) 
        L4 C  6 -5  
          L5 R 
        L4 C 10 -6  
          L5 R 
        L4 C 15  6  
          L5 S 2 0 4 718
        L4 C 20  6  
          L5 S 7 1 4 718
        L4 C 13 -6  
          L5 R 
        L4 C 26 -5  
          L5 R 
        L4 C 11  6  
          L5 H  (1,1,2) (2,2,4) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,4)
        L4 H  (1,1,3) (2,2,5) (3,3,3) (4,4,4) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,10,7) 
      L3 C 20  6  
        L4 S 7 1 3 733
      L3 C  6 -5  
        L4 C  2  7  
          L5 H  (1,1,3) (2,2,4) (5,5,4) (6,6,5) (3,8,7)  (4,9,8)  (7,10,9) 
        L4 C  8 -5  
          L5 H  (2,2,4) (4,4,4) (5,5,4) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (10,10,4) (1,3,5) 
        L4 C 11  6  
          L5 S 8 0 3 733
        L4 C 18  6  
          L5 S 9 1 3 733
        L4 C 12 -6  
          L5 R 
        L4 C 22 -5  
          L5 R 
        L4 H  (1,1,4) (2,2,4) (3,3,3) (5,5,4) (6,6,5) (8,8,5) (9,9,3) (10,10,4) (4,7,8) 
      L3 C  8 -5  
        L4 S 2 0 3 749
      L3 C 11  6  
        L4 S 8 0 3 733
      L3 C 12  6  
        L4 S 5 1 3 733
      L3 C 14  6  
        L4 S 3 1 3 733
      L3 C 15  6  
        L4 S 2 0 3 733
      L3 C 16  6  
        L4 S 1 1 3 733
      L3 C 17  6  
        L4 S 4 0 3 733
      L3 C 18  6  
        L4 S 9 1 3 733
      L3 C 19  6  
        L4 S 6 0 3 733
      L3 C  2 -6  
        L4 R 
      L3 C  4 -6  
        L4 R 
      L3 C  6 -6  
        L4 R 
      L3 C  8 -6  
        L4 R 
      L3 C 10 -6  
        L4 R 
      L3 C 22 -5  
        L4 R 
      L3 C 24 -5  
        L4 R 
      L3 C 26 -5  
        L4 R 
      L3 C 28 -5  
        L4 R 
      L3 C 30 -5  
        L4 R 
      L3 C 32 -5  
        L4 R 
      L3 C 34 -5  
        L4 R 
      L3 C 36 -5  
        L4 R 
      L3 C 38 -5  
        L4 R 
      L3 C 40 -5  
        L4 R 
      L3 H  (1,1,2) (2,2,4) (3,3,2) (4,4,4) (5,5,2) (6,6,4) (7,7,2) (8,8,4) (9,9,2) (10,10,4)
    L2 C  6  6  
      L3 C  8  6  
        L4 S 6 0 2 798
      L3 C  4  8  
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,3) (7,7,4) (8,8,5) (9,9,4) (6,10,9) 
      L3 C  6  8  
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (8,8,5) (9,9,4) (10,10,5) (6,7,5) 
      L3 C 10  8  
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,1)
      L3 C 12 -5  
        L4 H  (2,2,5) (3,3,4) (8,8,5) (9,9,4) (1,5,6)  (4,6,8)  (7,10,8) 
      L3 C 10 -6  
        L4 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,4) (8,8,5) (9,9,4) (10,10,5)
      L3 C  6  7  
        L4 C  4  7  
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,4) (8,8,5) (9,9,4) (10,10,4)
        L4 C 11  6  
          L5 H  (1,1,3) (2,2,4) (3,3,4) (4,4,5) (5,5,3) (6,6,4) (7,7,4) (8,8,5) (9,9,4) (10,10,4)
        L4 C 12 -6  
          L5 R 
        L4 C 20 -5  
          L5 R 
        L4 C 13  6  
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,4) (8,8,5) (9,9,4) (10,10,4)
        L4 C 24 -5  
          L5 R 
        L4 C 14  6  
          L5 H  (1,1,4) (2,2,5) (3,3,4) (4,4,4) (5,5,2) (6,6,4) (7,7,4) (8,8,5) (9,9,4) (10,10,4)
        L4 H  (1,1,4) (2,2,5) (3,3,4) (4,4,5) (5,5,3) (8,8,5) (6,7,7)  (9,10,7) 
      L3 C  4  7  
        L4 S 1 1 3 827
      L3 C 14 -5  
        L4 R 
      L3 C 15 -5  
        L4 R 
      L3 H  (1,1,4) (2,2,5) (3,3,4) (4,4,3) (5,5,2) (6,6,4) (7,7,4) (8,8,5) (9,9,4) (10,10,4)
    L2 C  8  6  
      L3 S 4 0 2 834
    L2 C  4 -6  
      L3 R 
    L2 C 10 -6  
      L3 R 
    L2 H  (1,1,4) (2,2,5) (3,3,4) (4,4,2) (5,5,4) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (10,10,2)
  L1 C  6  6  
    L2 S 6 0 1 841
  L1 C  2 -6  
    L2 R 
  L1 C  8 -6  
    L2 R 
  L1 S 8 0 1 841
L0 C  1  6  
  L1 S 1 0 0 848
L0 C  2  6  
  L1 S 2 0 0 848
L0 C  3  6  
  L1 S 3 0 0 848
L0 C  4  6  
  L1 S 4 0 0 848
L0 C  5  6  
  L1 S 5 0 0 848
L0 C  6  6  
  L1 S 6 0 0 848
L0 C  7  6  
  L1 S 7 0 0 848
L0 C  8  6  
  L1 S 8 0 0 848
L0 C  9  6  
  L1 S 9 0 0 848
L0 R 
Q.E.D.


==> anc/present11 <==
Degree 11
L0 C  1  8  
  L1 H  (1,1,2) (2,2,4) (3,3,5) (4,4,5) (5,5,5) (6,6,5) (7,7,5) (8,8,5) (9,9,5) (10,10,5) (11,11,4)
L0 C  2  8  
  L1 S 1 0 0 4
L0 C  3  8  
  L1 S 2 0 0 4
L0 C  4  8  
  L1 S 3 0 0 4
L0 C  5  8  
  L1 S 4 0 0 4
L0 C  6  8  
  L1 S 5 0 0 4
L0 C  7  8  
  L1 S 6 0 0 4
L0 C  8  8  
  L1 S 7 0 0 4
L0 C  9  8  
  L1 S 8 0 0 4
L0 C 10  8  
  L1 S 9 0 0 4
L0 C 11  8  
  L1 S 10 0 0 4
L0 C  1  7  
  L1 C  2  6  
    L2 H  (1,1,4) (2,2,3) (3,3,4) (4,4,5) (5,5,5) (6,6,5) (7,7,5) (8,8,5) (9,9,5) (10,10,5) (11,11,4)
  L1 C 11  6  
    L2 S 10 1 1 27
  L1 C  3  7  
    L2 C  4  6  
      L3 S 2 0 1 27
    L2 H  (1,1,4) (2,2,2) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,5) (8,8,5) (9,9,5) (10,10,5) (11,11,4)
  L1 C 10  7  
    L2 S 9 0 1 33
  L1 C  4  7  
    L2 C  3  6  
      L3 S 7 1 1 27
    L2 C  5  6  
      L3 S 3 0 1 27
    L2 C  6  7  
      L3 S 3 0 1 33
    L2 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,5) (7,7,5) (8,8,5) (9,9,5) (10,10,5) (11,11,4)
  L1 C  9  7  
    L2 S 8 0 1 43
  L1 C  5  7  
    L2 C  4  6  
      L3 S 6 1 1 27
    L2 C  6  6  
      L3 S 4 0 1 27
    L2 C  7  7  
      L3 S 4 0 1 33
    L2 C  8  7  
      L3 S 4 0 1 43
    L2 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,5) (9,9,5) (10,10,5) (11,11,4)
  L1 C  8  7  
    L2 S 7 0 1 55
  L1 C  6  7  
    L2 C  5  6  
      L3 S 5 1 1 27
    L2 C  7  6  
      L3 S 5 0 1 27
    L2 H  (1,1,4) (2,2,4) (3,3,5) (4,4,5) (5,5,4) (6,6,4) (7,7,4) (8,8,5) (9,9,5) (10,10,5) (11,11,4)
  L1 C  7  7  
    L2 S 6 0 1 63
  L1 C  3  6  
    L2 H  (1,1,4) (2,2,3) (3,3,5) (6,6,5) (7,7,5) (8,8,5) (9,9,5) (10,10,5) (11,11,4) (4,5,9) 
  L1 C  4  6  
    L2 H  (1,1,4) (2,2,4) (3,3,4) (4,4,5) (7,7,5) (8,8,5) (9,9,5) (10,10,5) (11,11,4) (5,6,9) 
  L1 C  5  6  
    L2 H  (1,1,4) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (8,8,5) (9,9,5) (10,10,5) (11,11,4) (6,7,9) 
  L1 C  6  6  
    L2 H  (1,1,4) (2,2,4) (3,3,5) (4,4,5) (5,5,4) (6,6,5) (9,9,5) (10,10,5) (11,11,4) (7,8,9) 
  L1 C  7  6  
    L2 H  (1,1,4) (2,2,4) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,7,5) (10,10,5) (11,11,4) (8,9,9) 
  L1 H  (1,1,4) (2,2,4) (3,3,5) (4,4,5) (5,5,5) (6,6,5) (11,11,4) (7,8,9)  (9,10,9) 
L0 C  2  7  
  L1 S 1 0 0 76
L0 C  3  7  
  L1 S 2 0 0 76
L0 C  4  7  
  L1 S 3 0 0 76
L0 C  5  7  
  L1 S 4 0 0 76
L0 C  6  7  
  L1 S 5 0 0 76
L0 C  7  7  
  L1 S 6 0 0 76
L0 C  8  7  
  L1 S 7 0 0 76
L0 C  9  7  
  L1 S 8 0 0 76
L0 C 10  7  
  L1 S 9 0 0 76
L0 C 11  7  
  L1 S 10 0 0 76
L0 C  1  6  
  L1 C  2  6  
    L2 C  3  6  
      L3 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,5) (8,8,5) (9,9,5) (10,10,5) (11,11,4)
    L2 C  4  6  
      L3 H  (3,3,4) (4,4,5) (7,7,5) (8,8,5) (9,9,5) (10,10,5) (11,11,4) (1,2,8)  (5,6,9) 
    L2 C  5  6  
      L3 H  (3,3,4) (4,4,4) (5,5,5) (6,6,5) (7,7,5) (8,8,5) (9,9,5) (10,10,5) (11,11,4) (1,2,8) 
    L2 C  6  6  
      L3 H  (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,5) (8,8,5) (9,9,5) (10,10,5) (11,11,4) (1,2,8) 
    L2 H  (3,3,4) (4,4,5) (5,5,5) (6,6,5) (7,7,5) (10,10,5) (11,11,4) (1,2,8)  (8,9,9) 
  L1 C 11  6  
    L2 S 10 0 1 107
  L1 C  3 -5  
    L2 C  4 -5  
      L3 C  5 -5  
        L4 C  6 -5  
          L5 C  7 -5  
            L6 C  8 -5  
              L7 C  9 -5  
                L8 R 
              L7 C 10  6  
                L8 S 8 0 1 107
              L7 C 12  7  
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,5) (5,5,5) (6,6,5) (7,7,5) (8,8,4) (9,9,5) (10,10,4) (11,11,4)
              L7 C 23 -5  
                L8 R 
              L7 C 19  7  
                L8 H  (1,1,5) (2,2,4) (3,3,5) (4,4,5) (5,5,5) (6,6,5) (7,7,5) (8,8,4) (9,9,4) (10,10,4) (11,11,4)
              L7 C 31 -5  
                L8 R 
              L7 C 20  7  
                L8 H  (1,1,5) (2,2,4) (3,3,5) (4,4,5) (5,5,5) (6,6,5) (7,7,5) (8,8,4) (9,9,4) (10,10,4) (11,11,4)
              L7 C 31 -6  
                L8 R 
              L7 C 22  7  
                L8 H  (1,1,4) (2,2,4) (3,3,5) (4,4,5) (5,5,5) (6,6,5) (7,7,5) (8,8,4) (9,9,5) (10,10,4) (11,11,4)
              L7 C 23 -6  
                L8 R 
              L7 C 12  6  
                L8 C 13  6  
                  L9 H  (1,1,5) (2,2,3) (3,3,5) (4,4,5) (5,5,5) (6,6,5) (7,7,5) (8,8,4) (9,9,5) (10,10,4) (11,11,4)
                L8 C 14 -6  
                  L9 R 
                L8 C 21 -5  
                  L9 R 
                L8 C 15  6  
                  L9 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,5) (7,7,5) (8,8,4) (9,9,5) (10,10,4) (11,11,4)
                L8 H  (1,1,5) (2,2,4) (3,3,5) (4,4,5) (5,5,5) (7,7,5) (8,8,4) (10,10,4) (11,11,4) (6,9,9) 
              L7 C 19  6  
                L8 S 2 1 7 145
              L7 C 13 -6  
                L8 R 
              L7 C 18 -6  
                L8 R 
              L7 C 14  6  
                L8 H  (1,1,5) (2,2,4) (3,3,4) (4,4,5) (5,5,5) (6,6,5) (7,7,5) (8,8,4) (9,9,5) (10,10,4) (11,11,4)
              L7 H  (1,1,5) (2,2,4) (3,3,5) (4,4,5) (6,6,5) (8,8,4) (9,9,5) (10,10,4) (11,11,4) (5,7,9) 
            L6 C  9  6  
              L7 S 7 0 1 107
            L6 C 10  6  
              L7 H  (1,1,5) (2,2,4) (3,3,5) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (10,10,5) (9,11,7) 
            L6 C 12  7  
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5) (11,11,4)
            L6 C 23 -5  
              L7 R 
            L6 C 18  7  
              L7 H  (1,1,5) (2,2,4) (3,3,5) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,5) (11,11,4)
            L6 C 30 -5  
              L7 R 
            L6 C 19  7  
              L7 H  (1,1,5) (2,2,4) (3,3,5) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,8,4) (9,9,4) (10,10,5) (11,11,4)
            L6 C 30 -6  
              L7 R 
            L6 C 22  7  
              L7 H  (1,1,4) (2,2,4) (3,3,5) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5) (11,11,4)
            L6 C 23 -6  
              L7 R 
            L6 C 12  6  
              L7 C 13  6  
                L8 H  (1,1,5) (2,2,3) (3,3,5) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5) (11,11,4)
              L7 C 14 -6  
                L8 R 
              L7 C 21 -5  
                L8 R 
              L7 C 15  6  
                L8 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5) (11,11,4)
              L7 H  (1,1,5) (2,2,4) (3,3,5) (4,4,5) (5,5,5) (7,7,4) (8,8,5) (9,9,4) (11,11,4) (6,10,9) 
            L6 C 18  6  
              L7 S 3 1 6 184
            L6 C 13 -6  
              L7 R 
            L6 C 17 -6  
              L7 R 
            L6 H  (2,2,4) (3,3,5) (4,4,5) (5,5,5) (6,6,5) (7,7,4) (9,9,4) (10,10,5) (11,11,4) (1,8,9) 
          L5 C  8  6  
            L6 S 6 0 1 107
          L5 C  9  6  
            L6 H  (1,1,5) (2,2,4) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,5) (10,10,4) (11,11,4)
          L5 C 10  6  
            L6 H  (1,1,5) (2,2,4) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5) (11,11,4)
          L5 C 12  7  
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,5) (10,10,5) (11,11,4)
          L5 C 23 -5  
            L6 R 
          L5 C 17  7  
            L6 H  (1,1,5) (2,2,4) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,7,4) (8,8,4) (9,9,5) (10,10,5) (11,11,4)
          L5 C 29 -5  
            L6 R 
          L5 C 18  7  
            L6 H  (1,1,5) (2,2,4) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,7,4) (8,8,4) (9,9,5) (10,10,5) (11,11,4)
          L5 C 29 -6  
            L6 R 
          L5 C 22  7  
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,5) (10,10,5) (11,11,4)
          L5 C 23 -6  
            L6 R 
          L5 C 12  6  
            L6 C 13  6  
              L7 H  (1,1,5) (2,2,3) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,5) (10,10,5) (11,11,4)
            L6 C 14 -6  
              L7 R 
            L6 C 21 -5  
              L7 R 
            L6 C 15  6  
              L7 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,5) (10,10,5) (11,11,4)
            L6 H  (1,1,5) (2,2,4) (3,3,5) (4,4,5) (5,5,5) (6,6,4) (8,8,4) (9,9,5) (11,11,4) (7,10,9) 
          L5 C 17  6  
            L6 S 4 1 5 223
          L5 C 13 -6  
            L6 R 
          L5 C 16 -6  
            L6 R 
          L5 H  (1,1,5) (2,2,4) (4,4,5) (6,6,4) (7,7,5) (8,8,4) (9,9,5) (10,10,5) (11,11,4) (3,5,9) 
        L4 C  7  6  
          L5 S 5 0 1 107
        L4 C  8  6  
          L5 H  (1,1,5) (2,2,4) (3,3,5) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (11,11,4) (9,10,9) 
        L4 C  9  6  
          L5 H  (1,1,5) (2,2,4) (3,3,5) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,4) (9,9,5) (10,10,4) (11,11,4)
        L4 C 10 -5  
          L5 S 5 0 4 230
        L4 H  (1,1,5) (2,2,4) (3,3,5) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5) (11,11,4)
      L3 C  6  6  
        L4 S 4 0 1 107
      L3 C  7 -5  
        L4 C  8 -5  
          L5 C  9 -5  
            L6 S 4 0 3 239
          L5 C 10  6  
            L6 S 8 0 1 107
          L5 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,5) (10,10,4) (11,11,4)
        L4 C  9  6  
          L5 S 7 0 1 107
        L4 C 10 -5  
          L5 S 7 0 4 248
        L4 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,8,5) (9,9,4) (10,10,5) (11,11,4)
      L3 C  8  6  
        L4 S 6 0 1 107
      L3 C 10 -5  
        L4 S 6 1 3 253
      L3 C  9  6  
        L4 S 8 0 1 107
      L3 H  (1,1,5) (2,2,4) (3,3,5) (4,4,4) (5,5,5) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (10,10,5) (11,11,4)
    L2 C  5  6  
      L3 S 3 0 1 107
    L2 C  6 -5  
      L3 C  7 -5  
        L4 S 3 0 2 260
      L3 C  8  6  
        L4 S 6 0 1 107
      L3 H  (1,1,5) (2,2,4) (3,3,4) (4,4,5) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,5) (10,10,5) (11,11,4)
    L2 C  7  6  
      L3 S 5 0 1 107
    L2 C  8 -5  
      L3 S 5 0 2 268
    L2 C  9  6  
      L3 S 7 0 1 107
    L2 C 10 -5  
      L3 S 7 0 2 260
    L2 H  (1,1,5) (2,2,4) (3,3,4) (4,4,5) (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (10,10,5) (11,11,4)
  L1 C  4  6  
    L2 S 2 0 1 107
  L1 C  5 -5  
    L2 S 2 0 1 277
  L1 C  6  6  
    L2 S 4 0 1 107
  L1 C  7 -5  
    L2 S 4 0 1 277
  L1 C  8  6  
    L2 S 6 0 1 107
  L1 C  9  6  
    L2 S 8 0 1 277
  L1 C 10  6  
    L2 S 6 0 1 277
  L1 C 12  6  
    L2 S 6 0 1 277
  L1 C 13  6  
    L2 S 6 0 1 277
  L1 C 14  6  
    L2 S 6 0 1 277
  L1 C 15  6  
    L2 S 6 0 1 277
  L1 C 16  6  
    L2 S 6 0 1 277
  L1 C 17  6  
    L2 S 6 0 1 277
  L1 C 18  6  
    L2 S 6 0 1 277
  L1 C 19  6  
    L2 S 6 0 1 277
  L1 C 20  6  
    L2 S 6 0 1 277
  L1 C 21  6  
    L2 S 6 0 1 277
  L1 C 22  6  
    L2 S 6 0 1 277
  L1 C 23  6  
    L2 S 6 0 1 277
  L1 C 25  6  
    L2 S 6 0 1 277
  L1 C 27  6  
    L2 S 6 0 1 277
  L1 C 29  6  
    L2 S 6 0 1 277
  L1 R 
L0 C  2  6  
  L1 S 1 0 0 322
L0 C  3  6  
  L1 S 2 0 0 322
L0 C  4  6  
  L1 S 3 0 0 322
L0 C  5  6  
  L1 S 4 0 0 322
L0 C  6  6  
  L1 S 5 0 0 322
L0 C  7  6  
  L1 S 6 0 0 322
L0 C  8  6  
  L1 S 7 0 0 322
L0 C  9  6  
  L1 S 8 0 0 322
L0 C 10  6  
  L1 S 9 0 0 322
L0 C 11  6  
  L1 S 10 0 0 322
L0 R 
Q.E.D.


==> anc/present7 <==
Degree 7
L0 C  1 -5  
  L1 C  2 -5  
    L2 C  3 -5  
      L3 C  4 -5  
        L4 R 
      L3 C  7 -5  
        L4 R 
      L3 C  4  7  
        L4 C  7  7  
          L5 C 12 -5  
            L6 C  5  8  
              L7 C  4  8  
                L8 H  (2,2,5) (4,4,-2) (5,5,0) (1,3,7)  (6,7,0) 
              L7 C  6  6  
                L8 H  (1,1,4) (2,2,5) (5,5,0) (6,6,0) (7,7,-1) (3,4,2) 
              L7 H  (1,1,4) (2,2,5) (5,5,0) (6,6,2) (7,7,-3) (3,4,2) 
            L6 C  6  8  
              L7 S 4 1 6 18
            L6 C  4  8  
              L7 C  4  9  
                L8 C  5  6  
                  L9 C  5 -6  
                    L10 H  (2,2,5) (4,4,-2) (5,5,0) (6,6,1) (7,7,-1) (1,3,7) 
                  L9 C  6  6  
                    L10 H  (2,2,5) (4,4,-2) (5,5,1) (6,6,0) (7,7,-1) (1,3,7) 
                  L9 H  (2,2,5) (4,4,-3) (5,5,2) (6,6,2) (7,7,-3) (1,3,7) 
                L8 C  6 -6  
                  L9 R 
                L8 C  7  9  
                  L9 S 4 1 8 28
                L8 H  (2,2,5) (4,4,-3) (5,5,2) (1,3,7)  (6,7,-1) 
              L7 C  7  9  
                L8 S 4 1 7 33
              L7 C  5  6  
                L8 C  5 -6  
                  L9 H  (2,2,5) (4,4,-2) (5,5,0) (6,6,1) (7,7,-1) (1,3,7) 
                L8 C  6  6  
                  L9 H  (2,2,5) (4,4,-2) (5,5,1) (6,6,0) (7,7,-1) (1,3,7) 
                L8 H  (2,2,5) (4,4,-3) (5,5,2) (6,6,2) (7,7,-3) (1,3,7) 
              L7 C  6 -6  
                L8 R 
              L7 C  7  8  
                L8 S 4 1 7 41
              L7 C 13 -5  
                L8 R 
              L7 H  (2,2,5) (4,4,-3) (5,5,2) (1,3,7)  (6,7,-1) 
            L6 C  7  8  
              L7 S 4 1 6 48
            L6 C 11 -5  
              L7 H  (1,1,4) (2,2,5) (5,5,0) (6,6,0) (7,7,-1) (3,4,2) 
            L6 C 13 -5  
              L7 H  (1,1,4) (2,2,5) (5,5,0) (6,6,0) (7,7,-1) (3,4,2) 
            L6 C  5  6  
              L7 C  5 -6  
                L8 H  (2,2,5) (5,5,0) (6,6,1) (1,7,2)  (3,4,2) 
              L7 C  6  6  
                L8 H  (2,2,5) (5,5,1) (6,6,0) (1,7,2)  (3,4,2) 
              L7 H  (2,2,5) (6,6,2) (7,7,-3) (1,3,7)  (4,5,-1) 
            L6 C  6  6  
              L7 S 4 1 6 60
            L6 R 
          L5 C  5  8  
            L6 C  4  8  
              L7 H  (2,2,5) (4,4,-2) (5,5,0) (1,3,7)  (6,7,0) 
            L6 C  6  6  
              L7 H  (1,1,4) (2,2,5) (5,5,0) (6,6,0) (7,7,-1) (3,4,2) 
            L6 H  (1,1,4) (2,2,5) (5,5,0) (6,6,2) (7,7,-3) (3,4,2) 
          L5 C  6  8  
            L6 S 4 1 5 69
          L5 C  5  6  
            L6 C  6  7  
              L7 H  (2,2,5) (5,5,0) (6,6,1) (1,7,2)  (3,4,2) 
            L6 C  6  6  
              L7 C  5  7  
                L8 H  (2,2,5) (5,5,1) (6,6,0) (1,7,2)  (3,4,2) 
              L7 C 12  7  
                L8 H  (1,1,4) (2,2,5) (5,5,0) (6,6,0) (7,7,-1) (3,4,2) 
              L7 C 19  7  
                L8 H  (2,2,5) (6,6,0) (1,3,7) (1,7,2) (3,4,2) (4,5,0) (5,7,0)
              L7 C 19 -5  
                L8 H  (2,2,5) (5,5,0) (7,7,-2) (1,3,7)  (4,6,0) 
              L7 C  4 -7  
                L8 H  (2,2,5) (6,6,0) (1,3,7) (1,7,2) (3,4,2) (4,5,0) (5,7,0)
              L7 C  7  8  
                L8 H  (2,2,5) (4,4,-2) (7,7,-2) (1,3,7)  (5,6,2) 
              L7 H  (2,2,5) (4,4,-2) (7,7,-1) (1,3,7)  (5,6,1) 
            L6 C  5 -6  
              L7 H  (2,2,5) (4,4,-3) (5,5,2) (6,6,2) (7,7,-3) (1,3,7) 
            L6 C  4  8  
              L7 H  (2,2,5) (4,4,-2) (5,5,1) (6,6,2) (7,7,-3) (1,3,7) 
            L6 C  8  6  
              L7 H  (1,1,3) (2,2,5) (5,5,1) (6,6,2) (7,7,-3) (3,4,2) 
            L6 C  9 -6  
              L7 R 
            L6 C 14 -5  
              L7 R 
            L6 C 10  6  
              L7 H  (1,1,4) (2,2,5) (3,3,3) (4,4,-2) (5,5,1) (6,6,2) (7,7,-3)
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,-1) (5,5,0) (6,6,2) (7,7,-3)
          L5 C  6  6  
            L6 S 4 1 5 101
          L5 H  (2,2,5) (4,4,-4) (5,5,3) (6,6,3) (7,7,-4) (1,3,7) 
        L4 C  6 -5  
          L5 R 
        L4 C 14 -5  
          L5 R 
        L4 C  5 -5  
          L5 C  6 -6  
            L6 R 
          L5 H  (4,4,-3) (5,5,2) (6,6,-2) (1,3,7)  (2,7,6) 
        L4 C  6  8  
          L5 H  (1,1,4) (5,5,0) (6,6,-2) (2,7,6)  (3,4,2) 
        L4 C  9 -5  
          L5 C  8 -6  
            L6 R 
          L5 C 10 -5  
            L6 R 
          L5 C  6  7  
            L6 H  (1,1,3) (2,2,5) (3,3,4) (4,4,-2) (5,5,0) (6,6,-1) (7,7,1)
          L5 C 13 -5  
            L6 R 
          L5 C  5  8  
            L6 H  (1,1,3) (2,2,5) (3,3,4) (4,4,-2) (5,5,-1) (6,6,0) (7,7,1)
          L5 C  5 -6  
            L6 H  (1,1,3) (2,2,5) (3,3,4) (4,4,-3) (5,5,0) (6,6,0) (7,7,1)
          L5 C 12  6  
            L6 H  (1,1,3) (2,2,5) (3,3,4) (4,4,-2) (5,5,-1) (6,6,0) (7,7,1)
          L5 H  (1,1,3) (2,2,5) (3,3,4) (4,4,-2) (5,5,-1) (6,6,0) (7,7,1)
        L4 C  9 -6  
          L5 H  (1,1,3) (2,2,4) (3,3,3) (4,4,-2) (7,7,1) (5,6,1) 
        L4 C 14 -6  
          L5 C  8 -5  
            L6 R 
          L5 C 21 -5  
            L6 R 
          L5 C  6  7  
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,-1) (5,5,0) (6,6,-1) (7,7,2)
          L5 C 13 -5  
            L6 R 
          L5 C  5  8  
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,-1) (5,5,-1) (6,6,0) (7,7,2)
          L5 C  5 -6  
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,-3) (5,5,0) (6,6,0) (7,7,2)
          L5 C  4  8  
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,-2) (5,5,0) (6,6,0) (7,7,2)
          L5 C  8  7  
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,-1) (5,5,0) (6,6,0) (7,7,1)
          L5 C 10  6  
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,-2) (5,5,0) (6,6,0) (7,7,2)
          L5 H  (1,1,3) (2,2,4) (3,3,3) (4,4,-2) (5,5,0) (6,6,0) (7,7,2)
        L4 C  6  7  
          L5 C  4  8  
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,-2) (5,5,0) (6,6,-1) (7,7,1)
          L5 C  8  6  
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,-1) (5,5,0) (6,6,-1) (7,7,1)
          L5 C 10  6  
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,-2) (5,5,0) (6,6,-1) (7,7,1)
          L5 C 18 -5  
            L6 R 
          L5 C 13  6  
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,-1) (5,5,0) (6,6,-2) (7,7,1)
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,-1) (5,5,0) (6,6,-2) (7,7,1)
        L4 C 13 -5  
          L5 R 
        L4 C  5 -6  
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,-3) (5,5,0) (6,6,0) (7,7,1)
        L4 C  8  6  
          L5 H  (1,1,3) (2,2,4) (3,3,3) (4,4,-1) (5,5,0) (6,6,0) (7,7,1)
        L4 C 11 -5  
          L5 C  4  8  
            L6 C  5  8  
              L7 H  (1,1,4) (2,2,5) (3,3,3) (4,4,-2) (5,5,-1) (6,6,0) (7,7,1)
            L6 C 12  6  
              L7 H  (1,1,4) (2,2,5) (3,3,3) (4,4,-2) (5,5,-1) (6,6,0) (7,7,1)
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,-2) (5,5,-1) (6,6,0) (7,7,1)
          L5 C  5 -7  
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,-2) (5,5,-1) (6,6,0) (7,7,1)
          L5 C 10  6  
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,-2) (5,5,-1) (6,6,0) (7,7,1)
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,-2) (5,5,-1) (6,6,0) (7,7,1)
        L4 C  4  8  
          L5 C  5  8  
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,-2) (5,5,-1) (6,6,0) (7,7,1)
          L5 C 12  6  
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,-2) (5,5,-1) (6,6,0) (7,7,1)
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,-2) (5,5,-1) (6,6,0) (7,7,1)
        L4 C 10  6  
          L5 C  5  8  
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,-2) (5,5,-1) (6,6,0) (7,7,1)
          L5 C 12  6  
            L6 H  (1,1,4) (2,2,5) (3,3,3) (4,4,-2) (5,5,-1) (6,6,0) (7,7,1)
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,-2) (5,5,-1) (6,6,0) (7,7,1)
        L4 C 18 -5  
          L5 R 
        L4 C  5  8  
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,-2) (5,5,-1) (6,6,0) (7,7,1)
        L4 C 12  6  
          L5 H  (1,1,4) (2,2,5) (3,3,3) (4,4,-2) (5,5,-1) (6,6,0) (7,7,1)
        L4 H  (1,1,4) (2,2,5) (3,3,3) (4,4,-2) (5,5,-1) (6,6,0) (7,7,1)
      L3 C  7  7  
        L4 S 4 1 3 201
      L3 C  5 -5  
        L4 R 
      L3 C  6 -5  
        L4 R 
      L3 C 10 -5  
        L4 R 
      L3 C 14 -5  
        L4 R 
      L3 C  5  7  
        L4 C  6 -6  
          L5 H  (5,5,-4) (6,6,0) (1,3,7)  (2,4,6) (2,7,6) (4,7,3)
        L4 C  5  8  
          L5 C  6  8  
            L6 H  (5,5,-2) (6,6,-2) (1,3,7)  (2,4,6) (2,7,6) (4,7,3)
          L5 C 13  6  
            L6 H  (5,5,-2) (6,6,-2) (1,3,7)  (2,4,6) (2,7,6) (4,7,3)
          L5 H  (5,5,-2) (6,6,-2) (1,3,7)  (2,4,6) (2,7,6) (4,7,3)
        L4 C  6  8  
          L5 S 4 1 4 220
        L4 C 11  6  
          L5 C 13  6  
            L6 H  (5,5,-2) (6,6,-2) (1,3,7)  (2,4,6) (2,7,6) (4,7,3)
          L5 H  (5,5,-2) (6,6,-2) (1,3,7)  (2,4,6) (2,7,6) (4,7,3)
        L4 C 13  6  
          L5 S 4 1 4 226
        L4 C 19 -5  
          L5 R 
        L4 C 27 -5  
          L5 R 
        L4 H  (5,5,-2) (6,6,-2) (1,3,7)  (2,4,6) (2,7,6) (4,7,3)
      L3 C  6  7  
        L4 S 4 1 3 233
      L3 R 
    L2 C  7 -5  
      L3 S 6 0 2 236
    L2 C  4 -5  
      L3 C  3 -6  
        L4 R 
      L3 C  5  6  
        L4 C  7 -6  
          L5 C  6 -5  
            L6 R 
          L5 C  6 -6  
            L6 C  5 -6  
              L7 R 
            L6 C 13 -5  
              L7 R 
            L6 H  (1,1,4) (2,2,4) (3,3,-2) (4,4,2) (5,5,-1) (6,6,0) (7,7,3)
          L5 C  5  8  
            L6 H  (1,1,4) (2,2,4) (3,3,-2) (4,4,2) (5,5,0) (6,6,-1) (7,7,3)
          L5 C  5  7  
            L6 C  6  8  
              L7 H  (1,1,4) (2,2,4) (3,3,-2) (4,4,2) (6,6,-2) (5,7,4) 
            L6 C  8  6  
              L7 H  (1,1,4) (2,2,3) (3,3,-2) (4,4,2) (5,5,2) (6,6,-1) (7,7,2)
            L6 C  9 -5  
              L7 R 
            L6 C 14 -5  
              L7 R 
            L6 C 11  6  
              L7 H  (1,1,4) (2,2,4) (3,3,-2) (4,4,2) (7,7,3) (5,6,-1) 
            L6 H  (1,1,4) (2,2,4) (3,3,-2) (4,4,2) (6,6,-2) (5,7,4) 
          L5 C  3 -7  
            L6 H  (1,1,4) (2,2,4) (3,3,-2) (4,4,3) (6,6,-3) (5,7,4) 
          L5 C  8  6  
            L6 H  (1,1,4) (2,2,3) (3,3,-2) (4,4,3) (5,5,3) (6,6,-3) (7,7,2)
          L5 C  9 -5  
            L6 R 
          L5 C 14 -5  
            L6 R 
          L5 C 10  6  
            L6 H  (1,1,4) (2,2,4) (3,3,-2) (4,4,3) (6,6,-3) (5,7,4) 
          L5 C 11  6  
            L6 H  (1,1,4) (2,2,4) (3,3,-2) (4,4,2) (5,5,2) (6,6,-3) (7,7,3)
          L5 H  (1,1,4) (2,2,4) (3,3,-3) (4,4,3) (5,5,3) (6,6,-3) (7,7,1)
        L4 C  5  9  
          L5 H  (1,1,4) (2,2,4) (3,3,-2) (4,4,2) (5,5,0) (6,7,2) 
        L4 C  6 -5  
          L5 C  5  8  
            L6 H  (1,1,4) (2,2,4) (3,3,-2) (4,4,2) (5,5,2) (6,6,2) (7,7,-2)
          L5 C  5  7  
            L6 C  8  6  
              L7 H  (1,1,3) (2,2,3) (3,3,-2) (4,4,2) (5,5,4) (6,6,2) (7,7,-2)
            L6 H  (1,1,4) (2,2,4) (3,3,-2) (4,4,2) (5,5,2) (6,6,2) (7,7,-2)
          L5 C  8 -5  
            L6 R 
          L5 C 11  6  
            L6 H  (1,1,3) (2,2,3) (3,3,-3) (4,4,2) (5,5,4) (6,6,3) (7,7,-3)
          L5 C 19 -5  
            L6 R 
          L5 C 12  6  
            L6 H  (1,1,3) (2,2,3) (3,3,-3) (4,4,3) (5,5,4) (6,6,2) (7,7,-3)
          L5 C 19 -6  
            L6 R 
          L5 C  3  8  
            L6 C 10 -5  
              L7 H  (1,1,3) (2,2,3) (3,3,-4) (4,4,3) (5,5,5) (6,6,3) (7,7,-3)
            L6 C  7 -7  
              L7 H  (1,1,3) (2,2,3) (3,3,-3) (4,4,3) (5,5,4) (6,6,3) (7,7,-3)
            L6 C 13  6  
              L7 H  (1,1,3) (2,2,3) (3,3,-3) (4,4,3) (5,5,4) (6,6,3) (7,7,-3)
            L6 H  (1,1,3) (2,2,3) (3,3,-3) (4,4,3) (5,5,5) (6,6,3) (7,7,-4)
          L5 C  7  8  
            L6 S 5 1 5 305
          L5 C  9 -5  
            L6 R 
          L5 C 10 -6  
            L6 R 
          L5 C 13 -6  
            L6 R 
          L5 C 14 -5  
            L6 R 
          L5 H  (1,1,3) (2,2,3) (3,3,-3) (4,4,3) (5,5,4) (6,6,3) (7,7,-3)
        L4 C  5  8  
          L5 H  (1,1,4) (2,2,4) (3,3,-2) (4,4,2) (5,5,0) (6,6,0) (7,7,2)
        L4 C  8  6  
          L5 C  5  7  
            L6 H  (1,1,3) (2,2,3) (3,3,-2) (4,4,2) (6,6,0) (5,7,4) 
          L5 C  6 -6  
            L6 H  (1,1,3) (2,2,3) (3,3,-2) (4,4,3) (7,7,-2) (5,6,5) 
          L5 C  7  8  
            L6 H  (1,1,3) (2,2,3) (3,3,-2) (4,4,3) (7,7,-1) (5,6,4) 
          L5 C  3 -7  
            L6 H  (1,1,3) (2,2,3) (3,3,-2) (4,4,3) (5,5,2) (6,7,1) 
          L5 C  8 -6  
            L6 H  (1,1,3) (2,2,3) (3,3,-2) (4,7,2)  (5,6,4) 
          L5 C 10  6  
            L6 H  (1,1,3) (2,2,3) (3,3,-2) (4,4,3) (5,5,2) (6,7,1) 
          L5 C 11  6  
            L6 H  (1,1,3) (2,2,3) (3,3,-2) (4,4,2) (5,5,2) (6,7,1) 
          L5 H  (1,1,3) (2,2,3) (3,3,-3) (4,4,3) (5,5,3) (6,7,1) 
        L4 C  9 -5  
          L5 R 
        L4 C 14 -5  
          L5 R 
        L4 C  5  7  
          L5 H  (1,1,4) (2,2,4) (3,3,-2) (4,4,2) (6,6,0) (5,7,2) 
        L4 C  6 -6  
          L5 H  (1,1,4) (2,2,4) (3,3,-2) (4,4,3) (7,7,-2) (5,6,3) 
        L4 C 11  6  
          L5 H  (1,1,4) (2,2,4) (3,3,-2) (4,4,2) (5,5,2) (6,7,0) 
        L4 C 19 -5  
          L5 R 
        L4 C  6  9  
          L5 H  (1,1,4) (2,2,4) (3,3,-2) (4,4,3) (5,5,3) (6,6,-1) (7,7,-1)
        L4 C  3 -7  
          L5 H  (1,1,4) (2,2,4) (3,3,-2) (4,4,3) (5,5,2) (6,6,0) (7,7,-1)
        L4 C 10  6  
          L5 H  (1,1,4) (2,2,4) (3,3,-2) (4,4,3) (5,5,2) (6,6,0) (7,7,-1)
        L4 H  (1,1,4) (2,2,4) (3,3,-3) (4,4,3) (5,5,3) (6,6,0) (7,7,-1)
      L3 C  6 -5  
        L4 S 3 0 2 236
      L3 C  6  7  
        L4 C  7 -6  
          L5 C  8  6  
            L6 H  (2,2,3) (3,3,-3) (5,5,4) (6,6,-3) (7,7,2) (1,4,7) 
          L5 C  9 -5  
            L6 R 
          L5 C 14 -5  
            L6 R 
          L5 C 11 -5  
            L6 H  (1,1,4) (2,2,4) (3,3,-4) (4,4,4) (5,5,4) (6,6,-3) (7,7,1)
          L5 C 14  7  
            L6 H  (1,1,4) (2,2,4) (3,3,-3) (4,4,3) (5,5,3) (6,6,-3) (7,7,1)
          L5 H  (1,1,4) (2,2,4) (3,3,-3) (4,4,3) (5,5,3) (6,6,-4) (7,7,3)
        L4 C  8  6  
          L5 C 10 -5  
            L6 H  (1,1,3) (2,2,3) (3,3,-3) (4,4,3) (5,5,3) (6,7,1) 
          L5 C 11  6  
            L6 H  (1,1,3) (2,2,3) (3,3,-3) (4,4,3) (5,5,3) (6,7,1) 
          L5 C 12 -5  
            L6 R 
          L5 C  6  8  
            L6 H  (1,1,3) (2,2,3) (3,3,-3) (4,4,4) (5,5,4) (6,6,-1) (7,7,0)
          L5 C 12  7  
            L6 H  (1,1,3) (2,2,3) (3,3,-3) (4,4,4) (5,5,4) (6,6,-1) (7,7,0)
          L5 C 20  6  
            L6 H  (1,1,3) (2,2,3) (3,3,-3) (4,4,4) (5,5,4) (6,6,-1) (7,7,-1)
          L5 H  (1,1,3) (2,2,3) (3,3,-3) (4,4,4) (5,5,4) (6,6,1) (7,7,-2)
        L4 C 11  6  
          L5 S 2 1 4 382
        L4 C  9 -5  
          L5 R 
        L4 C 10 -5  
          L5 R 
        L4 C 12 -5  
          L5 R 
        L4 C 14 -5  
          L5 R 
        L4 H  (1,1,4) (2,2,4) (3,3,-4) (4,4,4) (5,5,4) (6,6,-1) (7,7,-1)
      L3 C  7  7  
        L4 S 2 1 3 393
      L3 R 
    L2 C  6 -5  
      L3 S 5 1 2 396
    L2 C  5 -5  
      L3 C  3  7  
        L4 C  7  7  
          L5 C  4 -6  
            L6 C  8 -5  
              L7 C  9 -5  
                L8 R 
              L7 C 14 -5  
                L8 R 
              L7 C  6 -6  
                L8 C 11  7  
                  L9 H  (1,1,4) (2,2,4) (3,3,-2) (4,4,1) (5,5,3) (6,6,2) (7,7,-2)
                L8 C 11 -5  
                  L9 H  (1,1,4) (2,2,4) (3,3,-3) (4,4,2) (5,5,3) (6,6,2) (7,7,-2)
                L8 C 18 -5  
                  L9 R 
                L8 C 12  6  
                  L9 H  (1,1,4) (2,2,4) (3,3,-2) (4,4,1) (5,5,2) (6,6,1) (7,7,-2)
                L8 H  (1,1,4) (2,2,4) (3,3,-2) (4,4,2) (5,5,3) (6,6,2) (7,7,-3)
              L7 C 11  7  
                L8 H  (1,1,4) (2,2,4) (3,3,-2) (4,4,1) (5,5,2) (6,7,1) 
              L7 C 18 -5  
                L8 R 
              L7 C 11  6  
                L8 C  6  8  
                  L9 H  (1,1,4) (2,2,4) (3,3,-2) (5,5,2) (6,6,0) (4,7,2) 
                L8 C 12  6  
                  L9 H  (1,1,4) (2,2,4) (3,3,-2) (4,4,1) (5,5,2) (6,7,1) 
                L8 H  (1,1,4) (2,2,4) (3,3,-2) (4,4,2) (5,5,2) (6,6,2) (7,7,-2)
              L7 C  6  8  
                L8 H  (1,1,4) (2,2,4) (3,3,-3) (4,4,3) (5,5,3) (6,6,0) (7,7,-1)
              L7 C 12  6  
                L8 H  (1,1,4) (2,2,4) (3,3,-3) (4,4,2) (5,5,3) (6,6,1) (7,7,-1)
              L7 H  (1,1,4) (2,2,4) (3,3,-3) (4,4,3) (5,5,3) (6,6,1) (7,7,-2)
            L6 C  6  7  
              L7 C 11  6  
                L8 H  (1,1,3) (2,2,3) (3,3,-2) (4,4,2) (5,5,2) (6,7,2) 
              L7 C 18 -5  
                L8 R 
              L7 C  6 -7  
                L8 H  (1,1,3) (2,2,3) (3,3,-3) (4,4,3) (5,5,3) (6,7,1) 
              L7 C  7  8  
                L8 H  (1,1,3) (2,2,3) (3,3,-3) (4,4,3) (5,5,3) (6,6,0) (7,7,-1)
              L7 C  8 -6  
                L8 H  (1,1,3) (2,2,3) (3,3,-3) (4,4,3) (5,5,3) (6,6,0) (7,7,-1)
              L7 C 12  6  
                L8 H  (1,1,3) (2,2,3) (3,3,-3) (4,4,2) (5,5,3) (6,6,0) (7,7,2)
              L7 C 13  7  
                L8 H  (1,1,3) (2,2,3) (3,3,-3) (4,4,3) (5,5,3) (6,6,0) (7,7,1)
              L7 C 13 -5  
                L8 H  (1,1,3) (2,2,3) (3,3,-3) (4,4,3) (5,5,3) (6,6,0) (7,7,1)
              L7 C 14  6  
                L8 H  (1,1,3) (2,2,3) (3,3,-3) (4,4,3) (5,5,3) (6,6,0) (7,7,-1)
              L7 H  (1,1,3) (2,2,3) (3,3,-3) (4,4,3) (5,5,3) (6,6,-1) (7,7,2)
            L6 C 11  6  
              L7 H  (1,1,3) (2,2,3) (3,3,-2) (4,4,2) (5,5,3) (6,6,2) (7,7,-2)
            L6 C 18 -5  
              L7 R 
            L6 C 12  6  
              L7 H  (1,1,3) (2,2,3) (3,3,-3) (4,4,2) (5,5,3) (6,6,2) (7,7,-2)
            L6 H  (1,1,3) (2,2,3) (3,3,-3) (4,4,3) (5,5,4) (6,6,3) (7,7,-3)
          L5 C  6 -6  
            L6 S 5 1 5 459
          L5 C  4  8  
            L6 C  6  8  
              L7 C  3  8  
                L8 H  (1,1,4) (3,3,-1) (4,4,0) (5,5,2) (6,6,0) (2,7,5) 
              L7 C  7  8  
                L8 H  (1,1,4) (4,4,0) (5,5,2) (6,6,0) (7,7,-1) (2,3,5) 
              L7 C  8 -6  
                L8 H  (1,1,4) (2,2,4) (4,4,0) (5,5,2) (6,6,0) (3,7,0) 
              L7 C  9  6  
                L8 H  (1,1,3) (2,2,3) (3,3,0) (4,4,0) (5,5,2) (6,6,0) (7,7,2)
              L7 C 10  7  
                L8 H  (1,1,3) (2,2,3) (3,3,1) (4,4,-1) (5,5,2) (6,6,0) (7,7,2)
              L7 C 10 -5  
                L8 H  (1,1,3) (2,2,3) (3,3,1) (4,4,-1) (5,5,2) (6,6,0) (7,7,2)
              L7 C 13  7  
                L8 H  (1,1,3) (2,2,3) (3,3,2) (4,4,-1) (5,5,2) (6,6,0) (7,7,1)
              L7 C 13 -5  
                L8 H  (1,1,3) (2,2,3) (3,3,2) (4,4,-1) (5,5,2) (6,6,0) (7,7,1)
              L7 C 14  6  
                L8 H  (1,1,3) (2,2,3) (3,3,2) (4,4,-1) (5,5,2) (6,6,0) (7,7,0)
              L7 H  (1,1,3) (2,2,3) (3,3,2) (4,4,-1) (5,5,2) (6,6,-1) (7,7,2)
            L6 C  3  8  
              L7 H  (1,1,4) (2,2,4) (3,3,-1) (4,4,0) (5,5,2) (6,7,1) 
            L6 C  9  7  
              L7 H  (1,1,4) (2,2,4) (3,3,-1) (4,4,0) (5,5,2) (6,7,1) 
            L6 C  9 -5  
              L7 H  (1,1,3) (2,2,3) (3,3,2) (4,4,-1) (5,5,2) (6,7,1) 
            L6 C  8  6  
              L7 H  (1,1,3) (2,2,3) (3,3,0) (4,4,0) (5,5,2) (6,7,1) 
            L6 C 14 -5  
              L7 R 
            L6 C 12  7  
              L7 H  (1,1,4) (2,2,4) (4,4,0) (5,5,2) (6,6,0) (3,7,0) 
            L6 C 12 -5  
              L7 H  (1,1,4) (2,2,4) (4,4,0) (5,5,2) (7,7,-2) (3,6,2) 
            L6 C  7  8  
              L7 H  (1,1,4) (2,2,4) (4,4,0) (5,5,2) (7,7,-1) (3,6,1) 
            L6 C 11 -5  
              L7 H  (1,1,4) (2,2,4) (4,4,0) (5,5,2) (7,7,-1) (3,6,1) 
            L6 C 13 -5  
              L7 H  (1,1,4) (2,2,4) (3,3,1) (4,4,0) (5,5,2) (6,6,0) (7,7,-1)
            L6 C 14  7  
              L7 H  (1,1,4) (2,2,4) (4,4,0) (5,5,2) (7,7,-1) (3,6,1) 
            L6 H  (1,1,4) (2,2,4) (4,4,0) (5,5,2) (6,6,0) (3,7,0) 
          L5 C  6  8  
            L6 S 5 1 5 505
          L5 C  8  6  
            L6 H  (1,1,3) (2,2,3) (5,5,2) (3,4,1)  (6,7,1) 
          L5 C  9 -5  
            L6 R 
          L5 C 14 -5  
            L6 R 
          L5 C 11 -5  
            L6 C 12  7  
              L7 H  (1,1,4) (2,2,4) (3,3,-2) (5,5,2) (6,6,0) (4,7,2) 
            L6 C 12 -5  
              L7 H  (1,1,4) (2,2,4) (3,3,-2) (4,4,2) (5,5,2) (6,6,2) (7,7,-2)
            L6 H  (1,1,4) (2,2,4) (3,3,-2) (4,4,2) (5,5,2) (6,6,1) (7,7,-1)
          L5 C 12 -5  
            L6 S 5 1 5 519
          L5 C 10 -5  
            L6 C  3 -7  
              L7 H  (1,1,4) (2,2,4) (3,3,-1) (4,4,0) (5,5,2) (6,7,1) 
            L6 C  7  8  
              L7 H  (1,1,4) (2,2,4) (3,3,-1) (4,4,1) (5,5,2) (6,6,1) (7,7,-1)
            L6 C 11  7  
              L7 H  (1,1,4) (2,2,4) (3,3,-1) (4,4,0) (5,5,2) (6,7,1) 
            L6 C 12  7  
              L7 H  (1,1,4) (2,2,4) (3,3,-1) (5,5,2) (6,6,0) (4,7,1) 
            L6 C 13 -5  
              L7 H  (1,1,4) (2,2,4) (3,3,-1) (4,4,1) (5,5,2) (6,6,0) (7,7,-1)
            L6 C 14  7  
              L7 H  (1,1,4) (2,2,4) (3,3,-1) (4,4,1) (5,5,2) (6,6,1) (7,7,-1)
            L6 H  (1,1,4) (2,2,4) (3,3,-1) (5,5,2) (6,6,0) (4,7,1) 
          L5 C 13 -5  
            L6 S 5 1 5 535
          L5 C 18 -5  
            L6 C  3  8  
              L7 H  (1,1,4) (2,2,4) (3,3,-1) (4,4,0) (5,5,2) (6,7,1) 
            L6 C  7  8  
              L7 H  (1,1,4) (2,2,4) (4,4,0) (5,5,2) (7,7,-1) (3,6,1) 
            L6 C  9  7  
              L7 H  (1,1,4) (2,2,4) (3,3,-1) (4,4,0) (5,5,2) (6,7,1) 
            L6 C 10 -6  
              L7 H  (1,1,4) (2,2,4) (3,3,-1) (4,4,0) (5,5,2) (6,7,1) 
            L6 C 12  7  
              L7 H  (1,1,4) (2,2,4) (4,4,0) (5,5,2) (6,6,0) (3,7,0) 
            L6 C 14  7  
              L7 H  (1,1,4) (2,2,4) (4,4,0) (5,5,2) (7,7,-1) (3,6,1) 
            L6 H  (1,1,4) (2,2,4) (4,4,0) (5,5,2) (6,6,0) (3,7,0) 
          L5 C 27 -5  
            L6 C  3  8  
              L7 H  (1,1,4) (2,2,4) (3,3,-1) (5,5,2) (6,6,0) (4,7,1) 
            L6 C  7  8  
              L7 H  (1,1,4) (2,2,4) (5,5,2) (6,6,0) (7,7,-1) (3,4,1) 
            L6 C  9  7  
              L7 H  (1,1,4) (2,2,4) (3,3,-1) (5,5,2) (6,6,0) (4,7,1) 
            L6 H  (1,1,4) (2,2,4) (4,4,0) (5,5,2) (6,6,0) (3,7,0) 
          L5 C  3  8  
            L6 C  7  8  
              L7 H  (1,1,4) (2,2,4) (3,3,-1) (4,4,1) (5,5,2) (6,6,1) (7,7,-1)
            L6 C 11  7  
              L7 H  (1,1,4) (2,2,4) (3,3,-1) (4,4,0) (5,5,2) (6,7,1) 
            L6 C 12  7  
              L7 H  (1,1,4) (2,2,4) (3,3,-1) (5,5,2) (6,6,0) (4,7,1) 
            L6 C 14  7  
              L7 H  (1,1,4) (2,2,4) (3,3,-1) (4,4,1) (5,5,2) (6,6,1) (7,7,-1)
            L6 H  (1,1,4) (2,2,4) (3,3,-1) (5,5,2) (6,6,0) (4,7,1) 
          L5 C  7  8  
            L6 S 5 1 5 569
          L5 C  9  7  
            L6 C 11  7  
              L7 H  (1,1,4) (2,2,4) (3,3,-1) (4,4,0) (5,5,2) (6,7,1) 
            L6 C 12  7  
              L7 H  (1,1,4) (2,2,4) (3,3,-1) (5,5,2) (6,6,0) (4,7,1) 
            L6 C 14  7  
              L7 H  (1,1,4) (2,2,4) (3,3,-1) (4,4,1) (5,5,2) (6,6,1) (7,7,-1)
            L6 H  (1,1,4) (2,2,4) (3,3,-1) (5,5,2) (6,6,0) (4,7,1) 
          L5 C 14  7  
            L6 S 5 1 5 579
          L5 H  (1,1,4) (2,2,4) (4,4,0) (5,5,2) (6,6,0) (3,7,0) 
        L4 C  6 -6  
          L5 R 
        L4 C  4  7  
          L5 C  4  8  
            L6 C  3  8  
              L7 H  (1,1,4) (2,2,4) (3,3,-1) (4,4,0) (5,5,2) (6,6,-2) (7,7,3)
            L6 C  8  6  
              L7 H  (1,1,4) (2,2,3) (4,4,0) (5,5,2) (6,6,-2) (3,7,3) 
            L6 H  (1,1,4) (2,2,4) (4,4,0) (5,5,2) (6,6,-2) (3,7,2) 
          L5 C  8  6  
            L6 H  (1,1,4) (2,2,3) (5,5,2) (6,6,-2) (7,7,2) (3,4,1) 
          L5 C  9 -5  
            L6 R 
          L5 C 14 -5  
            L6 R 
          L5 C 11  7  
            L6 H  (1,1,4) (2,2,4) (4,4,0) (5,5,2) (6,6,-2) (3,7,2) 
          L5 C 11 -5  
            L6 H  (1,1,4) (2,2,4) (3,3,-2) (5,5,2) (6,6,-2) (4,7,4) 
          L5 C  3  8  
            L6 H  (1,1,4) (2,2,4) (3,3,-1) (5,5,2) (6,6,-2) (4,7,3) 
          L5 C  9  7  
            L6 H  (1,1,4) (2,2,4) (3,3,-1) (5,5,2) (6,6,-2) (4,7,3) 
          L5 H  (1,1,4) (2,2,4) (4,4,0) (5,5,2) (6,6,-2) (3,7,2) 
        L4 C 11  6  
          L5 H  (1,1,4) (2,2,4) (3,3,-2) (5,5,2) (6,6,-2) (4,7,4) 
        L4 H  (1,1,4) (3,3,-3) (4,4,3) (5,5,3) (6,6,-2) (2,7,5) 
      L3 C  7  7  
        L4 S 5 1 3 609
      L3 C  4 -6  
        L4 R 
      L3 C  6 -6  
        L4 R 
      L3 H  (1,1,4) (2,2,4) (4,4,-2) (5,5,2) (6,6,-2) (3,7,4) 
    L2 C  3 -6  
      L3 C  4  7  
        L4 C  7  7  
          L5 C  5  8  
            L6 H  (1,1,4) (2,2,4) (4,4,-1) (5,5,0) (6,6,0) (3,7,3) 
          L5 C  6  8  
            L6 H  (1,1,4) (2,2,4) (4,4,-1) (5,5,0) (6,6,0) (3,7,3) 
          L5 C 12  7  
            L6 H  (1,1,4) (2,2,4) (4,4,-1) (5,5,0) (6,6,0) (3,7,3) 
          L5 C  8  6  
            L6 C  4  8  
              L7 H  (1,1,3) (2,2,4) (3,3,2) (4,4,-2) (5,6,3) (5,7,2) (6,7,2)
            L6 C  5  7  
              L7 H  (1,1,3) (2,2,4) (3,3,2) (4,4,-1) (6,6,0) (5,7,2) 
            L6 C 11 -5  
              L7 R 
            L6 C  6  7  
              L7 H  (1,1,3) (2,2,4) (3,3,2) (4,4,-1) (5,5,0) (6,7,2) 
            L6 H  (1,1,3) (2,2,4) (3,3,2) (4,5,0)  (6,7,1) 
          L5 C  9 -5  
            L6 R 
          L5 C 14 -5  
            L6 R 
          L5 C  5  7  
            L6 H  (1,1,4) (2,2,4) (6,6,0) (3,7,2)  (4,5,0) 
          L5 C  6  7  
            L6 H  (1,1,4) (2,2,4) (5,5,0) (3,7,2)  (4,6,0) 
          L5 C 12 -5  
            L6 H  (1,1,4) (2,2,4) (3,3,1) (4,4,-1) (7,7,-1) (5,6,3) 
          L5 C  7 -7  
            L6 H  (1,1,4) (2,2,4) (3,7,2)  (4,5,-1) (4,6,0) (5,6,2)
          L5 C  4  8  
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,-2) (7,7,-1) (5,6,2) 
          L5 C 11 -5  
            L6 R 
          L5 C  9  7  
            L6 H  (1,1,4) (2,2,4) (3,3,1) (4,4,-1) (5,5,2) (6,6,1) (7,7,-1)
          L5 C 17 -5  
            L6 R 
          L5 C 10  6  
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,-2) (7,7,-1) (5,6,2) 
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,-1) (7,7,-1) (5,6,1) 
        L4 C  6  7  
          L5 H  (1,1,4) (2,2,4) (4,4,-1) (5,5,0) (6,6,-1) (3,7,4) 
        L4 C 13 -5  
          L5 R 
        L4 C  5  8  
          L5 H  (1,1,4) (2,2,4) (4,4,-1) (5,5,-1) (6,6,0) (3,7,4) 
        L4 C  5 -6  
          L5 H  (1,1,4) (2,2,4) (4,4,-2) (5,5,0) (6,6,0) (3,7,4) 
        L4 C  4  8  
          L5 H  (1,1,4) (2,2,4) (4,4,-2) (5,5,0) (6,6,0) (3,7,4) 
        L4 C 10  6  
          L5 H  (1,1,4) (2,2,4) (4,4,-2) (5,5,0) (6,6,0) (3,7,4) 
        L4 C 18 -5  
          L5 R 
        L4 C 12  6  
          L5 H  (1,1,4) (2,2,4) (4,4,-1) (5,5,-1) (6,6,0) (3,7,4) 
        L4 H  (1,1,4) (2,2,4) (4,4,-1) (5,5,-1) (6,6,0) (3,7,4) 
      L3 C 10 -5  
        L4 R 
      L3 C  5  7  
        L4 C  7  8  
          L5 C  5  8  
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,0) (5,5,-1) (6,6,0) (7,7,-1)
          L5 C  6  7  
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,0) (5,5,0) (6,6,0) (7,7,-1)
          L5 C 12 -5  
            L6 R 
          L5 C  8  6  
            L6 H  (1,1,3) (2,2,4) (3,3,2) (4,4,0) (5,5,1) (6,6,0) (7,7,-1)
          L5 C  9 -5  
            L6 R 
          L5 C 14 -5  
            L6 R 
          L5 C  9  7  
            L6 H  (1,1,4) (2,2,4) (3,3,1) (4,4,0) (5,5,1) (6,6,0) (7,7,-1)
          L5 C 17 -5  
            L6 R 
          L5 C 11  6  
            L6 H  (1,1,4) (2,2,4) (3,3,3) (4,4,0) (5,5,0) (6,6,0) (7,7,-1)
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,0) (5,5,0) (6,6,0) (7,7,-1)
        L4 C  5  8  
          L5 C  7  7  
            L6 H  (1,1,4) (2,2,4) (4,4,0) (5,5,-1) (6,6,0) (3,7,3) 
          L5 C  6  7  
            L6 S 5 1 3 675
          L5 C 13 -5  
            L6 R 
          L5 H  (1,1,4) (2,2,4) (4,4,0) (5,5,-2) (6,6,0) (3,7,4) 
        L4 C 11  6  
          L5 C  6  8  
            L6 C  7 -6  
              L7 S 5 1 3 675
            L6 H  (1,1,4) (2,2,4) (4,4,0) (5,5,-1) (6,6,0) (3,7,3) 
          L5 C  7  7  
            L6 C  6  7  
              L7 H  (1,1,4) (2,2,4) (4,4,0) (5,5,-1) (6,6,0) (3,7,3) 
            L6 C 12 -5  
              L7 R 
            L6 C  8  6  
              L7 H  (1,1,3) (2,2,4) (3,3,2) (4,4,0) (5,5,0) (6,6,0) (7,7,1)
            L6 H  (1,1,4) (2,2,4) (4,4,0) (5,5,0) (6,6,0) (3,7,2) 
          L5 C  6  7  
            L6 S 5 1 3 675
          L5 C 12 -5  
            L6 R 
          L5 C 13 -5  
            L6 R 
          L5 H  (1,1,4) (2,2,4) (4,4,0) (5,5,-2) (6,6,0) (3,7,4) 
        L4 C 19 -5  
          L5 R 
        L4 C  6  8  
          L5 C  7 -6  
            L6 S 5 1 3 675
          L5 H  (1,1,4) (2,2,4) (4,4,0) (5,5,-1) (6,6,0) (3,7,3) 
        L4 C  7  7  
          L5 C  6  7  
            L6 H  (1,1,4) (2,2,4) (4,4,0) (5,5,-1) (6,6,0) (3,7,3) 
          L5 C 12 -5  
            L6 R 
          L5 C  8  6  
            L6 H  (1,1,3) (2,2,4) (3,3,2) (4,4,0) (5,5,0) (6,6,0) (7,7,1)
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,0) (5,5,0) (6,6,0) (7,7,-1)
        L4 C  6  7  
          L5 S 5 1 3 675
        L4 C 12  6  
          L5 S 5 1 4 726
        L4 R 
      L3 C 11 -5  
        L4 R 
      L3 C  7  7  
        L4 C  9 -5  
          L5 H  (1,1,3) (2,2,4) (3,3,2) (4,4,0) (5,5,0) (6,7,1) 
        L4 C  8  6  
          L5 H  (1,1,3) (2,2,3) (3,3,2) (4,4,0) (5,5,0) (6,7,2) 
        L4 C 14 -5  
          L5 R 
        L4 C  6  8  
          L5 H  (1,1,4) (2,2,4) (4,4,0) (5,5,0) (6,6,0) (3,7,2) 
        L4 C  6 -6  
          L5 H  (1,1,4) (2,2,4) (4,4,0) (5,5,0) (6,6,0) (3,7,2) 
        L4 C  9  7  
          L5 H  (1,1,4) (2,2,4) (3,3,1) (4,4,0) (5,5,0) (6,7,1) 
        L4 C 17 -5  
          L5 R 
        L4 C 12  6  
          L5 H  (1,1,4) (2,2,4) (3,3,3) (4,4,0) (5,5,0) (6,6,0) (7,7,-1)
        L4 H  (1,1,4) (2,2,4) (3,3,3) (4,4,0) (5,5,0) (6,6,0) (7,7,-1)
      L3 C  6  7  
        L4 S 5 1 3 675
      L3 R 
    L2 C  7 -6  
      L3 S 5 1 2 768
    L2 C  5  8  
      L3 H  (4,4,0) (5,5,0) (6,6,0) (1,3,5)  (2,7,5) 
    L2 C  8  6  
      L3 C  3  8  
        L4 C  4  7  
          L5 H  (1,1,3) (2,2,3) (3,3,-1) (4,4,2) (5,6,3) (5,7,2) (6,7,2)
        L4 C  5  7  
          L5 H  (1,1,3) (2,2,3) (3,3,-1) (4,4,0) (6,6,0) (5,7,4) 
        L4 C  6  7  
          L5 H  (1,1,3) (2,2,3) (3,3,-1) (4,5,3)  (6,7,2) 
        L4 C  7  8  
          L5 H  (1,1,3) (2,2,3) (3,3,-1) (4,4,2) (7,7,-1) (5,6,4) 
        L4 C 11  6  
          L5 H  (1,1,3) (2,2,3) (3,3,-1) (4,5,3)  (6,7,1) 
        L4 C 14 -5  
          L5 R 
        L4 C 12  6  
          L5 H  (1,1,3) (2,2,3) (3,3,-1) (4,5,3)  (6,7,2) 
        L4 H  (1,1,3) (2,2,3) (3,3,-1) (4,4,1) (5,5,3) (6,6,1) (7,7,-1)
      L3 C  7  8  
        L4 S 5 1 3 789
      L3 C  9 -5  
        L4 C  8 -6  
          L5 R 
        L4 C 10 -5  
          L5 C  4 -6  
            L6 R 
          L5 C  4  8  
            L6 H  (1,1,3) (2,2,3) (3,3,1) (4,4,0) (5,6,3) (5,7,2) (6,7,2)
          L5 C  5  7  
            L6 H  (1,1,3) (2,2,3) (3,3,2) (4,4,0) (6,6,0) (5,7,2) 
          L5 C 11 -5  
            L6 R 
          L5 C  6  7  
            L6 H  (1,1,3) (2,2,3) (5,5,0) (3,4,2)  (6,7,2) 
          L5 C 12  6  
            L6 H  (1,1,3) (2,2,3) (5,5,1) (3,4,2)  (6,7,1) 
          L5 H  (1,1,3) (2,2,3) (3,4,2)  (5,6,3) (5,7,1) (6,7,1)
        L4 C 13 -5  
          L5 C 14 -5  
            L6 S 5 1 4 808
          L5 C  4  7  
            L6 H  (1,1,3) (2,2,3) (7,7,1) (3,4,2)  (5,6,1) 
          L5 C  5  7  
            L6 H  (1,1,3) (2,2,3) (3,3,1) (4,4,0) (5,5,2) (6,6,0) (7,7,1)
          L5 C  6  7  
            L6 H  (1,1,3) (2,2,3) (3,3,1) (4,4,1) (5,5,1) (6,7,1) 
          L5 H  (1,1,3) (2,2,3) (5,5,1) (6,6,1) (7,7,1) (3,4,1) 
        L4 C 14  7  
          L5 H  (1,1,3) (2,2,3) (7,7,-1) (3,4,2)  (5,6,3) 
        L4 C 14  6  
          L5 C  5  7  
            L6 H  (1,1,3) (2,2,3) (4,4,0) (6,6,0) (7,7,0) (3,5,4) 
          L5 C  6  7  
            L6 H  (1,1,3) (2,2,3) (7,7,0) (3,4,2)  (5,6,2) 
          L5 C  4  7  
            L6 H  (1,1,3) (2,2,3) (3,4,2)  (5,6,3) (5,7,1) (6,7,1)
          L5 H  (1,1,3) (2,2,3) (3,3,1) (4,4,1) (5,5,2) (6,7,0) 
        L4 C 17  6  
          L5 H  (1,1,3) (2,2,3) (3,3,0) (4,5,2)  (6,7,2) 
        L4 C 24 -5  
          L5 R 
        L4 C  6  7  
          L5 H  (1,1,3) (2,2,3) (6,7,2)  (3,4,2) (3,5,2) (4,5,1)
        L4 C  4 -7  
          L5 H  (1,1,3) (2,2,3) (4,4,0) (3,5,3)  (6,7,1) 
        L4 C  5  7  
          L5 H  (1,1,3) (2,2,3) (3,3,2) (4,4,0) (5,5,1) (6,6,0) (7,7,1)
        L4 C 10  7  
          L5 H  (1,1,3) (2,2,3) (3,3,1) (4,4,0) (5,5,1) (6,6,1) (7,7,1)
        L4 C 11  6  
          L5 H  (1,1,3) (2,2,3) (3,3,2) (4,4,0) (5,5,1) (6,7,1) 
        L4 C 12  6  
          L5 H  (1,1,3) (2,2,3) (3,3,2) (4,4,0) (7,7,1) (5,6,1) 
        L4 H  (1,1,3) (2,2,3) (3,3,2) (4,4,0) (5,5,1) (6,6,1) (7,7,0)
      L3 C 14 -5  
        L4 S 5 1 3 845
      L3 C  4  8  
        L4 H  (1,1,3) (2,2,3) (3,3,0) (4,4,0) (5,5,2) (6,7,2) 
      L3 C  6  8  
        L4 H  (1,1,3) (2,2,3) (3,3,1) (6,6,0) (7,7,0) (4,5,3) 
      L3 C  5  7  
        L4 C  4  7  
          L5 H  (1,1,3) (2,2,3) (3,3,1) (4,4,0) (5,5,2) (6,6,0) (7,7,1)
        L4 C  6  7  
          L5 H  (1,1,3) (2,2,3) (3,3,1) (4,4,0) (5,5,2) (6,6,0) (7,7,1)
        L4 C 10  6  
          L5 H  (1,1,3) (2,2,3) (3,3,0) (4,4,0) (6,6,0) (5,7,4) 
        L4 H  (1,1,3) (2,2,3) (3,3,1) (4,4,0) (6,6,0) (5,7,3) 
      L3 C 11  7  
        L4 H  (1,1,3) (2,2,3) (3,3,1) (4,4,0) (6,6,2) (5,7,1) 
      L3 C 12  7  
        L4 H  (1,1,3) (2,2,3) (4,4,2) (6,6,0) (7,7,1) (3,5,1) 
      L3 C 10 -5  
        L4 C 11 -5  
          L5 R 
        L4 C  4  7  
          L5 H  (1,1,3) (2,2,3) (6,6,2) (3,4,1)  (5,7,1) 
        L4 C 18 -6  
          L5 R 
        L4 C 19 -5  
          L5 R 
        L4 C 24 -5  
          L5 R 
        L4 C  6  7  
          L5 H  (1,1,3) (2,2,3) (3,3,1) (4,4,1) (5,5,0) (6,7,2) 
        L4 H  (1,1,3) (2,2,3) (3,3,1) (4,4,1) (6,6,1) (5,7,1) 
      L3 C 13 -5  
        L4 S 5 1 3 877
      L3 C  6  7  
        L4 H  (1,1,3) (2,2,3) (6,6,2) (3,7,-1)  (4,5,3) 
      L3 C  4  7  
        L4 H  (1,1,3) (2,2,3) (4,4,2) (3,5,1)  (6,7,1) 
      L3 H  (1,1,3) (2,2,3) (3,4,1)  (5,6,4) (5,7,2) (6,7,1)
    L2 C  9 -5  
      L3 R 
    L2 C 14 -5  
      L3 R 
    L2 C  4  7  
      L3 C  5  7  
        L4 H  (1,1,4) (2,2,4) (4,4,0) (5,5,2) (6,6,0) (3,7,0) 
      L3 C  6  7  
        L4 H  (1,1,4) (2,2,4) (5,5,0) (3,4,1)  (6,7,1) 
      L3 C 12  7  
        L4 H  (1,1,4) (2,2,4) (5,5,0) (6,6,0) (7,7,1) (3,4,1) 
      L3 C 12 -5  
        L4 H  (1,1,4) (2,2,4) (3,3,-1) (4,4,1) (7,7,-1) (5,6,3) 
      L3 C  7  8  
        L4 H  (1,1,4) (2,2,4) (7,7,-1) (3,4,1)  (5,6,2) 
      L3 C 13 -5  
        L4 R 
      L3 C  4  8  
        L4 H  (1,1,4) (2,2,4) (4,4,0) (3,7,0)  (5,6,2) 
      L3 C 11  6  
        L4 H  (1,1,4) (2,2,4) (4,4,1) (3,7,0)  (5,6,1) 
      L3 C 14  7  
        L4 H  (1,1,4) (2,2,4) (3,3,-1) (4,4,2) (7,7,-1) (5,6,2) 
      L3 C 25 -5  
        L4 R 
      L3 C 13 -6  
        L4 H  (1,1,4) (2,2,4) (3,3,-1) (4,4,1) (5,6,2) (5,7,1) (6,7,2)
      L3 C 19  6  
        L4 H  (1,1,4) (2,2,4) (3,3,-1) (4,4,1) (7,7,1) (5,6,1) 
      L3 H  (1,1,4) (2,2,4) (3,3,-1) (4,4,1) (5,5,0) (6,6,2) (7,7,-1)
    L2 C  6  7  
      L3 S 5 1 2 914
    L2 C 10 -5  
      L3 C  3 -7  
        L4 R 
      L3 C  5  7  
        L4 H  (1,1,4) (2,2,4) (3,3,-1) (4,4,0) (6,6,0) (5,7,3) 
      L3 C  7  8  
        L4 C 11  6  
          L5 H  (1,1,4) (2,2,4) (3,3,-1) (7,7,-1) (4,5,3) (4,6,2) (5,6,4)
        L4 H  (1,1,4) (2,2,4) (3,3,-1) (7,7,-1) (4,5,4) (4,6,2) (5,6,3)
      L3 C 13 -5  
        L4 S 5 1 3 925
      L3 C 11  7  
        L4 H  (1,1,4) (2,2,4) (3,3,-1) (4,4,0) (5,5,2) (6,7,1) 
      L3 C 11 -5  
        L4 H  (1,1,4) (2,2,4) (3,3,-1) (4,4,2) (7,7,-1) (5,6,2) 
      L3 C 12  6  
        L4 H  (1,1,4) (2,2,4) (3,3,-1) (4,5,2)  (6,7,1) 
      L3 H  (1,1,4) (2,2,4) (3,3,-1) (6,6,1) (7,7,-1) (4,5,3) 
    L2 C 13 -5  
      L3 S 5 1 2 934
    L2 C  5  7  
      L3 C  3  8  
        L4 H  (1,1,4) (2,2,4) (3,3,-1) (4,4,0) (6,6,0) (5,7,3) 
      L3 C  7  8  
        L4 H  (1,1,4) (2,2,4) (4,4,0) (6,6,0) (7,7,-1) (3,5,3) 
      L3 C  9  7  
        L4 H  (1,1,4) (2,2,4) (3,3,-1) (4,4,0) (6,6,0) (5,7,3) 
      L3 H  (1,1,4) (2,2,4) (4,4,0) (5,5,2) (6,6,0) (3,7,0) 
    L2 C 11 -5  
      L3 H  (1,1,4) (2,2,4) (3,3,-1) (6,6,1) (7,7,-1) (4,5,3) 
    L2 C 12  7  
      L3 H  (1,1,4) (2,2,4) (4,4,1) (5,5,1) (6,6,0) (3,7,0) 
    L2 C 12 -5  
      L3 H  (1,1,4) (2,2,4) (3,3,-1) (4,4,1) (7,7,-1) (5,6,3) 
    L2 C  7  8  
      L3 H  (1,1,4) (2,2,4) (7,7,-1) (3,4,1)  (5,6,2) 
    L2 C  3  8  
      L3 H  (1,1,4) (2,2,4) (3,3,-1) (4,5,2)  (6,7,1) 
    L2 C  9  7  
      L3 H  (1,1,4) (2,2,4) (3,3,-1) (4,5,2)  (6,7,1) 
    L2 C 11  7  
      L3 H  (1,1,4) (2,2,4) (4,4,0) (5,5,1) (6,6,1) (3,7,0) 
    L2 C 14  7  
      L3 H  (1,1,4) (2,2,4) (7,7,-1) (3,4,1)  (5,6,2) 
    L2 C 17  6  
      L3 H  (1,1,4) (2,2,4) (3,3,-1) (4,5,2)  (6,7,1) 
    L2 H  (1,1,4) (2,2,4) (3,3,1) (4,4,0) (5,5,2) (6,6,0) (7,7,-1)
  L1 C  7 -5  
    L2 S 6 0 1 963
  L1 C  3 -5  
    L2 C  4 -5  
      L3 S 2 0 1 963
    L2 C  5 -5  
      L3 C  6 -5  
        L4 S 4 0 1 963
      L3 C  6  7  
        L4 C  7  7  
          L5 C  2 -6  
            L6 C  4 -6  
              L7 R 
            L6 C  8  6  
              L7 C  6  8  
                L8 H  (1,1,2) (2,2,4) (5,5,2) (6,6,0) (7,7,0) (3,4,2) 
              L7 C  7  8  
                L8 H  (1,1,2) (2,2,4) (3,3,3) (5,5,2) (7,7,-1) (4,6,0) 
              L7 C 13 -5  
                L8 R 
              L7 C  9  6  
                L8 H  (1,1,2) (2,2,3) (3,3,2) (4,4,0) (5,5,2) (6,6,1) (7,7,0)
              L7 H  (1,1,2) (2,2,4) (3,3,3) (4,4,-2) (5,5,2) (6,6,1) (7,7,0)
            L6 C 16 -5  
              L7 R 
            L6 C  9  6  
              L7 C  4  8  
                L8 H  (1,1,3) (2,2,4) (3,3,2) (4,4,-1) (5,5,2) (6,7,0) 
              L7 C 10 -5  
                L8 R 
              L7 C 11 -5  
                L8 R 
              L7 C  7  8  
                L8 H  (1,1,3) (2,2,4) (3,3,2) (5,5,2) (7,7,-1) (4,6,0) 
              L7 C 11  7  
                L8 H  (1,1,3) (2,2,4) (3,3,2) (4,4,-1) (5,5,2) (6,7,0) 
              L7 C 12 -5  
                L8 R 
              L7 C 14  6  
                L8 H  (1,1,3) (2,2,3) (3,3,2) (4,4,0) (5,5,2) (6,6,0) (7,7,-1)
              L7 H  (1,1,3) (2,2,4) (3,3,2) (4,4,0) (5,5,2) (6,6,-1) (7,7,-1)
            L6 C 16 -6  
              L7 R 
            L6 C  4  8  
              L7 C  4  9  
                L8 C  6  8  
                  L9 C  7  8  
                    L10 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-2) (5,5,2) (6,6,0) (7,7,-1)
                  L9 C 10 -5  
                    L10 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-2) (5,5,2) (6,6,0) (7,7,-1)
                  L9 C 14  6  
                    L10 H  (1,1,3) (2,2,4) (3,3,3) (4,4,-2) (5,5,2) (6,6,0) (7,7,-1)
                  L9 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-2) (5,5,2) (6,6,-1) (7,7,-1)
                L8 C 12 -5  
                  L9 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-2) (5,5,2) (6,6,1) (7,7,-2)
                L8 C  7  8  
                  L9 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-2) (5,5,2) (6,6,0) (7,7,-1)
                L8 C 13 -5  
                  L9 R 
                L8 C 10 -5  
                  L9 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-2) (5,5,2) (6,6,0) (7,7,-1)
                L8 C 14  6  
                  L9 H  (1,1,3) (2,2,4) (3,3,3) (4,4,-2) (5,5,2) (6,6,0) (7,7,-1)
                L8 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-2) (5,5,2) (6,6,-1) (7,7,-1)
              L7 C  6  8  
                L8 C  7  8  
                  L9 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-2) (5,5,2) (6,6,0) (7,7,-1)
                L8 C 10 -5  
                  L9 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-2) (5,5,2) (6,6,0) (7,7,-1)
                L8 C 14  6  
                  L9 H  (1,1,3) (2,2,4) (3,3,3) (4,4,-2) (5,5,2) (6,6,0) (7,7,-1)
                L8 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-2) (5,5,2) (6,6,-1) (7,7,-1)
              L7 C 12 -5  
                L8 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-2) (5,5,2) (6,6,1) (7,7,-2)
              L7 C  7  8  
                L8 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-2) (5,5,2) (6,6,0) (7,7,-1)
              L7 C 13 -5  
                L8 R 
              L7 C 10 -5  
                L8 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-2) (5,5,2) (6,6,0) (7,7,-1)
              L7 C 14  6  
                L8 H  (1,1,3) (2,2,4) (3,3,3) (4,4,-2) (5,5,2) (6,6,0) (7,7,-1)
              L7 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-2) (5,5,2) (6,6,-1) (7,7,-1)
            L6 C 10 -6  
              L7 R 
            L6 C 11 -5  
              L7 R 
            L6 C 14  6  
              L7 H  (1,1,3) (2,2,4) (3,3,3) (4,4,-2) (5,5,2) (6,6,1) (7,7,-1)
            L6 C  7 -7  
              L7 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-2) (5,5,2) (6,6,-1) (7,7,-1)
            L6 C  6  8  
              L7 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-2) (5,5,2) (6,6,0) (7,7,-1)
            L6 C 11 -6  
              L7 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-2) (5,5,2) (6,6,0) (7,7,-1)
            L6 C 12  6  
              L7 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-2) (5,5,2) (6,6,0) (7,7,-1)
            L6 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-2) (5,5,2) (6,6,1) (7,7,-2)
          L5 C  4 -6  
            L6 S 2 1 5 1061
          L5 C  2  8  
            L6 C  4  9  
              L7 H  (1,1,2) (2,2,2) (3,3,2) (4,4,0) (5,5,2) (6,7,2) 
            L6 C  4  8  
              L7 C  2  9  
                L8 H  (1,1,2) (2,2,0) (3,3,2) (4,4,2) (5,5,2) (6,7,2) 
              L7 C  8  7  
                L8 H  (1,1,2) (3,3,2) (5,5,2) (2,4,2)  (6,7,2) 
              L7 C 11  7  
                L8 H  (1,1,2) (3,3,2) (5,5,2) (2,4,2)  (6,7,2) 
              L7 C  6  8  
                L8 C  7  8  
                  L9 H  (1,1,2) (2,2,2) (3,3,2) (4,4,2) (5,5,2) (6,6,0) (7,7,0)
                L8 C  8  6  
                  L9 H  (1,1,2) (3,3,2) (4,4,2) (5,5,2) (6,6,0) (2,7,2) 
                L8 C  9 -5  
                  L9 H  (1,1,2) (2,2,2) (3,3,2) (4,4,1) (5,5,2) (6,6,0) (7,7,1)
                L8 C 10  6  
                  L9 H  (1,1,2) (2,2,1) (3,3,2) (4,4,1) (5,5,2) (6,6,0) (7,7,2)
                L8 C 11  6  
                  L9 H  (1,1,2) (2,2,1) (3,3,2) (4,4,1) (5,5,2) (6,6,0) (7,7,2)
                L8 C 12  6  
                  L9 H  (1,1,2) (2,2,1) (3,3,2) (4,4,1) (5,5,2) (6,6,0) (7,7,2)
                L8 C 14  6  
                  L9 H  (1,1,2) (2,2,1) (3,3,2) (4,4,2) (5,5,2) (6,6,0) (7,7,1)
                L8 H  (1,1,2) (2,2,1) (3,3,2) (4,4,2) (5,5,2) (6,6,-1) (7,7,2)
              L7 C  7  8  
                L8 S 2 1 7 1089
              L7 C  9  7  
                L8 H  (1,1,2) (3,3,2) (5,5,2) (2,4,2)  (6,7,2) 
              L7 C 10  7  
                L8 H  (1,1,2) (3,3,2) (5,5,2) (2,4,2)  (6,7,2) 
              L7 C 12 -5  
                L8 H  (1,1,2) (3,3,2) (5,5,2) (2,4,3)  (6,7,1) 
              L7 C  9  6  
                L8 H  (1,1,2) (2,2,1) (3,3,2) (4,4,1) (5,5,2) (6,7,2) 
              L7 C 11  6  
                L8 H  (1,1,2) (3,3,2) (5,5,2) (6,6,1) (7,7,1) (2,4,2) 
              L7 C 12 -6  
                L8 H  (1,1,2) (3,3,2) (5,5,2) (6,6,1) (7,7,1) (2,4,2) 
              L7 C 13  6  
                L8 H  (1,1,2) (3,3,2) (5,5,2) (6,6,0) (7,7,1) (2,4,3) 
              L7 C 14  6  
                L8 H  (1,1,2) (3,3,2) (5,5,2) (6,6,1) (7,7,1) (2,4,2) 
              L7 H  (1,1,2) (3,3,2) (5,5,2) (6,6,0) (7,7,1) (2,4,3) 
            L6 C  2  9  
              L7 C 18 -5  
                L8 C  7  8  
                  L9 H  (1,1,2) (2,2,0) (3,3,2) (5,5,2) (7,7,0) (4,6,4) 
                L8 C 10  7  
                  L9 H  (1,1,2) (2,2,0) (3,3,2) (4,4,2) (5,5,2) (6,7,2) 
                L8 C 25 -5  
                  L9 R 
                L8 C 14 -5  
                  L9 H  (1,1,2) (2,2,0) (3,3,2) (5,5,2) (4,6,3) (4,7,5) (6,7,1)
                L8 C  6  8  
                  L9 H  (1,1,2) (2,2,0) (3,3,2) (5,5,2) (6,6,0) (4,7,4) 
                L8 C 10  6  
                  L9 H  (1,1,2) (2,2,0) (3,3,2) (5,5,2) (7,7,1) (4,6,3) 
                L8 C 11 -6  
                  L9 H  (1,1,2) (2,2,0) (3,3,2) (5,5,2) (6,6,0) (4,7,4) 
                L8 C 12  6  
                  L9 H  (1,1,2) (2,2,0) (3,3,2) (4,4,3) (5,5,2) (6,6,0) (7,7,1)
                L8 H  (1,1,2) (2,2,0) (3,3,2) (4,4,3) (5,5,2) (6,6,1) (7,7,0)
              L7 C 11  7  
                L8 H  (1,1,2) (2,2,0) (3,3,2) (4,4,2) (5,5,2) (6,7,2) 
              L7 C  6  8  
                L8 C  7  8  
                  L9 H  (1,1,2) (2,2,0) (3,3,2) (4,4,4) (5,5,2) (6,6,0) (7,7,0)
                L8 C 11  6  
                  L9 H  (1,1,2) (2,2,0) (3,3,2) (5,5,2) (6,6,0) (4,7,4) 
                L8 C 14  6  
                  L9 H  (1,1,2) (2,2,0) (3,3,2) (4,4,4) (5,5,2) (6,6,0) (7,7,0)
                L8 H  (1,1,2) (2,2,0) (3,3,2) (5,5,2) (6,6,-1) (4,7,5) 
              L7 C 12 -5  
                L8 H  (1,1,2) (2,2,0) (3,3,2) (5,5,2) (6,6,1) (4,7,3) 
              L7 C  7  8  
                L8 H  (1,1,2) (2,2,0) (3,3,2) (5,5,2) (7,7,0) (4,6,4) 
              L7 C 11  6  
                L8 H  (1,1,2) (2,2,0) (3,3,2) (5,5,2) (4,6,3) (4,7,4) (6,7,2)
              L7 C 13 -5  
                L8 R 
              L7 C 12 -6  
                L8 H  (1,1,2) (2,2,0) (3,3,2) (4,4,4) (5,5,2) (6,6,0) (7,7,0)
              L7 C 14  6  
                L8 H  (1,1,2) (2,2,0) (3,3,2) (4,4,4) (5,5,2) (6,6,0) (7,7,0)
              L7 H  (1,1,2) (2,2,0) (3,3,2) (5,5,2) (6,6,-1) (4,7,5) 
            L6 C  6  8  
              L7 C  7  8  
                L8 H  (1,1,2) (3,3,2) (5,5,2) (6,6,0) (7,7,0) (2,4,4) 
              L7 C 14  7  
                L8 H  (1,1,2) (3,3,2) (5,5,2) (6,6,0) (7,7,0) (2,4,4) 
              L7 C 11  6  
                L8 C  8  7  
                  L9 H  (1,1,2) (2,2,0) (3,3,2) (5,5,2) (6,6,0) (4,7,4) 
                L8 C 14  6  
                  L9 H  (1,1,2) (3,3,2) (5,5,2) (6,6,0) (7,7,1) (2,4,3) 
                L8 H  (1,1,2) (3,3,2) (5,5,2) (6,6,-1) (2,4,4) (2,7,3) (4,7,4)
              L7 C 14  6  
                L8 H  (1,1,2) (2,2,0) (3,3,2) (4,4,4) (5,5,2) (6,6,0) (7,7,0)
              L7 H  (1,1,2) (2,2,0) (3,3,2) (5,5,2) (6,6,-1) (4,7,5) 
            L6 C 12 -5  
              L7 C  8  7  
                L8 H  (1,1,2) (2,2,0) (3,3,2) (5,5,2) (4,6,5) (4,7,3) (6,7,1)
              L7 C 11 -5  
                L8 H  (1,1,2) (2,2,0) (3,3,2) (4,4,4) (5,5,2) (6,6,1) (7,7,-1)
              L7 C  9  6  
                L8 H  (1,1,2) (3,3,2) (5,5,2) (2,7,0)  (4,6,4) 
              L7 C  8 -5  
                L8 H  (1,1,2) (3,3,2) (5,5,2) (2,7,1)  (4,6,3) 
              L7 C  7  8  
                L8 H  (1,1,2) (2,2,1) (3,3,2) (5,5,2) (7,7,-1) (4,6,4) 
              L7 C 10  6  
                L8 H  (1,1,2) (2,2,1) (3,3,2) (4,4,2) (5,5,2) (6,7,1) 
              L7 C 20 -5  
                L8 R 
              L7 C 30 -5  
                L8 R 
              L7 C 11 -6  
                L8 H  (1,1,2) (2,2,1) (3,3,2) (4,4,2) (5,5,2) (6,6,1) (7,7,0)
              L7 C 14  6  
                L8 H  (1,1,2) (2,2,0) (3,3,2) (4,4,3) (5,5,2) (6,6,1) (7,7,0)
              L7 H  (1,1,2) (2,2,1) (3,3,2) (4,4,3) (5,5,2) (6,6,0) (7,7,0)
            L6 C 10  6  
              L7 C  7  8  
                L8 H  (1,1,2) (3,3,2) (5,5,2) (6,6,1) (7,7,0) (2,4,3) 
              L7 C 14 -5  
                L8 H  (1,1,2) (3,3,2) (5,5,2) (2,4,3)  (6,7,1) 
              L7 C  8  6  
                L8 H  (1,1,2) (2,2,0) (3,3,2) (5,5,2) (7,7,1) (4,6,3) 
              L7 C  9  6  
                L8 H  (1,1,2) (2,2,0) (3,3,2) (5,5,2) (7,7,1) (4,6,3) 
              L7 H  (1,1,2) (2,2,1) (3,3,2) (4,4,1) (5,5,2) (6,6,1) (7,7,1)
            L6 C  7  8  
              L7 H  (1,1,2) (3,3,2) (5,5,2) (6,6,0) (7,7,0) (2,4,4) 
            L6 C 14 -5  
              L7 H  (1,1,2) (3,3,2) (5,5,2) (6,6,-1) (7,7,1) (2,4,4) 
            L6 C  8  6  
              L7 H  (1,1,2) (2,2,0) (3,3,2) (5,5,2) (6,6,0) (4,7,4) 
            L6 C  9  6  
              L7 H  (1,1,2) (2,2,0) (3,3,2) (5,5,2) (6,6,0) (4,7,4) 
            L6 H  (1,1,2) (2,2,1) (3,3,2) (4,4,2) (5,5,2) (6,6,0) (7,7,1)
          L5 C  4  8  
            L6 S 2 1 5 1205
          L5 C  6  8  
            L6 C  7  8  
              L7 H  (1,1,2) (3,3,2) (5,5,2) (6,6,0) (7,7,0) (2,4,4) 
            L6 C 14  7  
              L7 H  (1,1,2) (3,3,2) (5,5,2) (6,6,0) (7,7,0) (2,4,4) 
            L6 C 14  6  
              L7 C  8 -5  
                L8 H  (1,1,2) (3,3,2) (5,5,2) (6,6,0) (7,7,0) (2,4,4) 
              L7 C  9 -5  
                L8 H  (1,1,2) (3,3,2) (5,5,2) (6,6,0) (7,7,0) (2,4,4) 
              L7 C  9 -6  
                L8 H  (1,1,2) (2,2,1) (3,3,2) (5,5,2) (6,6,0) (4,7,3) 
              L7 C  8  7  
                L8 H  (1,1,2) (2,2,0) (3,3,2) (5,5,2) (6,6,0) (4,7,4) 
              L7 C 10  6  
                L8 H  (1,1,2) (2,2,1) (3,3,2) (5,5,2) (6,6,0) (4,7,3) 
              L7 H  (1,1,2) (2,2,0) (3,3,2) (5,5,2) (6,6,0) (4,7,4) 
            L6 C  8 -6  
              L7 H  (1,1,2) (3,3,2) (5,5,2) (6,6,-1) (7,7,1) (2,4,4) 
            L6 C  9  6  
              L7 H  (1,1,2) (3,3,2) (5,5,2) (6,6,-1) (2,4,4) (2,7,2) (4,7,5)
            L6 H  (1,1,2) (3,3,2) (5,5,2) (6,6,-1) (7,7,1) (2,4,4) 
          L5 C  7  8  
            L6 S 2 1 5 1229
          L5 C 12 -5  
            L6 C  8 -5  
              L7 H  (1,1,2) (3,3,2) (4,4,0) (5,5,2) (7,7,-1) (2,6,5) 
            L6 C 11 -5  
              L7 H  (1,1,2) (3,3,2) (5,5,2) (6,6,1) (7,7,-1) (2,4,4) 
            L6 C 14 -5  
              L7 H  (1,1,2) (3,3,2) (5,5,2) (6,6,0) (7,7,0) (2,4,4) 
            L6 C  9  6  
              L7 H  (1,1,2) (3,3,2) (5,5,2) (2,4,3)  (6,7,1) 
            L6 H  (1,1,2) (3,3,2) (5,5,2) (6,6,1) (7,7,-1) (2,4,4) 
          L5 C 14 -5  
            L6 S 2 1 5 1241
          L5 C  8 -5  
            L6 H  (1,1,2) (3,3,2) (5,5,2) (6,6,0) (7,7,0) (2,4,4) 
          L5 C 11 -5  
            L6 H  (1,1,2) (3,3,2) (5,5,2) (6,6,0) (7,7,0) (2,4,4) 
          L5 C  9  6  
            L6 C  9 -6  
              L7 H  (1,1,2) (2,2,1) (3,3,2) (4,4,1) (5,5,2) (6,6,1) (7,7,1)
            L6 C  8  7  
              L7 H  (1,1,2) (2,2,0) (3,3,2) (5,5,2) (7,7,1) (4,6,3) 
            L6 C 10  6  
              L7 H  (1,1,2) (2,2,1) (3,3,2) (4,4,1) (5,5,2) (6,6,1) (7,7,1)
            L6 H  (1,1,2) (2,2,0) (3,3,2) (4,4,3) (5,5,2) (6,6,0) (7,7,1)
          L5 C 10  6  
            L6 S 2 1 5 1255
          L5 C 18 -5  
            L6 R 
          L5 C 23 -5  
            L6 R 
          L5 H  (1,1,2) (2,2,2) (3,3,2) (4,4,2) (5,5,2) (6,6,0) (7,7,0)
        L4 C  2  8  
          L5 C  4  9  
            L6 H  (1,1,3) (3,3,2) (4,4,0) (5,5,2) (6,6,0) (2,7,3) 
          L5 C  4 -6  
            L6 C 14 -5  
              L7 R 
            L6 C 10  6  
              L7 H  (1,1,2) (2,2,-1) (3,3,2) (4,4,4) (5,5,3) (6,6,-1) (7,7,1)
            L6 H  (1,1,2) (2,2,-2) (3,3,3) (4,4,5) (7,7,1) (5,6,1) 
          L5 C 14 -5  
            L6 H  (1,1,3) (2,2,-1) (3,3,2) (5,5,2) (7,7,3) (4,6,1) 
          L5 C  4  8  
            L6 H  (1,1,2) (3,3,2) (5,5,2) (2,7,3)  (4,6,1) 
          L5 C  6  8  
            L6 H  (1,1,2) (3,3,2) (5,5,2) (6,6,-1) (2,4,4) (2,7,2) (4,7,5)
          L5 C 13 -5  
            L6 R 
          L5 C  8  6  
            L6 H  (1,1,2) (2,2,0) (3,3,2) (5,5,2) (7,7,1) (4,6,3) 
          L5 C 10  6  
            L6 H  (1,1,2) (3,3,2) (5,5,2) (2,7,2)  (4,6,2) 
          L5 C 14 -6  
            L6 R 
          L5 C  2  9  
            L6 H  (1,1,2) (2,2,0) (3,3,2) (5,5,2) (7,7,1) (4,6,3) 
          L5 C  9  6  
            L6 H  (1,1,2) (2,2,0) (3,3,2) (5,5,2) (7,7,1) (4,6,3) 
          L5 H  (1,1,2) (2,2,1) (3,3,2) (4,4,2) (5,5,2) (6,6,0) (7,7,1)
        L4 C 14 -5  
          L5 C  2 -6  
            L6 R 
          L5 C  4 -6  
            L6 R 
          L5 C  8 -6  
            L6 R 
          L5 C  9 -5  
            L6 R 
          L5 C 21 -5  
            L6 R 
          L5 H  (1,1,3) (2,2,0) (3,3,2) (5,5,2) (7,7,2) (4,6,1) 
        L4 C  4 -6  
          L5 C  2 -6  
            L6 R 
          L5 C  8 -5  
            L6 R 
          L5 C  9 -5  
            L6 R 
          L5 C  6 -7  
            L6 H  (1,1,2) (4,4,4) (7,7,1) (2,3,2)  (5,6,1) 
          L5 C  9 -6  
            L6 H  (1,1,2) (2,2,0) (3,3,2) (4,4,4) (5,5,3) (6,6,-2) (7,7,1)
          L5 C 10  6  
            L6 H  (1,1,2) (2,2,0) (3,3,2) (4,4,4) (5,5,3) (6,6,-2) (7,7,1)
          L5 H  (1,1,2) (2,2,-2) (3,3,3) (4,4,5) (5,5,3) (6,6,-2) (7,7,1)
        L4 C  2  7  
          L5 C  4  9  
            L6 H  (1,1,2) (3,3,2) (4,4,0) (5,5,2) (7,7,1) (2,6,3) 
          L5 C  6  8  
            L6 H  (1,1,2) (3,3,2) (5,5,2) (6,6,-1) (7,7,1) (2,4,4) 
          L5 C 13 -5  
            L6 R 
          L5 C  8 -5  
            L6 H  (1,1,2) (3,3,2) (5,5,2) (7,7,1) (2,4,4) (2,6,3) (4,6,0)
          L5 C  4  8  
            L6 H  (1,1,2) (3,3,2) (5,5,2) (6,6,0) (7,7,1) (2,4,3) 
          L5 C  9 -5  
            L6 H  (1,1,2) (3,3,2) (5,5,2) (6,6,-1) (7,7,1) (2,4,4) 
          L5 C  9 -6  
            L6 H  (1,1,2) (2,2,1) (3,3,2) (5,5,2) (7,7,1) (4,6,2) 
          L5 C  8  7  
            L6 H  (1,1,2) (2,2,0) (3,3,2) (5,5,2) (7,7,1) (4,6,3) 
          L5 C 10  6  
            L6 H  (1,1,2) (2,2,1) (3,3,2) (5,5,2) (7,7,1) (4,6,2) 
          L5 H  (1,1,2) (2,2,0) (3,3,2) (5,5,2) (7,7,1) (4,6,3) 
        L4 C  4 -7  
          L5 H  (1,1,3) (5,5,2) (7,7,1) (2,6,2)  (3,4,2) 
        L4 C  8  6  
          L5 H  (1,1,2) (2,2,4) (3,3,3) (4,4,-1) (5,5,2) (6,6,-1) (7,7,1)
        L4 C 14 -6  
          L5 R 
        L4 C 16 -5  
          L5 R 
        L4 C  9  6  
          L5 H  (1,1,3) (2,2,4) (3,3,2) (4,4,-1) (5,5,2) (6,6,-2) (7,7,1)
        L4 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-2) (5,5,2) (6,6,-2) (7,7,1)
      L3 C  7  7  
        L4 S 2 1 3 1347
      L3 C  2 -6  
        L4 R 
      L3 C  4 -6  
        L4 R 
      L3 C 12 -5  
        L4 R 
      L3 C 13 -5  
        L4 R 
      L3 C 14 -5  
        L4 R 
      L3 H  (1,1,2) (3,3,2) (5,5,2) (6,6,1) (7,7,1) (2,4,2) 
    L2 C  6 -5  
      L3 S 5 0 2 1360
    L2 C  2 -6  
      L3 C  4  7  
        L4 C  8  6  
          L5 C  6  9  
            L6 H  (1,1,2) (2,2,4) (5,5,0) (6,6,0) (7,7,1) (3,4,3) 
          L5 C  7  8  
            L6 H  (1,1,2) (2,2,4) (7,7,-1) (3,6,4)  (4,5,1) 
          L5 C 16 -5  
            L6 H  (1,1,2) (2,2,2) (3,3,2) (4,5,1)  (6,7,3) 
          L5 C 13 -5  
            L6 C  6 -6  
              L7 R 
            L6 C  7  7  
              L7 H  (1,1,2) (2,2,4) (5,5,0) (3,4,3)  (6,7,1) 
            L6 C 14 -5  
              L7 R 
            L6 C  4  8  
              L7 H  (1,1,2) (2,2,4) (3,3,3) (4,4,-1) (5,5,0) (6,6,1) (7,7,1)
            L6 C  5 -6  
              L7 H  (1,1,2) (3,3,3) (4,4,0) (5,5,0) (7,7,1) (2,6,4) 
            L6 C  6  8  
              L7 H  (1,1,2) (2,2,4) (5,5,0) (6,6,0) (7,7,1) (3,4,3) 
            L6 H  (1,1,2) (2,2,4) (5,5,0) (6,6,0) (7,7,1) (3,4,3) 
          L5 C  6  8  
            L6 H  (1,1,2) (2,2,4) (5,5,0) (6,6,0) (7,7,1) (3,4,3) 
          L5 C 14 -5  
            L6 C  7 -6  
              L7 R 
            L6 C 28 -5  
              L7 R 
            L6 C  4  8  
              L7 H  (1,1,2) (2,2,4) (3,3,3) (4,4,-1) (5,5,1) (6,6,1) (7,7,0)
            L6 C  5  7  
              L7 H  (1,1,2) (2,2,4) (3,3,3) (6,6,0) (7,7,0) (4,5,1) 
            L6 H  (1,1,2) (2,2,4) (4,4,0) (6,6,1) (7,7,0) (3,5,3) 
          L5 C  7  7  
            L6 H  (1,1,2) (2,2,4) (7,7,-1) (3,6,4)  (4,5,1) 
          L5 C  4  8  
            L6 C  6  7  
              L7 H  (1,1,2) (2,2,4) (3,3,3) (4,4,-1) (5,5,0) (6,6,1) (7,7,1)
            L6 C  5  8  
              L7 H  (1,1,2) (2,2,4) (3,3,3) (4,4,-1) (5,5,-1) (6,7,3) 
            L6 C  5  7  
              L7 C  9  6  
                L8 H  (1,1,2) (2,2,3) (3,3,2) (4,4,-1) (5,5,0) (6,6,1) (7,7,3)
              L7 C 10  6  
                L8 H  (1,1,2) (2,2,3) (3,3,3) (4,4,-1) (5,5,0) (6,7,3) 
              L7 H  (1,1,2) (2,2,4) (3,3,3) (4,4,-2) (5,5,0) (6,7,3) 
            L6 C  9  6  
              L7 H  (1,1,2) (2,2,3) (3,3,2) (4,4,-1) (5,5,1) (6,7,3) 
            L6 H  (1,1,2) (2,2,4) (3,3,3) (4,4,-1) (5,5,0) (6,7,2) 
          L5 C  9  7  
            L6 H  (1,1,2) (2,2,2) (3,3,2) (4,5,1)  (6,7,3) 
          L5 C 13  7  
            L6 H  (1,1,2) (7,7,1) (3,6,3)  (2,4,4) (2,5,4) (4,5,1)
          L5 C 18 -5  
            L6 C 10 -6  
              L7 R 
            L6 C  5  8  
              L7 H  (1,1,2) (2,2,3) (3,3,3) (4,4,-1) (5,5,0) (6,7,3) 
            L6 C  5 -6  
              L7 H  (1,1,2) (2,2,3) (4,4,-1) (3,5,3)  (6,7,3) 
            L6 C  6  7  
              L7 H  (1,1,2) (2,2,3) (3,3,3) (4,4,0) (5,5,0) (6,6,1) (7,7,1)
            L6 H  (1,1,2) (2,2,3) (3,3,3) (4,5,-1)  (6,7,3) 
          L5 C 21 -5  
            L6 C 14 -6  
              L7 R 
            L6 C  6  7  
              L7 H  (1,1,2) (2,2,4) (5,5,0) (6,6,0) (7,7,1) (3,4,3) 
            L6 C 20 -5  
              L7 R 
            L6 C  5  7  
              L7 H  (1,1,2) (3,3,3) (4,4,0) (6,6,1) (7,7,1) (2,5,3) 
            L6 H  (1,1,2) (2,2,3) (4,4,-1) (6,6,2) (7,7,1) (3,5,3) 
          L5 C  6  7  
            L6 C  9  6  
              L7 H  (1,1,2) (2,2,3) (3,3,2) (4,4,1) (5,5,0) (6,6,1) (7,7,1)
            L6 C 10  6  
              L7 H  (1,1,2) (2,2,3) (3,3,3) (4,4,-1) (5,5,0) (6,6,1) (7,7,1)
            L6 H  (1,1,2) (2,2,4) (3,3,3) (4,4,-1) (5,5,0) (6,6,1) (7,7,1)
          L5 C  5 -6  
            L6 H  (1,1,2) (2,2,3) (4,4,-1) (3,5,3)  (6,7,3) 
          L5 C  9  6  
            L6 H  (1,1,2) (2,2,3) (3,3,2) (4,4,0) (5,5,0) (6,7,3) 
          L5 C 10  6  
            L6 H  (1,1,2) (2,2,3) (3,3,3) (4,4,-1) (5,5,0) (6,7,3) 
          L5 H  (1,1,2) (2,2,4) (3,3,3) (4,4,-1) (5,5,-1) (6,7,3) 
        L4 C 16 -5  
          L5 R 
        L4 C  5  7  
          L5 C 16 -6  
            L6 C  9 -6  
              L7 R 
            L6 C  7  7  
              L7 S 4 1 4 1450
            L6 C 14 -6  
              L7 R 
            L6 C  4  8  
              L7 H  (1,1,3) (2,2,3) (3,3,2) (4,4,-1) (5,5,1) (6,6,1) (7,7,1)
            L6 C  5  8  
              L7 H  (1,1,3) (2,2,3) (3,3,2) (4,4,0) (5,5,0) (6,6,1) (7,7,1)
            L6 C  6  7  
              L7 H  (1,1,3) (2,2,3) (3,3,2) (4,4,1) (5,5,0) (6,6,0) (7,7,1)
            L6 H  (1,1,3) (2,2,3) (3,3,2) (4,4,0) (5,5,0) (6,6,0) (7,7,1)
          L5 C  7  8  
            L6 C  9  6  
              L7 S 4 1 4 1450
            L6 H  (1,1,3) (2,2,5) (3,3,3) (6,6,0) (7,7,-1) (4,5,0) 
          L5 C  9  7  
            L6 C  7  7  
              L7 S 4 1 4 1450
            L6 C 14 -6  
              L7 R 
            L6 C  4  8  
              L7 H  (1,1,3) (2,2,3) (3,3,2) (4,4,-1) (5,5,1) (6,6,1) (7,7,1)
            L6 C  5  8  
              L7 H  (1,1,3) (2,2,3) (3,3,2) (4,4,0) (5,5,0) (6,6,1) (7,7,1)
            L6 C  6  7  
              L7 H  (1,1,3) (2,2,3) (3,3,2) (4,4,1) (5,5,0) (6,6,0) (7,7,1)
            L6 H  (1,1,3) (2,2,3) (3,3,2) (4,4,0) (5,5,0) (6,6,0) (7,7,1)
          L5 C 14 -5  
            L6 C  7 -6  
              L7 R 
            L6 C 10 -5  
              L7 R 
            L6 C 28 -5  
              L7 R 
            L6 C  9  6  
              L7 S 4 1 4 1450
            L6 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-1) (5,5,1) (6,6,0) (7,7,-1)
          L5 C 14 -6  
            L6 C  7 -6  
              L7 R 
            L6 C 28 -5  
              L7 R 
            L6 C  9  6  
              L7 S 4 1 4 1450
            L6 H  (1,1,3) (2,2,5) (3,3,3) (6,6,0) (7,7,-1) (4,5,0) 
          L5 C  7  7  
            L6 C  9  6  
              L7 S 4 1 4 1450
            L6 H  (1,1,3) (2,2,5) (3,3,3) (6,6,0) (7,7,-1) (4,5,0) 
          L5 C  6  7  
            L6 C 10  6  
              L7 H  (1,1,3) (2,2,4) (5,5,0) (6,6,0) (7,7,1) (3,4,2) 
            L6 C  4  8  
              L7 C  6  8  
                L8 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-1) (5,5,0) (6,6,-1) (7,7,1)
              L7 C  9  6  
                L8 H  (1,1,3) (2,2,4) (3,3,2) (4,4,-1) (5,5,0) (6,6,0) (7,7,1)
              L7 C 13  6  
                L8 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-1) (5,5,0) (6,6,-1) (7,7,1)
              L7 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-1) (5,5,0) (6,6,-1) (7,7,1)
            L6 C 18 -5  
              L7 R 
            L6 C  9  6  
              L7 C  5  8  
                L8 H  (1,1,3) (2,2,4) (3,3,2) (4,4,0) (5,5,0) (6,6,0) (7,7,1)
              L7 C  6  8  
                L8 H  (1,1,3) (2,2,4) (3,3,2) (4,4,1) (5,5,0) (6,6,-1) (7,7,1)
              L7 C 11  6  
                L8 H  (1,1,3) (2,2,4) (3,3,2) (4,4,0) (5,5,0) (6,6,0) (7,7,1)
              L7 C 13  6  
                L8 H  (1,1,3) (2,2,4) (3,3,2) (4,4,1) (5,5,0) (6,6,-1) (7,7,1)
              L7 H  (1,1,3) (2,2,4) (3,3,2) (4,4,1) (5,5,0) (6,6,-1) (7,7,1)
            L6 C  6  8  
              L7 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-1) (5,5,0) (6,6,-1) (7,7,1)
            L6 C 13  6  
              L7 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-1) (5,5,0) (6,6,-1) (7,7,1)
            L6 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-1) (5,5,0) (6,6,-1) (7,7,1)
          L5 C 13 -5  
            L6 R 
          L5 C  4  8  
            L6 C  5  8  
              L7 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-1) (5,5,-1) (6,6,0) (7,7,1)
            L6 C  9  6  
              L7 H  (1,1,3) (2,2,4) (3,3,2) (4,4,-1) (5,5,0) (6,6,0) (7,7,1)
            L6 C 10  6  
              L7 H  (1,1,3) (2,2,4) (3,3,3) (4,4,-1) (5,5,0) (6,6,0) (7,7,1)
            L6 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-2) (5,5,0) (6,6,0) (7,7,1)
          L5 C  9  6  
            L6 H  (1,1,3) (2,2,4) (3,3,2) (4,4,0) (5,5,0) (6,6,0) (7,7,1)
          L5 C 10  6  
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,-1) (5,5,0) (6,6,0) (7,7,1)
          L5 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-1) (5,5,-1) (6,6,0) (7,7,1)
        L4 C 16 -6  
          L5 C  9 -6  
            L6 R 
          L5 C  7  7  
            L6 S 4 1 4 1450
          L5 C 14 -6  
            L6 R 
          L5 H  (1,1,3) (2,2,3) (3,3,2) (4,4,0) (5,5,0) (6,6,1) (7,7,1)
        L4 C  6 -6  
          L5 C 12 -5  
            L6 R 
          L5 C  7  7  
            L6 C  9  6  
              L7 S 4 1 4 1450
            L6 C 12  7  
              L7 H  (1,1,3) (2,2,5) (3,3,3) (5,5,0) (6,6,0) (4,7,-1) 
            L6 C 19 -5  
              L7 R 
            L6 C 20 -5  
              L7 R 
            L6 C  4  8  
              L7 C  7  8  
                L8 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-1) (7,7,-1) (5,6,1) 
              L7 C 13 -5  
                L8 R 
              L7 C 10 -5  
                L8 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-1) (5,5,0) (6,6,1) (7,7,-1)
              L7 C 11  6  
                L8 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-1) (5,5,0) (6,6,0) (7,7,0)
              L7 C 14  6  
                L8 H  (1,1,3) (2,2,4) (3,3,3) (4,4,-1) (5,5,0) (6,6,1) (7,7,-1)
              L7 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-1) (5,5,0) (6,6,1) (7,7,-1)
            L6 C  7  8  
              L7 S 4 1 6 1580
            L6 C 11 -5  
              L7 R 
            L6 C 13 -5  
              L7 R 
            L6 H  (1,1,3) (2,2,5) (3,3,3) (5,5,0) (6,6,0) (4,7,-1) 
          L5 C 13 -5  
            L6 R 
          L5 C 14 -6  
            L6 R 
          L5 C  4 -7  
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,-1) (5,5,0) (6,6,0) (7,7,1)
          L5 C  9  6  
            L6 H  (1,1,3) (2,2,4) (3,3,2) (4,4,-1) (5,5,0) (6,6,0) (7,7,1)
          L5 C 10  6  
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,-1) (5,5,0) (6,6,0) (7,7,1)
          L5 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-2) (5,5,0) (6,6,0) (7,7,1)
        L4 C  7  7  
          L5 S 4 1 4 1548
        L4 C 14 -6  
          L5 R 
        L4 C  4  8  
          L5 C  6  8  
            L6 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-1) (5,5,0) (6,6,-1) (7,7,1)
          L5 C 12 -5  
            L6 R 
          L5 C  9  6  
            L6 H  (1,1,3) (2,2,4) (3,3,2) (4,4,-1) (5,5,0) (6,6,0) (7,7,1)
          L5 C 10  6  
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,-1) (5,5,0) (6,6,0) (7,7,1)
          L5 C 13  6  
            L6 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-1) (5,5,0) (6,6,-1) (7,7,1)
          L5 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-1) (5,5,0) (6,6,-1) (7,7,1)
        L4 C 11 -5  
          L5 R 
        L4 C  9  6  
          L5 H  (1,1,3) (2,2,4) (3,3,2) (4,4,0) (5,5,0) (6,6,0) (7,7,1)
        L4 C 10  6  
          L5 H  (1,1,3) (2,2,4) (3,3,3) (4,4,-1) (5,5,0) (6,6,0) (7,7,1)
        L4 H  (1,1,3) (2,2,5) (3,3,3) (4,4,-1) (5,5,0) (6,6,-1) (7,7,1)
      L3 C  7  7  
        L4 S 4 1 3 1621
      L3 C 10 -5  
        L4 R 
      L3 C 14 -5  
        L4 R 
      L3 C  5  7  
        L4 C  6  7  
          L5 C 16 -5  
            L6 H  (1,1,2) (2,2,2) (3,3,2) (4,4,1) (5,5,1) (6,6,1) (7,7,1)
          L5 C 10 -6  
            L6 C  9 -5  
              L7 R 
            L6 C 18 -5  
              L7 R 
            L6 C  5  8  
              L7 H  (1,1,3) (3,3,2) (4,4,1) (5,5,0) (7,7,1) (2,6,3) 
            L6 C  6  8  
              L7 H  (1,1,3) (3,3,2) (4,4,1) (5,5,1) (7,7,1) (2,6,2) 
            L6 C  8  6  
              L7 H  (1,1,2) (2,2,2) (3,3,2) (4,4,1) (5,5,1) (6,6,1) (7,7,1)
            L6 C 14 -6  
              L7 R 
            L6 C 11  7  
              L7 H  (1,1,3) (2,2,3) (3,3,2) (4,4,1) (5,5,-1) (6,6,0) (7,7,1)
            L6 C 11 -5  
              L7 H  (1,1,3) (2,2,3) (3,3,2) (4,4,1) (5,5,0) (6,6,0) (7,7,1)
            L6 C 12 -6  
              L7 H  (1,1,3) (2,2,3) (3,3,2) (4,4,1) (7,7,1) (5,6,0) 
            L6 C 13  6  
              L7 H  (1,1,3) (2,2,3) (3,3,2) (4,4,1) (5,5,1) (6,6,-1) (7,7,1)
            L6 H  (1,1,3) (2,2,3) (3,3,2) (4,4,1) (5,5,1) (6,6,-1) (7,7,1)
          L5 C 14 -6  
            L6 S 4 1 5 1653
          L5 C 16 -6  
            L6 C  5  8  
              L7 H  (2,2,3) (4,4,1) (7,7,1) (1,6,3)  (3,5,2) 
            L6 C  6  8  
              L7 H  (2,2,3) (4,4,1) (7,7,1) (1,6,2)  (3,5,3) 
            L6 C 11  7  
              L7 H  (2,2,3) (4,4,1) (5,5,-1) (6,6,1) (7,7,1) (1,3,5) 
            L6 C 11 -5  
              L7 H  (2,2,3) (4,4,1) (7,7,1) (1,6,3)  (3,5,2) 
            L6 C  9 -5  
              L7 H  (1,1,2) (2,2,3) (3,3,3) (4,4,1) (5,5,-1) (6,6,1) (7,7,1)
            L6 C  8  6  
              L7 H  (1,1,2) (2,2,2) (3,3,2) (4,4,1) (5,5,1) (6,6,1) (7,7,1)
            L6 C  9 -6  
              L7 R 
            L6 C 12 -6  
              L7 H  (1,1,3) (2,2,3) (3,3,2) (4,4,1) (7,7,1) (5,6,0) 
            L6 C 13  6  
              L7 H  (1,1,3) (2,2,3) (3,3,2) (4,4,1) (5,5,1) (6,6,-1) (7,7,1)
            L6 H  (1,1,3) (2,2,3) (3,3,2) (4,4,1) (5,5,1) (6,6,-1) (7,7,1)
          L5 C  5  8  
            L6 C  6  8  
              L7 H  (1,1,3) (4,4,1) (7,7,1) (2,6,3)  (3,5,2) 
            L6 C  8  6  
              L7 H  (1,1,2) (2,2,3) (4,4,1) (6,6,1) (7,7,1) (3,5,2) 
            L6 C  9  6  
              L7 H  (1,1,3) (2,2,3) (3,3,2) (4,4,1) (5,5,0) (6,6,0) (7,7,1)
            L6 C 13  6  
              L7 H  (1,1,3) (2,2,4) (3,3,3) (4,4,1) (5,5,-1) (6,6,-1) (7,7,1)
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,1) (5,5,-1) (6,6,-1) (7,7,1)
          L5 C  6  8  
            L6 S 4 1 5 1685
          L5 C 11 -5  
            L6 C 19 -5  
              L7 R 
            L6 C  8  6  
              L7 H  (1,1,2) (2,2,3) (4,4,1) (6,6,1) (7,7,1) (3,5,2) 
            L6 C  9  6  
              L7 H  (1,1,3) (2,2,3) (3,3,2) (4,4,1) (5,5,0) (6,6,0) (7,7,1)
            L6 C 13  6  
              L7 H  (1,1,3) (2,2,4) (3,3,3) (4,4,1) (5,5,-1) (6,6,-1) (7,7,1)
            L6 H  (1,1,3) (2,2,4) (3,3,3) (4,4,1) (5,5,-1) (6,6,-1) (7,7,1)
          L5 C 13 -5  
            L6 S 4 1 5 1697
          L5 C 12 -5  
            L6 H  (1,1,3) (4,4,1) (7,7,1) (2,6,3)  (3,5,2) 
          L5 C  8  6  
            L6 C  9  6  
              L7 H  (1,1,2) (2,2,2) (3,3,2) (4,4,1) (5,5,1) (6,6,1) (7,7,1)
            L6 H  (1,1,2) (2,2,3) (3,3,3) (4,4,1) (5,5,-1) (6,6,1) (7,7,1)
          L5 C  9  6  
            L6 S 4 1 5 1705
          L5 H  (1,1,3) (2,2,4) (3,3,3) (4,4,1) (5,5,-1) (6,6,-1) (7,7,1)
        L4 C 13 -5  
          L5 R 
        L4 C  5  8  
          L5 C  8  6  
            L6 H  (1,1,2) (2,2,3) (3,3,3) (4,4,1) (5,5,-2) (6,7,3) 
          L5 H  (1,1,3) (2,2,4) (3,3,3) (4,4,1) (5,5,-2) (6,6,0) (7,7,1)
        L4 C 11 -5  
          L5 R 
        L4 C 12 -5  
          L5 R 
        L4 C  8  6  
          L5 H  (1,1,2) (2,2,3) (4,4,1) (3,5,2)  (6,7,2) 
        L4 C 14 -6  
          L5 R 
        L4 C 16 -5  
          L5 R 
        L4 C  9  6  
          L5 H  (1,1,3) (2,2,3) (3,3,2) (4,4,1) (5,5,0) (6,6,0) (7,7,1)
        L4 H  (1,1,3) (2,2,4) (3,3,3) (4,4,1) (5,5,-2) (6,6,0) (7,7,1)
      L3 C  6  7  
        L4 S 4 1 3 1727
      L3 R 
    L2 C  5  7  
      L3 C  4  7  
        L4 C  6  7  
          L5 C  7  8  
            L6 H  (1,1,2) (3,3,2) (5,5,0) (6,6,0) (7,7,0) (2,4,5) 
          L5 C  7  7  
            L6 C  2  9  
              L7 H  (1,1,2) (2,2,0) (3,3,2) (4,4,3) (5,5,0) (6,6,0) (7,7,3)
            L6 C  4  8  
              L7 H  (1,1,2) (3,3,2) (4,4,0) (5,5,0) (6,6,0) (2,7,5) 
            L6 C 10  7  
              L7 H  (1,1,2) (3,3,2) (4,4,1) (5,5,0) (6,6,0) (2,7,5) 
            L6 C 14  7  
              L7 H  (1,1,2) (3,3,2) (5,5,0) (6,6,0) (7,7,1) (2,4,5) 
            L6 C 18  6  
              L7 C  2  8  
                L8 H  (1,1,2) (3,3,2) (4,4,2) (5,5,0) (6,6,0) (2,7,4) 
              L7 C  5  8  
                L8 H  (1,1,2) (3,3,2) (4,4,1) (5,5,0) (6,6,0) (2,7,5) 
              L7 C  9  6  
                L8 H  (1,1,2) (3,3,2) (4,4,2) (5,5,0) (6,6,0) (2,7,4) 
              L7 C 28 -5  
                L8 R 
              L7 C  6  8  
                L8 H  (1,1,2) (3,3,2) (5,5,0) (6,6,0) (7,7,1) (2,4,5) 
              L7 C  8  6  
                L8 H  (1,1,2) (3,3,2) (5,5,0) (6,6,0) (7,7,2) (2,4,4) 
              L7 H  (1,1,2) (2,2,4) (3,3,2) (4,4,1) (5,5,0) (6,6,0) (7,7,1)
            L6 C 25 -5  
              L7 R 
            L6 C  5  8  
              L7 H  (1,1,2) (3,3,2) (5,5,0) (6,6,0) (7,7,3) (2,4,3) 
            L6 C  6  8  
              L7 H  (1,1,2) (3,3,2) (5,5,0) (6,6,0) (7,7,2) (2,4,4) 
            L6 C  8  7  
              L7 H  (1,1,2) (3,3,2) (4,4,3) (5,5,0) (6,6,0) (2,7,3) 
            L6 C  2 -7  
              L7 H  (1,1,2) (3,3,2) (5,5,0) (6,6,0) (7,7,2) (2,4,4) 
            L6 C  8  6  
              L7 H  (1,1,2) (3,3,2) (4,4,3) (5,5,0) (6,6,0) (2,7,3) 
            L6 C  9  6  
              L7 H  (1,1,2) (3,3,2) (5,5,0) (6,6,0) (7,7,3) (2,4,3) 
            L6 H  (1,1,2) (2,2,2) (3,3,2) (4,4,2) (5,5,0) (6,6,0) (7,7,2)
          L5 C 14 -5  
            L6 H  (1,1,3) (3,3,2) (4,4,2) (5,5,0) (2,6,1) (2,7,2) (6,7,4)
          L5 C  2  9  
            L6 H  (1,1,2) (2,2,0) (3,3,2) (4,4,3) (5,5,0) (6,7,3) 
          L5 C  4  8  
            L6 H  (1,1,2) (3,3,2) (4,4,0) (5,5,0) (7,7,2) (2,6,4) 
          L5 C  6  9  
            L6 H  (1,1,2) (3,3,2) (5,5,0) (6,6,-1) (7,7,2) (2,4,5) 
          L5 C 13  7  
            L6 H  (1,1,2) (3,3,2) (5,5,0) (6,6,-1) (7,7,2) (2,4,5) 
          L5 C 14 -6  
            L6 C 21 -5  
              L7 R 
            L6 C  6  8  
              L7 H  (1,1,2) (3,3,2) (5,5,0) (6,6,0) (7,7,2) (2,4,4) 
            L6 C  8 -5  
              L7 H  (1,1,2) (3,3,2) (5,5,0) (6,6,1) (7,7,2) (2,4,3) 
            L6 C  2  8  
              L7 H  (1,1,2) (3,3,2) (4,4,3) (5,5,0) (7,7,1) (2,6,2) 
            L6 C  9  7  
              L7 H  (1,1,2) (3,3,2) (5,5,0) (6,6,2) (7,7,1) (2,4,3) 
            L6 C  9 -5  
              L7 H  (1,1,2) (3,3,2) (5,5,0) (6,6,1) (7,7,1) (2,4,4) 
            L6 H  (1,1,2) (3,3,2) (4,4,2) (5,5,0) (7,7,1) (2,6,3) 
          L5 C  6  8  
            L6 H  (1,1,2) (3,3,2) (5,5,0) (6,6,0) (7,7,1) (2,4,5) 
          L5 C 10  7  
            L6 H  (1,1,2) (3,3,2) (4,4,1) (5,5,0) (7,7,1) (2,6,4) 
          L5 C 27  7  
            L6 H  (1,1,2) (3,3,2) (5,5,0) (6,6,0) (7,7,1) (2,4,5) 
          L5 C 18  6  
            L6 C  2  8  
              L7 H  (1,1,2) (3,3,2) (4,4,2) (5,5,0) (7,7,1) (2,6,3) 
            L6 C  5  8  
              L7 H  (1,1,2) (3,3,2) (4,4,1) (5,5,0) (7,7,1) (2,6,4) 
            L6 C  8 -5  
              L7 H  (1,1,2) (3,3,2) (5,5,0) (6,6,0) (7,7,1) (2,4,5) 
            L6 C  9  6  
              L7 H  (1,1,2) (3,3,2) (4,4,2) (5,5,0) (7,7,1) (2,6,3) 
            L6 H  (1,1,2) (3,3,2) (5,5,0) (6,6,1) (7,7,1) (2,4,4) 
          L5 C 25 -5  
            L6 R 
          L5 C  5  8  
            L6 H  (1,1,2) (2,2,1) (3,3,2) (4,4,2) (5,5,0) (6,6,2) (7,7,1)
          L5 C  2 -7  
            L6 H  (1,1,2) (3,3,2) (5,5,0) (6,6,2) (7,7,1) (2,4,3) 
          L5 C  8  6  
            L6 H  (1,1,2) (3,3,2) (4,4,3) (5,5,0) (7,7,1) (2,6,2) 
          L5 H  (1,1,2) (3,3,2) (5,5,0) (6,6,2) (7,7,1) (2,4,3) 
        L4 C  7  7  
          L5 C  2  9  
            L6 H  (1,1,2) (2,2,0) (3,3,2) (6,6,0) (4,5,3) (4,7,6) (5,7,4)
          L5 C 13 -5  
            L6 C  4  8  
              L7 H  (1,1,2) (3,3,2) (4,4,0) (5,5,2) (6,6,0) (2,7,4) 
            L6 C  5  8  
              L7 H  (1,1,2) (3,3,2) (4,4,2) (5,5,0) (6,6,0) (2,7,4) 
            L6 C 10  7  
              L7 H  (1,1,2) (3,3,2) (6,6,0) (2,7,4)  (4,5,2) 
            L6 C  2  8  
              L7 C  7  8  
                L8 H  (1,1,2) (2,2,2) (3,3,2) (6,6,0) (7,7,0) (4,5,3) 
              L7 C  8  6  
                L8 H  (1,1,2) (2,2,0) (3,3,2) (6,6,0) (4,5,3) (4,7,6) (5,7,4)
              L7 C  9 -5  
                L8 R 
              L7 C 16 -5  
                L8 R 
              L7 C  9  7  
                L8 H  (1,1,2) (2,2,0) (3,3,2) (6,6,0) (4,5,3) (4,7,6) (5,7,4)
              L7 H  (1,1,2) (3,3,2) (6,6,0) (2,7,4)  (4,5,2) 
            L6 C  7  8  
              L7 C  8  6  
                L8 H  (1,1,2) (2,2,3) (3,3,2) (6,6,0) (7,7,0) (4,5,3) 
              L7 C 18 -5  
                L8 R 
              L7 C  9  6  
                L8 H  (1,1,2) (2,2,3) (3,3,2) (6,6,0) (7,7,0) (4,5,3) 
              L7 H  (1,1,2) (2,2,4) (3,3,2) (6,6,0) (7,7,0) (4,5,2) 
            L6 C  8 -5  
              L7 R 
            L6 C  9 -5  
              L7 R 
            L6 C  8  7  
              L7 H  (1,1,2) (2,2,0) (3,3,2) (6,6,0) (4,5,3) (4,7,6) (5,7,4)
            L6 H  (1,1,2) (3,3,2) (6,6,0) (2,4,3)  (5,7,3) 
          L5 C  2  8  
            L6 C  4  8  
              L7 H  (1,1,2) (2,2,2) (3,3,2) (4,4,0) (6,6,0) (5,7,4) 
            L6 C  5  8  
              L7 H  (1,1,2) (3,3,2) (5,5,0) (6,6,0) (7,7,3) (2,4,3) 
            L6 C  7  8  
              L7 H  (1,1,2) (2,2,2) (3,3,2) (6,6,0) (7,7,0) (4,5,3) 
            L6 C  8  6  
              L7 H  (1,1,2) (3,3,2) (6,6,0) (2,7,3)  (4,5,3) 
            L6 C 10  7  
              L7 H  (1,1,2) (3,3,2) (6,6,0) (2,7,4)  (4,5,2) 
            L6 C 12 -5  
              L7 H  (1,1,2) (3,3,2) (4,4,1) (6,6,0) (2,5,3) (2,7,4) (5,7,4)
            L6 C 10  6  
              L7 H  (1,1,2) (3,3,2) (6,6,0) (2,7,4)  (4,5,2) 
            L6 C  9 -5  
              L7 H  (1,1,2) (3,3,2) (4,4,2) (5,5,1) (6,6,0) (2,7,3) 
            L6 C 11  6  
              L7 H  (1,1,2) (2,2,1) (3,3,2) (6,6,0) (7,7,3) (4,5,2) 
            L6 C 12  7  
              L7 H  (1,1,2) (3,3,2) (5,5,0) (6,6,0) (7,7,3) (2,4,3) 
            L6 C 13  7  
              L7 H  (1,1,2) (2,2,1) (3,3,2) (6,6,0) (7,7,2) (4,5,3) 
            L6 C 14  6  
              L7 H  (1,1,2) (2,2,1) (3,3,2) (4,4,3) (5,5,1) (6,6,0) (7,7,1)
            L6 C  9 -6  
              L7 H  (1,1,2) (2,2,1) (3,3,2) (6,6,0) (7,7,3) (4,5,2) 
            L6 C 16  6  
              L7 H  (1,1,2) (2,2,0) (3,3,2) (6,6,0) (7,7,3) (4,5,3) 
            L6 H  (1,1,2) (2,2,1) (3,3,2) (6,6,0) (7,7,3) (4,5,2) 
          L5 C  8 -5  
            L6 C  4  8  
              L7 H  (1,1,2) (2,2,4) (3,3,2) (4,4,0) (6,6,0) (5,7,2) 
            L6 C  5  8  
              L7 H  (1,1,2) (2,2,4) (3,3,2) (4,4,1) (5,5,0) (6,6,0) (7,7,1)
            L6 C 10  6  
              L7 H  (1,1,2) (2,2,4) (3,3,2) (4,4,0) (6,6,0) (5,7,2) 
            L6 C 18 -5  
              L7 R 
            L6 C  7  8  
              L7 H  (1,1,2) (3,3,2) (6,6,0) (7,7,0) (2,4,5) (2,5,5) (4,5,3)
            L6 C 12  7  
              L7 H  (1,1,2) (3,3,2) (5,5,0) (6,6,0) (7,7,1) (2,4,5) 
            L6 C 12 -5  
              L7 H  (1,1,2) (2,2,3) (3,3,2) (4,4,1) (6,6,0) (5,7,2) 
            L6 C  9  6  
              L7 H  (1,1,2) (2,2,3) (3,3,2) (4,4,1) (5,5,1) (6,6,0) (7,7,1)
            L6 C 16 -5  
              L7 R 
            L6 C 14  6  
              L7 H  (1,1,2) (2,2,4) (3,3,2) (4,4,1) (5,5,1) (6,6,0) (7,7,0)
            L6 C 23 -5  
              L7 R 
            L6 C 28 -5  
              L7 R 
            L6 C 19 -5  
              L7 H  (1,1,2) (2,2,4) (3,3,2) (4,4,1) (5,5,0) (6,6,0) (7,7,1)
            L6 C 26  6  
              L7 H  (1,1,2) (2,2,4) (3,3,2) (4,4,1) (5,5,0) (6,6,0) (7,7,1)
            L6 H  (1,1,2) (2,2,4) (3,3,2) (4,4,1) (5,5,0) (6,6,0) (7,7,1)
          L5 C  7  8  
            L6 H  (1,1,2) (2,2,3) (3,3,2) (6,6,0) (7,7,0) (4,5,3) 
          L5 C 14  7  
            L6 H  (1,1,2) (3,3,2) (6,6,0) (2,4,4)  (5,7,2) 
          L5 C  9  6  
            L6 C  4  8  
              L7 H  (1,1,2) (2,2,2) (3,3,2) (4,4,0) (6,6,0) (5,7,4) 
            L6 C  5  8  
              L7 H  (1,1,2) (3,3,2) (5,5,0) (6,6,0) (7,7,3) (2,4,3) 
            L6 C 10  7  
              L7 H  (1,1,2) (3,3,2) (6,6,0) (2,7,4)  (4,5,2) 
            L6 C 13  7  
              L7 H  (1,1,2) (3,3,2) (6,6,0) (2,7,3)  (4,5,3) 
            L6 C 14  6  
              L7 H  (1,1,2) (2,2,2) (3,3,2) (6,6,0) (7,7,1) (4,5,3) 
            L6 C  9 -6  
              L7 H  (1,1,2) (3,3,2) (6,6,0) (2,7,4)  (4,5,2) 
            L6 C  8  7  
              L7 H  (1,1,2) (2,2,0) (3,3,2) (6,6,0) (7,7,3) (4,5,3) 
            L6 C 28 -5  
              L7 R 
            L6 C 10  6  
              L7 H  (1,1,2) (2,2,2) (3,3,2) (6,6,0) (7,7,2) (4,5,2) 
            L6 C 11  6  
              L7 H  (1,1,2) (2,2,2) (3,3,2) (6,6,0) (7,7,2) (4,5,2) 
            L6 C 12  7  
              L7 H  (1,1,2) (3,3,2) (5,5,0) (6,6,0) (7,7,2) (2,4,4) 
            L6 C 12 -5  
              L7 H  (1,1,2) (2,2,2) (3,3,2) (4,4,1) (5,5,1) (6,6,0) (7,7,2)
            L6 C 16  6  
              L7 H  (1,1,2) (2,2,1) (3,3,2) (6,6,0) (7,7,2) (4,5,3) 
            L6 H  (1,1,2) (2,2,2) (3,3,2) (6,6,0) (7,7,2) (4,5,2) 
          L5 C 28 -5  
            L6 R 
          L5 C  4  8  
            L6 H  (1,1,2) (2,2,3) (3,3,2) (4,4,0) (6,6,0) (5,7,3) 
          L5 C  5  8  
            L6 H  (1,1,2) (2,2,3) (3,3,2) (4,4,1) (5,5,0) (6,6,0) (7,7,2)
          L5 C 12  7  
            L6 H  (1,1,2) (3,3,2) (5,5,0) (6,6,0) (7,7,2) (2,4,4) 
          L5 C 12 -5  
            L6 H  (1,1,2) (2,2,3) (3,3,2) (4,4,0) (6,6,0) (5,7,3) 
          L5 C 13  7  
            L6 H  (1,1,2) (3,3,2) (5,5,1) (6,6,0) (7,7,1) (2,4,4) 
          L5 C 14  6  
            L6 H  (1,1,2) (3,3,2) (5,5,1) (6,6,0) (7,7,1) (2,4,4) 
          L5 C 10  6  
            L6 H  (1,1,2) (2,2,3) (3,3,2) (6,6,0) (7,7,2) (4,5,1) 
          L5 C 18 -5  
            L6 R 
          L5 C  8 -6  
            L6 H  (1,1,2) (2,2,2) (3,3,2) (6,6,0) (7,7,2) (4,5,2) 
          L5 C 16 -5  
            L6 H  (1,1,2) (2,2,2) (3,3,2) (6,6,0) (7,7,2) (4,5,2) 
          L5 C 19 -5  
            L6 H  (1,1,2) (3,3,2) (5,5,0) (6,6,0) (7,7,2) (2,4,4) 
          L5 C 21  6  
            L6 H  (1,1,2) (2,2,3) (3,3,2) (4,4,1) (5,5,1) (6,6,0) (7,7,1)
          L5 C 28 -6  
            L6 R 
          L5 C 23  6  
            L6 H  (1,1,2) (2,2,2) (3,3,2) (4,4,1) (5,5,1) (6,6,0) (7,7,2)
          L5 C 26  6  
            L6 H  (1,1,2) (2,2,3) (3,3,2) (4,4,1) (5,5,0) (6,6,0) (7,7,2)
          L5 H  (1,1,2) (2,2,3) (3,3,2) (4,4,1) (5,5,0) (6,6,0) (7,7,2)
        L4 C 14 -5  
          L5 C 21 -5  
            L6 R 
          L5 C  2  8  
            L6 H  (1,1,3) (2,2,-1) (3,3,2) (4,5,1)  (6,7,5) 
          L5 C  8 -6  
            L6 R 
          L5 C  9 -5  
            L6 R 
          L5 C  4  8  
            L6 H  (1,1,3) (2,2,0) (3,3,2) (4,4,0) (5,5,0) (6,7,5) 
          L5 C  5  8  
            L6 H  (1,1,3) (3,3,2) (5,5,-1) (2,4,1)  (6,7,5) 
          L5 C  9  7  
            L6 H  (1,1,3) (2,2,-1) (3,3,2) (4,5,1)  (6,7,5) 
          L5 C 23 -5  
            L6 R 
          L5 C 10  6  
            L6 H  (1,1,3) (2,2,-1) (3,3,2) (4,5,1)  (6,7,5) 
          L5 H  (1,1,3) (2,2,0) (3,3,2) (4,4,1) (5,5,0) (6,7,4) 
        L4 C  2  9  
          L5 H  (1,1,2) (2,2,0) (3,3,2) (4,4,2) (5,5,0) (6,7,4) 
        L4 C 13  7  
          L5 H  (1,1,2) (3,3,2) (6,6,0) (2,7,5)  (4,5,1) 
        L4 C 13 -5  
          L5 H  (1,1,2) (2,2,1) (3,3,2) (4,5,1)  (6,7,4) 
        L4 C  2  8  
          L5 H  (1,1,2) (2,2,2) (3,3,2) (4,5,1)  (6,7,3) 
        L4 C  4  8  
          L5 H  (1,1,2) (3,3,2) (4,4,0) (5,5,0) (2,6,4) (2,7,6) (6,7,3)
        L4 C 12  6  
          L5 H  (1,1,2) (3,3,2) (4,5,1)  (2,6,4) (2,7,5) (6,7,2)
        L4 C  9 -5  
          L5 H  (1,1,2) (3,3,2) (4,5,0)  (2,6,4) (2,7,6) (6,7,3)
        L4 C  5  8  
          L5 H  (1,1,2) (3,3,2) (5,5,-1) (2,4,4)  (6,7,3) 
        L4 C 26 -5  
          L5 R 
        L4 C  8  6  
          L5 H  (1,1,2) (2,2,2) (3,3,2) (4,4,1) (5,5,0) (6,7,3) 
        L4 H  (1,1,2) (2,2,3) (3,3,2) (4,4,1) (5,5,0) (6,7,2) 
      L3 C 10 -5  
        L4 C 18 -5  
          L5 R 
        L4 C  7  8  
          L5 H  (1,1,2) (2,2,0) (3,3,3) (4,4,3) (5,5,2) (6,6,0) (7,7,0)
        L4 C  6  7  
          L5 C  7  7  
            L6 S 4 1 3 2025
          L5 C  5  9  
            L6 H  (1,1,3) (2,2,-1) (3,3,3) (4,4,3) (5,5,-1) (6,7,3) 
          L5 C 11  7  
            L6 H  (1,1,3) (2,2,-1) (3,3,3) (4,4,3) (5,5,-1) (6,7,3) 
          L5 C 14  7  
            L6 H  (1,1,2) (2,2,-1) (3,3,3) (6,6,1) (7,7,1) (4,5,4) 
          L5 C 14 -5  
            L6 H  (1,1,3) (2,2,-2) (3,3,3) (4,5,3)  (6,7,3) 
          L5 C 21 -5  
            L6 R 
          L5 C  2 -7  
            L6 H  (1,1,2) (2,2,-1) (3,3,3) (4,4,2) (5,5,2) (6,6,1) (7,7,1)
          L5 C  5  8  
            L6 H  (1,1,2) (2,2,-1) (3,3,3) (4,4,3) (5,5,0) (6,6,1) (7,7,2)
          L5 C  6  8  
            L6 H  (1,1,2) (2,2,-1) (3,3,3) (4,4,3) (7,7,2) (5,6,1) 
          L5 C  8  6  
            L6 H  (1,1,2) (2,2,-1) (3,3,3) (6,6,1) (7,7,1) (4,5,4) 
          L5 C  2 -8  
            L6 H  (1,1,2) (2,2,-1) (3,3,3) (4,4,2) (7,7,2) (5,6,2) 
          L5 C  9  6  
            L6 H  (1,1,2) (2,2,-1) (3,3,3) (4,4,2) (7,7,2) (5,6,2) 
          L5 H  (1,1,2) (2,2,-1) (3,3,3) (4,4,3) (7,7,2) (5,6,1) 
        L4 C  7  7  
          L5 C  2 -7  
            L6 H  (1,1,2) (3,3,3) (4,4,2) (6,6,0) (2,5,1) (2,7,2) (5,7,4)
          L5 C  5  8  
            L6 H  (1,1,2) (2,2,-1) (3,3,3) (4,4,3) (5,5,-1) (6,6,0) (7,7,3)
          L5 C  9  6  
            L6 H  (1,1,2) (2,2,-1) (3,3,3) (4,4,2) (6,6,0) (5,7,4) 
          L5 H  (1,1,2) (2,2,-1) (3,3,3) (4,4,3) (6,6,0) (5,7,3) 
        L4 C 13  7  
          L5 H  (1,1,3) (2,2,-1) (3,3,3) (4,4,3) (6,6,0) (5,7,2) 
        L4 C 14  6  
          L5 H  (1,1,2) (2,2,-1) (3,3,3) (4,5,2)  (6,7,4) 
        L4 H  (1,1,3) (2,2,-2) (3,3,3) (4,5,1)  (6,7,5) 
      L3 C  7  8  
        L4 H  (1,1,2) (3,3,2) (4,4,2) (6,6,0) (7,7,0) (2,5,4) 
      L3 C  2  8  
        L4 C  7  7  
          L5 C  6  7  
            L6 S 4 1 3 2025
          L5 C  5  8  
            L6 H  (1,1,2) (3,3,2) (5,5,-1) (6,6,0) (7,7,4) (2,4,3) 
          L5 C  9  6  
            L6 H  (1,1,2) (3,3,2) (4,4,1) (6,6,0) (2,5,2) (2,7,4) (5,7,5)
          L5 C 11  7  
            L6 H  (1,1,2) (3,3,2) (4,4,2) (5,5,0) (6,6,0) (2,7,4) 
          L5 C 13  7  
            L6 H  (1,1,2) (3,3,2) (6,6,0) (2,4,3)  (5,7,3) 
          L5 C 14  6  
            L6 H  (1,1,2) (3,3,2) (6,6,0) (2,4,2)  (5,7,4) 
          L5 C 18 -5  
            L6 H  (1,1,2) (3,3,2) (4,4,1) (5,5,1) (6,6,0) (2,7,4) 
          L5 C 19  7  
            L6 H  (1,1,2) (3,3,2) (4,4,2) (5,5,0) (6,6,0) (2,7,4) 
          L5 C 21  6  
            L6 H  (1,1,2) (3,3,2) (6,6,0) (2,7,3)  (4,5,3) 
          L5 C 28 -6  
            L6 R 
          L5 C 11 -5  
            L6 H  (1,1,2) (3,3,2) (6,6,0) (7,7,2) (2,4,3) (2,5,3) (4,5,3)
          L5 C 10  7  
            L6 H  (1,1,2) (3,3,2) (4,4,1) (5,5,1) (6,6,0) (2,7,4) 
          L5 C  2  9  
            L6 H  (1,1,2) (2,2,0) (3,3,2) (4,4,2) (6,6,0) (5,7,4) 
          L5 C  8 -5  
            L6 R 
          L5 C  8  7  
            L6 H  (1,1,2) (2,2,0) (3,3,2) (4,4,2) (6,6,0) (5,7,4) 
          L5 H  (1,1,2) (2,2,1) (3,3,2) (4,4,2) (5,5,1) (6,6,0) (7,7,2)
        L4 C  6  9  
          L5 H  (1,1,3) (3,3,2) (6,6,-1) (2,4,2)  (5,7,4) 
        L4 C  6 -6  
          L5 C  5  8  
            L6 H  (1,1,3) (3,3,2) (5,5,-2) (2,4,2)  (6,7,5) 
          L5 C 11 -5  
            L6 R 
          L5 C  9  6  
            L6 H  (2,2,0) (3,3,2) (4,4,1) (1,5,2)  (6,7,5) 
          L5 C 10  7  
            L6 H  (3,3,2) (4,4,1) (1,2,3)  (5,6,1) (5,7,3) (6,7,5)
          L5 C 18 -5  
            L6 R 
          L5 C 12  6  
            L6 H  (2,2,0) (3,3,2) (4,4,2) (1,5,1)  (6,7,5) 
          L5 C 26 -5  
            L6 R 
          L5 C  2 -8  
            L6 H  (2,2,0) (3,3,2) (4,4,2) (1,5,2)  (6,7,4) 
          L5 C  8  6  
            L6 H  (2,2,0) (3,3,2) (4,4,2) (1,5,2)  (6,7,4) 
          L5 C 13  7  
            L6 H  (1,1,3) (2,2,0) (3,3,2) (4,4,2) (5,5,0) (6,6,0) (7,7,3)
          L5 C 14  6  
            L6 H  (1,1,2) (2,2,0) (3,3,2) (4,4,2) (5,5,0) (6,7,4) 
          L5 H  (1,1,3) (2,2,-1) (3,3,2) (4,4,2) (5,5,-1) (6,7,5) 
        L4 C 14 -5  
          L5 S 4 1 3 2069
        L4 H  (1,1,2) (3,3,2) (2,4,2) (2,7,2) (4,5,3) (5,6,3) (6,7,3)
      L3 C  6  7  
        L4 C  7  7  
          L5 S 4 1 3 2025
        L4 C 14 -5  
          L5 S 4 1 3 2069
        L4 C  5  8  
          L5 H  (1,1,2) (3,3,2) (4,4,1) (5,5,0) (7,7,1) (2,6,4) 
        L4 C  6  8  
          L5 H  (1,1,2) (3,3,2) (4,4,1) (6,6,0) (7,7,1) (2,5,4) 
        L4 C  8 -5  
          L5 H  (1,1,2) (3,3,2) (4,4,1) (6,6,0) (7,7,1) (2,5,4) 
        L4 C  9  6  
          L5 H  (1,1,2) (2,2,1) (3,3,2) (4,4,1) (7,7,1) (5,6,3) 
        L4 H  (1,1,2) (2,2,3) (3,3,2) (4,4,1) (5,5,0) (6,6,1) (7,7,1)
      L3 C  7  7  
        L4 C  5  8  
          L5 H  (1,1,2) (3,3,2) (4,4,1) (5,5,-1) (6,6,0) (2,7,5) 
        L4 C  8 -5  
          L5 H  (1,1,2) (3,3,2) (4,4,1) (6,6,0) (7,7,1) (2,5,4) 
        L4 C  9 -5  
          L5 H  (1,1,2) (2,2,3) (3,3,2) (4,4,1) (5,5,0) (6,6,0) (7,7,2)
        L4 C  8 -6  
          L5 H  (1,1,2) (3,3,2) (4,4,1) (6,6,0) (2,5,3) (2,7,4) (5,7,4)
        L4 C  9  7  
          L5 H  (1,1,2) (2,2,0) (3,3,2) (4,4,1) (6,6,0) (5,7,5) 
        L4 C 11  6  
          L5 H  (1,1,2) (3,3,2) (4,4,1) (5,5,1) (6,6,0) (2,7,4) 
        L4 H  (1,1,2) (3,3,2) (4,4,1) (5,5,2) (6,6,0) (2,7,3) 
      L3 C  8 -5  
        L4 H  (1,1,2) (3,3,2) (4,4,1) (2,5,3)  (6,7,2) 
      L3 C  9  6  
        L4 H  (3,3,2) (4,4,1) (1,2,3)  (5,6,1) (5,7,3) (6,7,5)
      L3 H  (1,1,2) (2,2,3) (3,3,2) (4,4,1) (5,5,-1) (6,7,3) 
    L2 C  6  7  
      L3 S 4 1 2 2166
    L2 C 12 -5  
      L3 C  2  9  
        L4 H  (1,1,2) (2,2,0) (3,3,2) (5,5,2) (6,6,2) (4,7,2) 
      L3 C  4  8  
        L4 H  (1,1,2) (2,2,2) (3,3,2) (4,4,0) (5,6,3) (5,7,3) (6,7,3)
      L3 C  4 -6  
        L4 H  (1,1,2) (2,2,2) (3,3,2) (6,6,1) (7,7,0) (4,5,3) 
      L3 C 11 -5  
        L4 R 
      L3 C  7  7  
        L4 H  (1,1,2) (2,2,2) (3,3,2) (4,5,2)  (6,7,2) 
      L3 H  (1,1,2) (2,2,2) (3,3,2) (4,4,0) (5,5,1) (6,7,3) 
    L2 C 11  6  
      L3 C  4 -6  
        L4 C  7 -6  
          L5 R 
        L4 C  2  8  
          L5 C  7  8  
            L6 C  2  9  
              L7 H  (1,1,2) (2,2,0) (3,3,3) (4,4,3) (5,5,2) (6,6,0) (7,7,0)
            L6 C  8  6  
              L7 H  (1,1,2) (4,4,3) (5,5,2) (6,6,0) (7,7,0) (2,3,3) 
            L6 H  (1,1,2) (6,6,0) (7,7,0) (2,3,4)  (4,5,4) 
          L5 C 13 -5  
            L6 R 
          L5 C 14 -5  
            L6 R 
          L5 C  8 -5  
            L6 H  (1,1,2) (4,4,3) (6,6,0) (2,3,3)  (5,7,2) 
          L5 C  9  6  
            L6 H  (1,1,2) (2,2,0) (3,3,3) (6,6,0) (7,7,1) (4,5,4) 
          L5 C 10  6  
            L6 H  (1,1,2) (2,2,0) (3,3,2) (4,4,2) (5,5,1) (6,6,0) (7,7,1)
          L5 H  (1,1,2) (2,2,-1) (3,3,3) (4,4,3) (5,5,2) (6,6,0) (7,7,1)
        L4 C  8 -5  
          L5 H  (1,1,2) (2,2,4) (3,3,2) (6,6,0) (7,7,0) (4,5,2) 
        L4 C  9 -6  
          L5 H  (1,1,2) (2,2,3) (3,3,2) (6,6,0) (7,7,1) (4,5,2) 
        L4 C  7  8  
          L5 H  (1,1,2) (6,6,0) (7,7,0) (2,3,4)  (4,5,4) 
        L4 H  (1,1,2) (6,6,0) (7,7,1) (2,3,3)  (4,5,4) 
      L3 C  7  8  
        L4 C  2  8  
          L5 H  (1,1,2) (3,3,2) (7,7,0) (2,4,4)  (5,6,2) 
        L4 C  4  8  
          L5 H  (1,1,2) (2,2,4) (3,3,2) (4,4,0) (7,7,0) (5,6,2) 
        L4 C  8  6  
          L5 H  (1,1,2) (3,3,2) (7,7,0) (2,4,4)  (5,6,2) 
        L4 C 10  6  
          L5 H  (1,1,2) (3,3,2) (7,7,0) (2,4,4)  (5,6,2) 
        L4 H  (1,1,2) (3,3,2) (7,7,0) (2,4,5)  (5,6,1) 
      L3 C 13 -5  
        L4 C  4  8  
          L5 H  (3,3,2) (4,4,0) (5,5,0) (1,2,3)  (6,7,5) 
        L4 C  7  7  
          L5 H  (1,1,2) (2,2,1) (3,3,2) (5,5,0) (6,6,0) (4,7,5) 
        L4 C 10 -5  
          L5 R 
        L4 C  9 -5  
          L5 H  (3,3,2) (4,4,0) (5,5,0) (1,2,3)  (6,7,5) 
        L4 C 10  7  
          L5 H  (3,3,2) (4,4,0) (5,5,0) (1,2,3)  (6,7,5) 
        L4 C 14  6  
          L5 H  (1,1,2) (2,2,1) (3,3,2) (4,4,1) (5,5,0) (6,7,4) 
        L4 H  (1,1,3) (2,2,-1) (3,3,2) (4,4,1) (5,5,0) (6,6,1) (7,7,4)
      L3 C  4  8  
        L4 S 4 1 3 2219
      L3 C  7 -6  
        L4 S 4 1 3 2209
      L3 C  2  9  
        L4 H  (1,1,2) (2,2,0) (3,3,2) (4,5,3)  (6,7,3) 
      L3 C 18 -5  
        L4 C 10 -5  
          L5 H  (1,1,2) (3,3,2) (5,5,0) (2,7,3)  (4,6,3) 
        L4 C  2  8  
          L5 H  (1,1,2) (3,3,2) (4,4,1) (2,6,2)  (5,7,3) 
        L4 C  8  6  
          L5 H  (1,1,2) (3,3,2) (2,4,3)  (5,6,1) (5,7,3) (6,7,3)
        L4 H  (1,1,2) (3,3,2) (5,5,1) (2,4,4)  (6,7,1) 
      L3 C  9  6  
        L4 C  2  8  
          L5 H  (1,1,2) (2,2,1) (3,3,2) (4,5,2)  (6,7,3) 
        L4 C  8 -5  
          L5 H  (1,1,2) (2,2,3) (3,3,2) (4,5,2)  (6,7,1) 
        L4 C  8 -6  
          L5 H  (1,1,2) (2,2,2) (3,3,2) (4,5,2)  (6,7,2) 
        L4 C  9  7  
          L5 H  (1,1,2) (2,2,0) (3,3,2) (4,4,2) (5,5,1) (6,7,3) 
        L4 C 10  6  
          L5 H  (1,1,2) (2,2,1) (3,3,2) (4,4,1) (5,5,1) (6,7,3) 
        L4 C 11  7  
          L5 H  (1,1,2) (2,2,2) (3,3,2) (4,4,1) (5,5,0) (6,7,3) 
        L4 C 12  7  
          L5 H  (1,1,2) (3,3,2) (4,4,2) (5,5,0) (6,6,0) (2,7,4) 
        L4 C 20 -5  
          L5 R 
        L4 C 13  7  
          L5 H  (1,1,2) (2,2,2) (3,3,2) (4,4,2) (5,5,0) (6,7,2) 
        L4 C 14  6  
          L5 H  (1,1,2) (2,2,2) (3,3,2) (4,4,2) (5,5,0) (6,6,1) (7,7,1)
        L4 H  (1,1,2) (3,3,2) (4,4,2) (5,5,0) (6,6,0) (2,7,4) 
      L3 C  8  6  
        L4 S 4 1 3 2269
      L3 C  2  8  
        L4 H  (1,1,2) (2,2,2) (3,3,2) (4,5,2)  (6,7,2) 
      L3 H  (1,1,2) (2,2,4) (3,3,2) (4,5,1)  (6,7,1) 
    L2 C 13  6  
      L3 S 4 1 2 2274
    L2 C  4 -6  
      L3 H  (1,1,2) (6,6,0) (7,7,0) (2,3,3)  (4,5,5) 
    L2 C  7  8  
      L3 H  (1,1,2) (3,3,2) (7,7,0) (2,4,4)  (5,6,2) 
    L2 C  7 -6  
      L3 H  (3,3,2) (4,4,0) (5,5,0) (1,2,3)  (6,7,5) 
    L2 C  4  8  
      L3 H  (1,1,2) (2,2,1) (3,3,2) (4,4,0) (5,5,0) (6,6,1) (7,7,4)
    L2 H  (1,1,2) (2,2,0) (3,3,2) (5,5,0) (6,6,0) (4,7,6) 
  L1 C  6 -5  
    L2 S 5 0 1 2285
  L1 C  4 -5  
    L2 C  5 -5  
      L3 S 3 0 1 963
    L2 C  5  7  
      L3 C  7  7  
        L4 C  9 -5  
          L5 C  2  7  
            L6 C  2 -7  
              L7 H  (1,1,2) (4,4,2) (6,6,0) (2,3,2)  (5,7,4) 
            L6 C  3  7  
              L7 H  (1,1,2) (2,2,0) (3,3,2) (4,4,2) (6,6,0) (5,7,4) 
            L6 C  7  8  
              L7 H  (1,1,2) (2,2,-1) (3,3,3) (6,6,0) (7,7,0) (4,5,6) 
            L6 C 10  6  
              L7 H  (1,1,2) (2,2,-1) (3,3,2) (4,4,2) (6,6,0) (5,7,4) 
            L6 H  (1,1,2) (2,2,-2) (3,3,3) (4,4,3) (6,6,0) (5,7,4) 
          L5 C  3  7  
            L6 S 3 1 5 2303
          L5 R 
        L4 C  2  8  
          L5 C  3  7  
            L6 H  (1,1,2) (2,2,0) (3,3,2) (4,4,2) (6,6,0) (5,7,4) 
          L5 C  7  8  
            L6 H  (1,1,2) (2,2,-1) (3,3,3) (6,6,0) (7,7,0) (4,5,6) 
          L5 C 10  6  
            L6 H  (1,1,2) (2,2,-1) (3,3,2) (4,4,2) (6,6,0) (5,7,4) 
          L5 H  (1,1,2) (2,2,-2) (3,3,3) (4,4,3) (6,6,0) (5,7,4) 
        L4 C  3  8  
          L5 S 3 1 4 2314
        L4 C  8  6  
          L5 C 10  6  
            L6 H  (1,1,2) (4,4,2) (6,6,0) (2,3,2)  (5,7,4) 
          L5 C  2 -6  
            L6 C  3 -6  
              L7 R 
            L6 C 11 -5  
              L7 R 
            L6 C 24 -5  
              L7 R 
            L6 H  (1,1,2) (2,2,2) (3,3,0) (4,4,2) (6,6,0) (5,7,4) 
          L5 C  3  7  
            L6 H  (1,1,2) (2,2,0) (3,3,2) (4,4,2) (6,6,0) (5,7,4) 
          L5 H  (1,1,2) (2,2,-2) (3,3,3) (4,4,3) (6,6,0) (5,7,4) 
        L4 C 10  6  
          L5 S 3 1 4 2330
        L4 C  2 -6  
          L5 C  3 -6  
            L6 R 
          L5 C 11 -5  
            L6 R 
          L5 C 16 -5  
            L6 R 
          L5 C 24 -5  
            L6 R 
          L5 H  (1,1,3) (2,2,3) (3,3,-1) (4,4,2) (6,6,0) (5,7,3) 
        L4 C  3 -6  
          L5 S 3 1 4 2342
        L4 C 11 -5  
          L5 R 
        L4 C 14 -5  
          L5 R 
        L4 C 16 -5  
          L5 R 
        L4 C 24 -5  
          L5 R 
        L4 H  (1,1,2) (2,2,0) (3,3,0) (4,4,2) (5,5,3) (6,6,0) (7,7,3)
      L3 C  6 -6  
        L4 C  3  7  
          L5 C  2  7  
            L6 C  3  8  
              L7 H  (3,3,0) (4,4,2) (1,5,2)  (2,6,3) (2,7,5) (6,7,5)
            L6 C 10 -5  
              L7 H  (4,4,2) (1,5,2)  (2,3,1)  (6,7,5) 
            L6 C  2  8  
              L7 H  (2,2,0) (3,3,1) (4,4,2) (1,5,2)  (6,7,5) 
            L6 C  8  7  
              L7 H  (3,3,1) (4,4,2) (1,2,3)  (5,6,1) (5,7,3) (6,7,5)
            L6 C  8 -5  
              L7 H  (4,4,2) (1,5,2)  (2,3,1)  (6,7,5) 
            L6 C  9  6  
              L7 H  (2,2,1) (4,4,2) (1,3,3)  (5,6,1) (5,7,3) (6,7,5)
            L6 H  (3,3,1) (4,4,2) (1,2,3)  (5,6,1) (5,7,3) (6,7,5)
          L5 C  8  6  
            L6 H  (4,4,2) (1,3,2)  (2,5,1)  (6,7,5) 
          L5 H  (1,1,4) (2,2,3) (3,3,-1) (4,4,2) (6,6,0) (5,7,2) 
        L4 C  2 -6  
          L5 H  (1,1,2) (2,2,1) (3,3,1) (4,4,2) (5,5,0) (6,7,4) 
        L4 C  5 -7  
          L5 H  (1,2,2)  (3,5,1)  (4,6,4) (4,7,6) (6,7,5)
        L4 C 10  6  
          L5 H  (3,3,2) (4,4,2) (5,5,-1) (1,2,2)  (6,7,5) 
        L4 H  (3,3,3) (4,4,3) (5,5,-1) (1,2,1)  (6,7,4) 
      L3 C  3  7  
        L4 C  2  7  
          L5 C 14  6  
            L6 H  (1,1,2) (4,4,2) (7,7,2) (2,3,2)  (5,6,2) 
          L5 C 21 -5  
            L6 R 
          L5 C  8  6  
            L6 C  3  8  
              L7 H  (1,1,3) (2,2,1) (3,3,0) (4,4,2) (7,7,2) (5,6,2) 
            L6 C  6  8  
              L7 H  (1,1,3) (4,4,2) (7,7,2) (2,3,2)  (5,6,1) 
            L6 C 10  6  
              L7 H  (1,1,3) (4,4,2) (7,7,2) (2,3,1)  (5,6,2) 
            L6 H  (1,1,3) (2,2,-1) (3,3,2) (4,4,2) (7,7,2) (5,6,2) 
          L5 C  2 -7  
            L6 H  (1,1,3) (4,4,2) (7,7,3) (2,3,1)  (5,6,1) 
          L5 C  3  8  
            L6 H  (1,1,3) (2,2,0) (3,3,0) (4,4,2) (7,7,3) (5,6,1) 
          L5 C 10  6  
            L6 H  (1,1,3) (2,2,0) (3,3,1) (4,4,2) (7,7,3) (5,6,1) 
          L5 H  (1,1,3) (2,2,-1) (3,3,2) (4,4,2) (7,7,3) (5,6,1) 
        L4 C  8  6  
          L5 H  (1,1,3) (2,2,2) (4,4,2) (3,7,1)  (5,6,2) 
        L4 C 16 -5  
          L5 R 
        L4 C  5  8  
          L5 H  (1,1,4) (2,2,3) (4,4,2) (5,5,0) (6,6,0) (3,7,1) 
        L4 C  6  8  
          L5 H  (1,1,4) (4,4,2) (6,6,-1) (2,3,1)  (5,7,4) 
        L4 C 11  6  
          L5 H  (1,1,4) (2,2,3) (4,4,2) (3,7,1)  (5,6,0) 
        L4 H  (1,1,4) (2,2,3) (3,3,-2) (4,4,2) (6,6,-1) (5,7,4) 
      L3 C  2 -6  
        L4 H  (1,1,2) (2,2,1) (3,3,1) (4,4,2) (7,7,1) (5,6,2) 
      L3 C 10  7  
        L4 H  (1,1,3) (3,3,1) (4,4,2) (2,7,2)  (5,6,2) 
      L3 C 17 -5  
        L4 R 
      L3 C 10  6  
        L4 C  2 -7  
          L5 H  (3,3,2) (4,4,2) (7,7,2) (1,2,2)  (5,6,2) 
        L4 C  5  8  
          L5 H  (1,1,3) (2,2,-1) (3,3,2) (4,4,2) (5,5,0) (6,7,4) 
        L4 C  6  8  
          L5 H  (1,1,3) (2,2,-1) (3,3,2) (4,4,2) (7,7,3) (5,6,1) 
        L4 C  8  6  
          L5 H  (1,1,3) (2,2,-1) (3,3,2) (4,4,2) (7,7,2) (5,6,2) 
        L4 C 11  6  
          L5 H  (1,1,3) (2,2,-1) (3,3,1) (4,4,2) (5,5,1) (6,7,4) 
        L4 C 13 -5  
          L5 R 
        L4 C 12 -5  
          L5 H  (1,1,3) (2,2,-1) (3,3,2) (4,4,2) (7,7,3) (5,6,1) 
        L4 C 13  7  
          L5 H  (1,1,3) (2,2,-1) (3,3,2) (4,4,2) (5,5,2) (6,6,-1) (7,7,3)
        L4 C 14  6  
          L5 H  (1,1,2) (2,2,-1) (3,3,2) (4,4,2) (5,5,2) (6,6,1) (7,7,2)
        L4 H  (1,1,3) (2,2,-1) (3,3,2) (4,4,2) (7,7,3) (5,6,1) 
      L3 C  5  8  
        L4 H  (3,3,3) (4,4,3) (5,5,0) (1,2,1)  (6,7,3) 
      L3 C  6  8  
        L4 H  (4,4,3) (1,2,1)  (3,6,2)  (5,7,4) 
      L3 C  8  6  
        L4 H  (1,1,3) (2,2,-2) (4,4,3) (3,6,3)  (5,7,3) 
      L3 C 11  6  
        L4 H  (3,3,2) (4,4,3) (5,5,1) (1,2,1)  (6,7,3) 
      L3 H  (3,3,3) (4,4,3) (6,6,-1) (1,2,1)  (5,7,4) 
    L2 C  7  7  
      L3 S 3 1 2 2446
    L2 C  6 -6  
      L3 R 
    L2 C 11  6  
      L3 C  2  8  
        L4 C  3  8  
          L5 H  (1,1,3) (2,2,0) (3,3,0) (4,4,2) (5,5,2) (6,6,-1) (7,7,3)
        L4 C  3  7  
          L5 C  6  8  
            L6 H  (1,1,3) (2,2,0) (3,3,2) (4,4,2) (5,5,2) (6,6,-2) (7,7,3)
          L5 C 12 -5  
            L6 R 
          L5 C 13 -5  
            L6 R 
          L5 C  8  6  
            L6 H  (1,1,3) (2,2,0) (3,3,2) (4,4,2) (5,5,2) (6,6,-1) (7,7,2)
          L5 C 10  6  
            L6 H  (1,1,3) (2,2,0) (3,3,1) (4,4,2) (5,5,1) (6,6,-1) (7,7,3)
          L5 H  (1,1,3) (2,2,-1) (3,3,2) (4,4,2) (5,5,2) (6,6,-1) (7,7,3)
        L4 C  6  8  
          L5 H  (1,1,3) (2,2,-1) (3,3,2) (4,4,3) (5,5,2) (6,6,-2) (7,7,3)
        L4 C 12 -5  
          L5 R 
        L4 C 13 -5  
          L5 R 
        L4 C  8  6  
          L5 H  (1,1,3) (2,2,-1) (3,3,2) (4,4,3) (5,5,2) (6,6,-1) (7,7,2)
        L4 C 10  6  
          L5 H  (1,1,3) (2,2,-1) (3,3,1) (4,4,2) (5,5,1) (6,6,-1) (7,7,3)
        L4 H  (1,1,3) (2,2,-2) (3,3,2) (4,4,3) (5,5,2) (6,6,-1) (7,7,3)
      L3 C 14  7  
        L4 H  (5,5,2) (6,6,-1) (7,7,1) (1,3,4)  (2,4,4) 
      L3 C 21 -5  
        L4 R 
      L3 C  3 -6  
        L4 C  9 -5  
          L5 R 
        L4 C  2  7  
          L5 H  (3,3,2) (4,4,3) (5,5,2) (6,6,-1) (7,7,2) (1,2,2) 
        L4 H  (1,1,2) (2,2,1) (3,3,1) (4,4,2) (5,5,1) (6,6,-1) (7,7,1)
      L3 C  2  7  
        L4 C  3 -7  
          L5 H  (1,1,3) (4,4,2) (6,6,-1) (2,3,2)  (5,7,4) 
        L4 C 14  6  
          L5 S 3 1 3 2477
        L4 C  6  8  
          L5 H  (1,1,3) (2,2,2) (3,3,0) (4,4,2) (5,5,2) (6,6,-2) (7,7,3)
        L4 C 12 -5  
          L5 R 
        L4 C 13 -5  
          L5 R 
        L4 C  8  6  
          L5 H  (1,1,3) (2,2,1) (3,3,0) (4,4,2) (5,5,2) (6,6,-1) (7,7,2)
        L4 H  (1,1,3) (2,2,2) (3,3,-1) (4,4,2) (5,5,2) (6,6,-1) (7,7,3)
      L3 C 14  6  
        L4 S 3 1 3 2487
      L3 C  3 -7  
        L4 H  (1,1,4) (2,2,3) (3,3,-1) (4,4,2) (5,5,1) (6,7,1) 
      L3 C  8  6  
        L4 H  (1,1,3) (2,2,2) (3,3,-1) (4,4,2) (5,5,2) (6,6,-1) (7,7,2)
      L3 H  (1,1,4) (2,2,3) (3,3,-2) (4,4,2) (5,5,2) (6,6,-2) (7,7,3)
    L2 C 14  6  
      L3 S 3 1 2 2508
    L2 C 19 -5  
      L3 R 
    L2 C 21 -5  
      L3 R 
    L2 C  2 -6  
      L3 C  3 -6  
        L4 R 
      L3 C  8 -5  
        L4 R 
      L3 H  (1,1,3) (2,2,2) (3,3,-1) (4,4,3) (5,5,3) (6,6,-2) (7,7,2)
    L2 C  3 -6  
      L3 S 3 1 2 2520
    L2 C  8  6  
      L3 H  (1,1,3) (4,4,3) (5,5,3) (6,6,-2) (7,7,2) (2,3,1) 
    L2 C  2 -7  
      L3 H  (1,1,3) (2,2,1) (3,3,-1) (4,4,3) (5,5,3) (6,6,-2) (7,7,3)
    L2 C  3  8  
      L3 H  (1,1,3) (2,2,0) (3,3,0) (4,4,3) (5,5,3) (6,6,-2) (7,7,3)
    L2 C 10  6  
      L3 H  (1,1,3) (2,2,0) (3,3,1) (4,4,3) (5,5,2) (6,6,-2) (7,7,3)
    L2 H  (1,1,3) (2,2,-1) (3,3,1) (4,4,3) (5,5,3) (6,6,-2) (7,7,3)
  L1 C  5 -5  
    L2 S 4 0 1 2531
  L1 C 10 -5  
    L2 C  2  8  
      L3 C  4  8  
        L4 H  (1,1,3) (2,2,0) (3,3,0) (4,4,0) (5,5,2) (6,7,5) 
      L3 C  7  8  
        L4 H  (1,1,2) (2,2,0) (7,7,0) (3,4,4)  (5,6,4) 
      L3 C  3 -6  
        L4 C  5  8  
          L5 C  4  7  
            L6 H  (1,1,3) (2,2,0) (3,3,0) (4,4,2) (5,5,0) (6,7,5) 
          L5 C  6  7  
            L6 H  (1,1,3) (2,2,0) (5,5,0) (3,4,3)  (6,7,4) 
          L5 C  7  7  
            L6 H  (1,1,2) (2,2,0) (3,3,2) (4,4,2) (5,5,0) (6,6,0) (7,7,3)
          L5 H  (1,1,3) (2,2,0) (5,5,-1) (3,4,3)  (6,7,5) 
        L4 C  6  9  
          L5 C  4  7  
            L6 H  (1,1,3) (2,2,0) (3,3,0) (4,4,4) (5,5,0) (6,6,0) (7,7,3)
          L5 C  5  7  
            L6 H  (1,1,3) (2,2,0) (6,6,0) (3,4,3)  (5,7,4) 
          L5 C  7  7  
            L6 H  (1,1,2) (2,2,0) (3,3,2) (6,6,0) (7,7,2) (4,5,4) 
          L5 H  (1,1,3) (2,2,0) (6,6,-1) (3,4,4)  (5,7,4) 
        L4 C 13  7  
          L5 C  4  7  
            L6 H  (2,2,0) (3,3,0) (6,7,3)  (1,4,6) (1,5,4) (4,5,5)
          L5 C  5  7  
            L6 H  (1,1,3) (2,2,0) (6,6,0) (3,4,3)  (5,7,4) 
          L5 C  6 -6  
            L6 H  (1,1,2) (2,2,0) (5,5,2) (3,4,4)  (6,7,2) 
          L5 C  7  7  
            L6 H  (1,1,2) (2,2,0) (3,3,2) (4,5,4)  (6,7,2) 
          L5 H  (2,2,0) (1,5,4)  (3,4,4)  (6,7,2) 
        L4 C  4  7  
          L5 C  6  8  
            L6 H  (1,1,3) (2,2,0) (3,3,0) (5,5,0) (7,7,3) (4,6,4) 
          L5 C  5  7  
            L6 C  6  7  
              L7 H  (1,1,3) (2,2,0) (3,3,0) (4,4,2) (5,5,0) (6,7,5) 
            L6 C  7  7  
              L7 H  (1,1,2) (2,2,0) (3,3,0) (4,4,2) (5,5,2) (6,6,0) (7,7,4)
            L6 H  (1,1,3) (2,2,0) (3,3,0) (4,4,2) (5,5,0) (6,7,5) 
          L5 C  6 -6  
            L6 H  (1,1,2) (2,2,0) (3,3,0) (4,6,4)  (5,7,4) 
          L5 C  7  7  
            L6 H  (1,1,2) (2,2,0) (3,3,0) (4,4,4) (5,5,0) (6,7,3) 
          L5 H  (2,2,0) (3,3,0) (5,5,0) (1,4,6)  (6,7,4) 
        L4 C  5  7  
          L5 C  7  7  
            L6 H  (1,1,2) (2,2,0) (5,5,2) (6,6,0) (7,7,3) (3,4,3) 
          L5 C  6  7  
            L6 H  (2,2,0) (1,5,4)  (3,4,3)  (6,7,3) 
          L5 H  (2,2,0) (1,5,2)  (3,4,3)  (6,7,5) 
        L4 C 11  7  
          L5 H  (2,2,0) (1,5,3)  (3,4,3)  (6,7,4) 
        L4 C  6 -6  
          L5 C  7 -6  
            L6 R 
          L5 C 11  6  
            L6 H  (1,1,2) (2,2,0) (3,3,2) (4,5,3)  (6,7,3) 
          L5 H  (1,1,2) (2,2,0) (3,3,1) (4,4,3) (6,6,1) (5,7,3) 
        L4 C  7  7  
          L5 C  6  8  
            L6 H  (1,1,2) (2,2,0) (3,3,2) (6,6,0) (7,7,2) (4,5,4) 
          L5 C 11  6  
            L6 H  (1,1,2) (2,2,0) (3,3,2) (4,5,3)  (6,7,3) 
          L5 H  (1,1,2) (2,2,0) (3,3,1) (4,4,3) (5,5,1) (6,7,3) 
        L4 C  6  8  
          L5 H  (1,1,3) (2,2,0) (6,6,-1) (3,4,4)  (5,7,4) 
        L4 C 11  6  
          L5 H  (2,2,0) (1,3,4)  (4,5,3)  (6,7,3) 
        L4 C 18 -6  
          L5 R 
        L4 C  8  6  
          L5 H  (1,1,3) (2,2,0) (3,3,1) (4,4,3) (5,5,1) (6,7,2) 
        L4 C 12 -6  
          L5 H  (1,1,3) (2,2,0) (3,3,1) (4,4,3) (5,5,1) (6,7,2) 
        L4 C 13  6  
          L5 H  (1,1,3) (2,2,0) (3,3,1) (4,4,3) (5,5,1) (6,7,2) 
        L4 H  (1,1,2) (2,2,0) (3,3,1) (4,4,3) (5,5,1) (6,6,1) (7,7,2)
      L3 C  5  8  
        L4 H  (1,1,3) (2,2,0) (3,3,2) (4,4,0) (5,5,0) (6,7,5) 
      L3 C  7  7  
        L4 C  3  8  
          L5 H  (1,1,2) (2,2,0) (3,3,0) (4,5,4)  (6,7,4) 
        L4 C  4  7  
          L5 H  (1,1,2) (2,2,0) (3,3,0) (4,4,2) (5,5,2) (6,7,4) 
        L4 C  5  7  
          L5 H  (1,1,2) (2,2,0) (3,3,2) (4,4,0) (6,6,0) (5,7,5) 
        L4 C  6  7  
          L5 H  (1,1,2) (2,2,0) (3,3,2) (4,5,3)  (6,7,3) 
        L4 C 11  7  
          L5 H  (1,1,2) (2,2,0) (3,3,2) (4,4,0) (5,5,2) (6,7,4) 
        L4 C 11 -5  
          L5 H  (1,1,2) (2,2,0) (4,4,2) (3,6,3)  (5,7,3) 
        L4 C 12  6  
          L5 H  (1,1,2) (2,2,0) (3,3,2) (4,5,2)  (6,7,4) 
        L4 H  (1,1,2) (2,2,0) (3,3,1) (4,4,2) (5,5,3) (6,7,2) 
      L3 C  6  9  
        L4 H  (1,1,3) (2,2,0) (3,3,2) (6,6,-1) (7,7,3) (4,5,3) 
      L3 C  4  7  
        L4 H  (1,1,3) (2,2,0) (3,3,0) (4,5,2)  (6,7,5) 
      L3 C  6 -6  
        L4 C  3  8  
          L5 H  (1,1,3) (2,2,0) (3,3,0) (4,5,2)  (6,7,5) 
        L4 C  5  7  
          L5 H  (2,2,0) (3,3,2) (4,4,0) (1,5,3)  (6,7,5) 
        L4 H  (2,2,0) (1,4,3)  (3,5,2)  (6,7,5) 
      L3 C  3  8  
        L4 H  (1,1,3) (2,2,0) (3,3,0) (4,5,3)  (6,7,4) 
      L3 C 11  7  
        L4 H  (1,1,3) (2,2,0) (3,3,2) (4,4,0) (5,5,0) (6,6,2) (7,7,3)
      L3 C 13  7  
        L4 H  (1,1,3) (2,2,0) (3,3,2) (4,5,3)  (6,7,2) 
      L3 C 14  6  
        L4 H  (1,1,2) (2,2,0) (3,3,2) (4,5,3)  (6,7,3) 
      L3 C 21 -5  
        L4 R 
      L3 C  8  6  
        L4 C  5  7  
          L5 H  (1,1,3) (2,2,0) (3,3,2) (4,4,0) (7,7,2) (5,6,3) 
        L4 C  6  8  
          L5 H  (1,1,3) (2,2,0) (3,3,2) (4,4,2) (5,5,2) (6,6,-1) (7,7,2)
        L4 C 11 -5  
          L5 H  (1,1,3) (2,2,0) (3,3,2) (4,4,2) (5,5,1) (6,6,0) (7,7,2)
        L4 C 12 -6  
          L5 H  (1,1,3) (2,2,0) (3,3,2) (6,6,1) (7,7,2) (4,5,2) 
        L4 C 13  6  
          L5 H  (1,1,3) (2,2,0) (3,3,2) (6,6,1) (7,7,2) (4,5,2) 
        L4 H  (1,1,3) (2,2,0) (3,3,2) (6,6,2) (7,7,2) (4,5,1) 
      L3 C  5  7  
        L4 H  (1,1,3) (2,2,0) (3,3,2) (4,4,0) (7,7,3) (5,6,2) 
      L3 C  6  8  
        L4 H  (1,1,3) (2,2,0) (3,3,2) (6,6,-1) (7,7,3) (4,5,3) 
      L3 C 12 -5  
        L4 R 
      L3 C 11 -5  
        L4 H  (1,1,3) (2,2,0) (3,3,2) (4,4,2) (5,5,1) (6,6,-1) (7,7,3)
      L3 C 13  6  
        L4 H  (1,1,3) (2,2,0) (3,3,2) (6,6,0) (7,7,3) (4,5,2) 
      L3 H  (1,1,3) (2,2,0) (3,3,2) (6,6,1) (7,7,3) (4,5,1) 
    L2 C  7  8  
      L3 C 12 -5  
        L4 S 6 1 2 2674
      L3 C  4  8  
        L4 H  (1,1,3) (4,4,0) (7,7,0) (2,3,5)  (5,6,2) 
      L3 C  5  8  
        L4 H  (1,1,3) (2,2,4) (5,5,0) (6,6,0) (7,7,0) (3,4,3) 
      L3 C  4  7  
        L4 C  2  7  
          L5 H  (1,1,2) (3,3,0) (7,7,0) (2,4,5)  (5,6,2) 
        L4 C  3  8  
          L5 H  (1,1,3) (2,2,3) (3,3,-1) (4,4,2) (7,7,0) (5,6,2) 
        L4 C  3 -6  
          L5 H  (7,7,0) (1,4,3)  (2,3,5)  (5,6,2) 
        L4 C  5  7  
          L5 H  (1,1,3) (2,2,3) (3,3,1) (4,4,0) (5,5,1) (6,6,0) (7,7,0)
        L4 C  6  7  
          L5 H  (1,1,3) (2,2,3) (3,3,1) (4,4,2) (5,5,0) (6,6,1) (7,7,0)
        L4 C  8  6  
          L5 H  (1,1,2) (2,2,2) (3,3,1) (4,4,2) (7,7,0) (5,6,2) 
        L4 C 16 -5  
          L5 R 
        L4 C  9  6  
          L5 H  (1,1,3) (4,4,2) (7,7,0) (2,3,3)  (5,6,2) 
        L4 H  (1,1,3) (2,2,3) (3,3,1) (4,4,1) (7,7,0) (5,6,2) 
      L3 C  3 -6  
        L4 H  (1,1,2) (3,3,2) (7,7,0) (2,4,3)  (5,6,3) 
      L3 C  6  8  
        L4 H  (1,1,3) (6,6,0) (7,7,0) (2,3,4)  (4,5,3) 
      L3 C  2  7  
        L4 C  3  8  
          L5 H  (1,1,2) (2,2,2) (3,3,0) (4,4,2) (7,7,0) (5,6,4) 
        L4 H  (1,1,2) (2,2,1) (7,7,0) (3,6,3)  (4,5,4) 
      L3 C  5  7  
        L4 H  (1,1,3) (4,4,0) (5,5,4) (6,6,0) (7,7,0) (2,3,3) 
      L3 C  6  7  
        L4 H  (1,1,3) (6,6,1) (7,7,0) (2,3,3)  (4,5,3) 
      L3 C  3  8  
        L4 H  (1,1,3) (2,2,3) (3,3,-1) (4,4,2) (7,7,0) (5,6,3) 
      L3 H  (1,1,3) (2,2,2) (7,7,0) (3,4,2)  (5,6,3) 
    L2 C  4  8  
      L3 C  7  7  
        L4 C  2  7  
          L5 H  (1,1,2) (2,2,3) (3,3,0) (4,4,0) (5,6,3) (5,7,4) (6,7,4)
        L4 C  3  8  
          L5 H  (1,1,3) (3,3,-1) (4,4,0) (2,5,4)  (6,7,4) 
        L4 C  6  8  
          L5 H  (1,1,3) (4,4,0) (5,5,0) (6,6,0) (7,7,2) (2,3,5) 
        L4 C  3  7  
          L5 C  5  8  
            L6 H  (1,1,3) (3,3,1) (4,4,0) (5,5,0) (6,6,0) (2,7,6) 
          L5 C  6  7  
            L6 H  (1,1,3) (2,2,3) (3,3,1) (4,4,0) (5,5,0) (6,7,3) 
          L5 C  8  6  
            L6 H  (1,1,2) (3,3,1) (4,4,0) (2,5,3)  (6,7,4) 
          L5 H  (1,1,3) (4,4,0) (3,7,2)  (2,5,4) (2,6,4) (5,6,3)
        L4 C  5  8  
          L5 H  (4,4,-1) (5,5,0) (6,6,0) (1,7,6)  (2,3,5) 
        L4 C  6  7  
          L5 H  (1,1,3) (4,4,-1) (5,5,0) (2,3,5)  (6,7,3) 
        L4 C  8  6  
          L5 H  (1,1,2) (4,4,-1) (2,3,4)  (5,6,3) (5,7,4) (6,7,4)
        L4 C 13 -5  
          L5 R 
        L4 C 16 -5  
          L5 R 
        L4 C  5  7  
          L5 H  (1,1,3) (4,4,-1) (6,6,0) (2,3,5)  (5,7,3) 
        L4 C  9  7  
          L5 H  (1,1,3) (2,2,3) (3,3,0) (4,4,-1) (5,5,2) (6,7,3) 
        L4 C  9 -5  
          L5 H  (1,1,3) (3,3,1) (4,4,-1) (2,5,5)  (6,7,2) 
        L4 C 12  6  
          L5 H  (1,1,3) (4,4,-1) (5,6,2)  (2,3,5) (2,7,5) (3,7,3)
        L4 H  (1,1,3) (4,4,-1) (2,3,5)  (5,6,3) (5,7,2) (6,7,2)
      L3 C  6  8  
        L4 H  (4,4,0) (5,5,0) (7,7,3) (1,6,3)  (2,3,4) 
      L3 C  6  7  
        L4 C  2  7  
          L5 H  (1,1,3) (2,2,3) (3,3,0) (4,4,0) (5,5,0) (6,7,4) 
        L4 C  3  8  
          L5 H  (1,1,4) (2,2,3) (3,3,-1) (4,4,0) (5,5,0) (6,7,4) 
        L4 C  3  7  
          L5 C  8  6  
            L6 H  (1,1,3) (2,2,2) (3,3,1) (4,4,0) (5,5,0) (6,6,2) (7,7,2)
          L5 H  (1,1,4) (2,2,3) (4,4,0) (5,5,0) (6,6,0) (3,7,3) 
        L4 C  8  6  
          L5 H  (1,1,3) (2,2,3) (4,4,-1) (5,5,0) (6,6,2) (3,7,3) 
        L4 H  (1,1,4) (4,4,-1) (5,5,0) (6,6,0) (7,7,3) (2,3,4) 
      L3 C 21 -5  
        L4 C 14 -6  
          L5 R 
        L4 C  2  7  
          L5 H  (1,1,2) (2,2,3) (3,3,0) (4,4,0) (5,5,1) (6,6,2) (7,7,2)
        L4 C  3  7  
          L5 H  (1,1,3) (3,3,1) (4,4,0) (5,5,1) (7,7,2) (2,6,3) 
        L4 H  (4,4,-1) (5,5,1) (7,7,2) (1,6,4)  (2,3,4) 
      L3 C 13 -5  
        L4 C  2  7  
          L5 H  (1,1,3) (3,3,0) (4,4,0) (5,5,1) (6,6,1) (2,7,5) 
        L4 C  8 -5  
          L5 R 
        L4 C  3  7  
          L5 H  (1,1,3) (2,2,1) (3,3,1) (4,4,0) (6,6,1) (5,7,4) 
        L4 H  (4,4,-1) (6,6,1) (5,7,4)  (1,2,5) (1,3,4) (2,3,4)
      L3 C  5  7  
        L4 C  2  7  
          L5 H  (3,3,0) (4,4,0) (5,5,0) (1,2,5)  (6,7,5) 
        L4 C  3  8  
          L5 H  (1,1,4) (2,2,3) (3,3,-1) (4,4,0) (5,5,0) (6,7,4) 
        L4 C  3  7  
          L5 C  5  8  
            L6 H  (1,1,4) (4,4,0) (5,5,-1) (2,3,3)  (6,7,4) 
          L5 C  8  6  
            L6 H  (1,1,3) (2,2,2) (3,3,1) (4,4,0) (5,5,0) (6,7,4) 
          L5 H  (1,1,4) (2,2,3) (4,4,0) (5,5,0) (6,6,0) (3,7,3) 
        L4 C  5  8  
          L5 H  (1,1,4) (4,4,-1) (5,5,-1) (2,3,4)  (6,7,4) 
        L4 C  8  6  
          L5 H  (1,1,3) (4,4,-1) (5,5,0) (2,3,4)  (6,7,4) 
        L4 H  (1,1,4) (4,4,-1) (5,5,0) (6,6,0) (7,7,3) (2,3,4) 
      L3 C  2  7  
        L4 H  (1,1,3) (3,3,0) (4,4,0) (2,6,4)  (5,7,3) 
      L3 C  3  8  
        L4 H  (1,1,4) (3,3,-1) (4,4,0) (2,5,3)  (6,7,4) 
      L3 C  3  7  
        L4 C  8  6  
          L5 H  (1,1,3) (4,4,0) (5,5,1) (2,3,2)  (6,7,4) 
        L4 H  (4,4,0) (1,3,4)  (2,5,3)  (6,7,3) 
      L3 C  8  6  
        L4 H  (4,4,-1) (1,5,3)  (2,3,4)  (6,7,4) 
      L3 H  (4,4,-1) (1,5,4)  (2,3,4)  (6,7,3) 
    L2 C  5  8  
      L3 C 12 -5  
        L4 S 6 1 2 2806
      L3 C  7  7  
        L4 C  3  8  
          L5 H  (1,1,3) (2,2,3) (3,3,0) (4,4,0) (5,5,0) (6,6,0) (7,7,4)
        L4 C  4 -6  
          L5 C  2  7  
            L6 H  (1,1,2) (2,2,1) (3,3,2) (5,5,0) (6,6,0) (4,7,5) 
          L5 H  (2,2,2) (3,3,2) (5,5,0) (6,6,0) (1,4,3) (1,7,6) (4,7,4)
        L4 C  2  7  
          L5 H  (1,1,2) (3,3,0) (5,5,0) (6,6,0) (7,7,4) (2,4,4) 
        L4 C  3  7  
          L5 H  (1,1,3) (3,3,1) (4,4,0) (5,5,0) (6,6,0) (2,7,6) 
        L4 C 18 -5  
          L5 R 
        L4 C  6  7  
          L5 H  (4,4,0) (5,5,0) (6,6,0) (1,7,5)  (2,3,5) 
        L4 C  8  6  
          L5 H  (1,1,2) (2,2,3) (4,4,0) (5,5,0) (6,6,0) (3,7,5) 
        L4 H  (1,1,3) (2,2,4) (4,4,0) (5,5,0) (6,6,0) (3,7,3) 
      L3 C  6  7  
        L4 C  8  6  
          L5 C  3  7  
            L6 H  (1,1,3) (4,4,0) (5,5,0) (6,6,2) (7,7,2) (2,3,3) 
          L5 C  4 -6  
            L6 H  (5,5,0) (1,2,4)  (3,4,3)  (6,7,3) 
          L5 C  6  8  
            L6 H  (1,1,3) (5,5,0) (6,6,0) (2,4,4)  (3,7,3) 
          L5 C  2  7  
            L6 H  (1,1,3) (3,3,0) (5,5,0) (6,6,2) (7,7,2) (2,4,3) 
          L5 H  (4,4,0) (5,5,0) (6,6,2) (1,2,5)  (3,7,3) 
        L4 C  3  8  
          L5 H  (1,1,4) (3,3,0) (4,4,0) (5,5,0) (7,7,3) (2,6,3) 
        L4 C  4 -6  
          L5 H  (5,5,0) (1,6,4)  (2,4,2)  (3,7,4) 
        L4 C  2  7  
          L5 H  (3,3,0) (4,4,1) (5,5,0) (1,2,5)  (6,7,4) 
        L4 C 16 -5  
          L5 R 
        L4 C  3  7  
          L5 H  (1,1,4) (2,2,3) (4,4,0) (5,5,0) (6,6,0) (3,7,3) 
        L4 C 18 -5  
          L5 R 
        L4 C  6  8  
          L5 H  (1,1,4) (4,4,0) (5,5,0) (6,6,-1) (7,7,3) (2,3,4) 
        L4 C  9  7  
          L5 H  (1,1,4) (2,2,3) (3,3,0) (4,4,0) (5,5,0) (6,6,0) (7,7,3)
        L4 C  9 -5  
          L5 H  (1,1,3) (2,2,3) (3,3,1) (4,4,0) (5,5,0) (6,6,0) (7,7,1)
        L4 C 13  6  
          L5 H  (1,1,4) (4,4,0) (5,5,0) (6,6,-1) (7,7,3) (2,3,4) 
        L4 C 27 -5  
          L5 R 
        L4 C 14  6  
          L5 H  (1,1,3) (4,4,0) (5,5,0) (6,6,0) (7,7,2) (2,3,4) 
        L4 H  (1,1,4) (2,2,3) (3,3,0) (4,4,0) (5,5,0) (6,6,0) (7,7,3)
      L3 C  3  8  
        L4 H  (3,3,0) (4,4,0) (5,5,-1) (1,6,5)  (2,7,6) 
      L3 C  2  7  
        L4 C  3  7  
          L5 H  (1,1,3) (4,4,0) (5,5,-1) (2,3,3)  (6,7,5) 
        L4 C  4 -6  
          L5 H  (1,1,3) (5,5,-1) (6,7,5)  (2,3,2) (2,4,2) (3,4,3)
        L4 C  8  6  
          L5 H  (1,1,3) (3,3,0) (4,4,2) (5,5,-1) (6,6,2) (2,7,4) 
        L4 H  (1,1,3) (3,3,0) (4,4,1) (5,5,-1) (6,6,2) (2,7,5) 
      L3 C  3  7  
        L4 H  (4,4,0) (5,5,-1) (1,3,4)  (2,6,4) (2,7,6) (6,7,5)
      L3 C  4 -6  
        L4 H  (4,4,1) (5,5,-1) (6,7,5)  (1,2,4) (1,3,4) (2,3,3)
      L3 C 18 -5  
        L4 R 
      L3 C  8  6  
        L4 H  (4,4,0) (5,5,-1) (6,7,5)  (1,2,5) (1,3,4) (2,3,4)
      L3 H  (1,1,4) (4,4,0) (5,5,-1) (6,6,0) (7,7,3) (2,3,4) 
    L2 C  6  8  
      L3 C  3  8  
        L4 C  7  7  
          L5 C  2  7  
            L6 H  (1,1,2) (2,2,2) (3,3,0) (4,4,2) (5,5,2) (6,6,0) (7,7,2)
          L5 H  (1,1,3) (2,2,3) (3,3,-1) (6,6,0) (7,7,2) (4,5,3) 
        L4 C  2  7  
          L5 C 12 -5  
            L6 S 6 1 4 2888
          L5 C  4  7  
            L6 H  (1,1,3) (2,2,2) (3,3,0) (4,4,2) (5,5,0) (6,6,0) (7,7,3)
          L5 C  5  7  
            L6 H  (1,1,3) (2,2,2) (3,3,0) (4,4,0) (5,5,2) (6,6,0) (7,7,3)
          L5 H  (1,1,3) (2,2,2) (3,3,0) (6,6,-1) (7,7,3) (4,5,3) 
        L4 C  4  7  
          L5 H  (1,1,4) (2,2,3) (3,3,-1) (4,4,2) (5,5,0) (6,7,2) 
        L4 C  5  7  
          L5 H  (1,1,4) (2,2,3) (3,3,-1) (4,4,0) (5,5,2) (6,7,2) 
        L4 C  8  6  
          L5 H  (1,1,3) (2,2,2) (3,3,-1) (4,4,2) (5,5,2) (6,6,-1) (7,7,2)
        L4 C 16 -5  
          L5 R 
        L4 C 11  6  
          L5 H  (1,1,4) (2,2,3) (3,3,-1) (6,6,-1) (7,7,3) (4,5,2) 
        L4 H  (1,1,3) (2,2,2) (3,3,-1) (4,4,2) (5,5,1) (6,6,-1) (7,7,2)
      L3 C  7  7  
        L4 C  4  7  
          L5 C  2  7  
            L6 H  (1,1,2) (3,3,0) (5,5,0) (6,6,0) (7,7,2) (2,4,5) 
          L5 C  3 -6  
            L6 H  (1,1,3) (5,5,0) (6,6,0) (2,4,4)  (3,7,3) 
          L5 C  5  7  
            L6 H  (1,1,3) (2,2,3) (3,3,1) (4,4,0) (5,5,0) (6,6,0) (7,7,2)
          L5 C  8  6  
            L6 H  (1,1,2) (2,2,2) (3,3,1) (4,4,2) (5,5,0) (6,6,0) (7,7,2)
          L5 H  (1,1,3) (2,2,3) (4,4,2) (5,5,0) (6,6,0) (3,7,2) 
        L4 C  2  7  
          L5 C  3  7  
            L6 H  (1,1,2) (2,2,1) (3,3,2) (6,6,0) (7,7,2) (4,5,3) 
          L5 H  (1,1,2) (6,6,0) (7,7,2) (2,3,2)  (4,5,4) 
        L4 C  9 -5  
          L5 R 
        L4 C  3  7  
          L5 H  (2,2,2) (3,3,1) (6,6,0) (1,7,4)  (4,5,3) 
        L4 H  (1,1,2) (2,2,2) (3,3,2) (4,4,1) (5,5,1) (6,6,0) (7,7,2)
      L3 C 21 -5  
        L4 C 14 -6  
          L5 R 
        L4 C  2  7  
          L5 H  (1,1,2) (6,6,-1) (7,7,1) (2,3,3)  (4,5,4) 
        L4 H  (1,1,3) (6,6,-1) (7,7,1) (2,3,4)  (4,5,3) 
      L3 C  9 -5  
        L4 C  3 -6  
          L5 H  (2,2,3) (5,5,0) (7,7,2) (1,6,2)  (3,4,3) 
        L4 C  5  7  
          L5 H  (4,4,0) (1,6,3)  (2,5,3)  (3,7,4) 
        L4 C  2 -6  
          L5 H  (1,1,4) (2,2,3) (4,4,1) (5,5,0) (6,6,-1) (3,7,3) 
        L4 C  4  7  
          L5 H  (1,1,3) (2,2,3) (3,3,0) (4,4,2) (5,5,0) (6,6,-1) (7,7,3)
        L4 H  (1,1,3) (2,2,1) (6,6,-1) (3,7,4)  (4,5,3) 
      L3 C 11  7  
        L4 C  2  7  
          L5 H  (1,1,3) (5,5,0) (6,6,0) (2,3,3)  (4,7,4) 
        L4 C  3  7  
          L5 H  (1,1,4) (2,2,3) (3,3,1) (4,4,0) (5,5,0) (6,7,2) 
        L4 C  4  7  
          L5 H  (1,1,4) (4,4,0) (5,5,0) (2,3,4)  (6,7,2) 
        L4 H  (1,1,3) (2,2,2) (3,3,2) (4,4,1) (5,5,0) (6,6,0) (7,7,2)
      L3 C 14  7  
        L4 C  2  7  
          L5 H  (1,1,2) (6,6,0) (7,7,1) (2,3,3)  (4,5,4) 
        L4 H  (7,7,1) (1,6,2)  (2,3,4)  (4,5,3) 
      L3 C  4  7  
        L4 C  2  7  
          L5 H  (3,3,0) (5,5,0) (6,6,0) (1,2,5)  (4,7,5) 
        L4 C  3 -6  
          L5 H  (5,5,0) (1,4,4)  (2,3,4)  (6,7,2) 
        L4 C  5  7  
          L5 H  (1,1,4) (2,2,3) (3,3,1) (4,4,0) (5,5,0) (6,7,2) 
        L4 C  8  6  
          L5 H  (1,1,3) (2,2,2) (3,3,1) (4,4,2) (5,5,0) (6,6,-1) (7,7,2)
        L4 C 16 -5  
          L5 R 
        L4 C  9  7  
          L5 H  (1,1,4) (2,2,3) (3,3,-1) (4,4,2) (5,5,0) (6,6,-1) (7,7,3)
        L4 C 11  6  
          L5 H  (1,1,4) (2,2,3) (4,4,1) (5,5,0) (6,6,-1) (3,7,3) 
        L4 C 14  6  
          L5 H  (1,1,3) (2,2,2) (3,3,1) (4,4,2) (5,5,0) (6,6,-1) (7,7,2)
        L4 H  (1,1,4) (2,2,3) (3,3,-1) (4,4,2) (5,5,0) (6,6,-1) (7,7,3)
      L3 C  3 -6  
        L4 C  2 -6  
          L5 H  (1,1,3) (2,2,2) (4,4,1) (5,5,1) (6,6,0) (3,7,3) 
        L4 C  5  7  
          L5 H  (6,6,0) (1,5,4)  (2,3,2)  (4,7,4) 
        L4 C  8  6  
          L5 H  (1,1,3) (2,2,0) (3,3,2) (4,4,3) (6,6,-1) (5,7,3) 
        L4 H  (1,1,3) (2,2,1) (3,3,1) (6,6,-1) (7,7,3) (4,5,3) 
      L3 C  2  7  
        L4 C  5  7  
          L5 H  (1,1,3) (2,2,1) (4,4,0) (5,5,2) (6,6,0) (3,7,4) 
        L4 H  (1,1,3) (2,2,1) (6,6,-1) (3,7,4)  (4,5,3) 
      L3 C 24 -5  
        L4 R 
      L3 C  5  7  
        L4 H  (1,1,3) (2,2,2) (3,3,1) (4,4,0) (5,5,2) (6,6,0) (7,7,2)
      L3 H  (1,1,3) (2,2,2) (3,3,1) (6,6,-1) (7,7,2) (4,5,3) 
    L2 C 14  6  
      L3 C  3  8  
        L4 C 12 -5  
          L5 S 6 1 2 2990
        L4 C  5  7  
          L5 C  2  7  
            L6 H  (1,1,2) (3,3,0) (4,4,0) (2,7,4)  (5,6,4) 
          L5 H  (1,1,3) (3,3,-1) (4,4,0) (2,7,4)  (5,6,4) 
        L4 C  2  7  
          L5 C  7  7  
            L6 H  (1,1,2) (2,2,2) (3,3,0) (4,5,3)  (6,7,3) 
          L5 C  4  7  
            L6 H  (1,1,2) (2,2,2) (3,3,0) (4,4,2) (5,5,0) (6,7,4) 
          L5 C  6  7  
            L6 H  (1,1,2) (2,2,2) (3,3,0) (4,5,3)  (6,7,3) 
          L5 H  (1,1,2) (2,2,2) (3,3,0) (4,4,0) (5,5,0) (6,6,2) (7,7,3)
        L4 C  7  7  
          L5 H  (1,1,3) (2,2,2) (3,3,-1) (4,5,3)  (6,7,3) 
        L4 C  4  7  
          L5 H  (1,1,3) (2,2,2) (3,3,-1) (4,4,2) (5,5,0) (6,7,4) 
        L4 C  6  7  
          L5 H  (1,1,3) (2,2,2) (3,3,-1) (4,5,3)  (6,7,3) 
        L4 H  (1,1,3) (2,2,2) (3,3,-1) (4,4,0) (5,5,0) (6,6,2) (7,7,3)
      L3 C 11  7  
        L4 C  2  7  
          L5 C  3  7  
            L6 H  (1,1,2) (4,4,0) (2,3,3)  (5,6,3) (5,7,4) (6,7,4)
          L5 C  4  7  
            L6 C  6  7  
              L7 H  (1,1,2) (3,3,0) (5,5,0) (2,4,4)  (6,7,4) 
            L6 C  7  7  
              L7 H  (1,1,2) (3,3,0) (2,4,4)  (5,6,3) (5,7,3) (6,7,3)
            L6 C  5 -6  
              L7 R 
            L6 H  (1,1,2) (3,3,0) (5,5,0) (2,4,4)  (6,7,4) 
          L5 C  9 -5  
            L6 R 
          L5 C  5 -6  
            L6 H  (1,1,2) (2,2,1) (7,7,2) (3,4,3)  (5,6,2) 
          L5 C  6  7  
            L6 H  (1,1,2) (2,2,1) (5,5,0) (3,4,3)  (6,7,4) 
          L5 C  7  7  
            L6 H  (1,1,2) (2,2,1) (3,3,2) (4,4,2) (6,6,0) (5,7,3) 
          L5 H  (1,1,2) (2,2,1) (3,3,2) (4,5,1)  (6,7,4) 
        L4 C  8  6  
          L5 C  3  7  
            L6 H  (1,1,2) (2,2,1) (3,3,1) (4,4,0) (5,5,2) (6,7,4) 
          L5 C  4  7  
            L6 C 18 -5  
              L7 R 
            L6 C  6  7  
              L7 H  (1,1,2) (4,4,0) (5,5,0) (2,3,4)  (6,7,4) 
            L6 C  7  7  
              L7 H  (1,1,2) (4,4,0) (6,6,1) (2,3,4)  (5,7,3) 
            L6 C  5 -6  
              L7 R 
            L6 H  (1,1,2) (4,4,0) (5,5,0) (2,3,4)  (6,7,4) 
          L5 C  9 -5  
            L6 R 
          L5 C 17 -5  
            L6 R 
          L5 C 18 -5  
            L6 R 
          L5 C  5 -6  
            L6 H  (1,1,2) (4,4,1) (5,5,1) (2,3,3)  (6,7,3) 
          L5 C 12 -5  
            L6 S 6 1 5 3047
          L5 C  6  7  
            L6 H  (1,1,2) (4,4,1) (5,5,0) (2,3,3)  (6,7,4) 
          L5 C  7  7  
            L6 H  (1,1,2) (2,2,2) (3,3,2) (4,4,1) (5,5,1) (6,6,0) (7,7,2)
          L5 H  (1,1,2) (4,4,1) (5,5,0) (2,3,3)  (6,7,4) 
        L4 C 16 -5  
          L5 R 
        L4 C  3  7  
          L5 H  (1,1,3) (2,2,2) (3,3,1) (4,4,0) (5,6,3) (5,7,3) (6,7,3)
        L4 C  4 -6  
          L5 R 
        L4 C 18 -5  
          L5 R 
        L4 C  5 -6  
          L5 H  (1,1,3) (4,4,0) (2,3,4)  (5,6,2) (5,7,2) (6,7,3)
        L4 C  6  7  
          L5 H  (1,1,3) (4,4,0) (5,5,0) (6,6,1) (7,7,2) (2,3,4) 
        L4 H  (1,1,3) (4,4,0) (6,6,0) (2,3,4)  (5,7,3) 
      L3 C  2  7  
        L4 C  4  7  
          L5 C  5  7  
            L6 C  3  7  
              L7 H  (1,1,2) (2,2,3) (3,3,0) (4,4,0) (5,6,3) (5,7,4) (6,7,4)
            L6 C  6  7  
              L7 H  (1,1,2) (3,3,0) (5,5,0) (2,4,4)  (6,7,4) 
            L6 C  7  7  
              L7 H  (1,1,2) (2,2,3) (3,3,0) (4,4,2) (6,6,0) (5,7,3) 
            L6 H  (1,1,2) (3,3,0) (5,5,0) (2,4,4)  (6,7,4) 
          L5 C 13 -5  
            L6 C  7  7  
              L7 H  (1,1,2) (3,3,0) (5,5,0) (2,4,5)  (6,7,3) 
            L6 C 12 -5  
              L7 R 
            L6 C  3  7  
              L7 H  (1,1,2) (2,2,3) (3,3,0) (4,4,1) (5,5,0) (6,7,4) 
            L6 C  6 -6  
              L7 R 
            L6 H  (1,1,2) (3,3,0) (5,5,0) (2,4,5)  (6,7,3) 
          L5 C  6  7  
            L6 C  7  7  
              L7 H  (1,1,2) (3,3,0) (5,5,0) (6,6,2) (7,7,1) (2,4,5) 
            L6 H  (1,1,2) (3,3,0) (5,5,0) (6,6,1) (7,7,2) (2,4,5) 
          L5 C  3 -6  
            L6 H  (1,1,2) (3,3,0) (5,5,1) (2,4,5)  (6,7,2) 
          L5 C  7 -6  
            L6 H  (1,1,2) (2,2,3) (3,3,0) (4,4,1) (5,5,1) (6,7,3) 
          L5 C  8  6  
            L6 H  (1,1,2) (2,2,2) (3,3,0) (4,4,2) (7,7,1) (5,6,3) 
          L5 C  9  6  
            L6 H  (1,1,2) (2,2,2) (3,3,0) (4,4,2) (7,7,1) (5,6,3) 
          L5 C 11  6  
            L6 H  (1,1,2) (2,2,3) (3,3,0) (4,4,1) (5,5,2) (6,7,2) 
          L5 C 12  6  
            L6 H  (1,1,2) (2,2,3) (3,3,0) (4,4,2) (7,7,1) (5,6,2) 
          L5 H  (1,1,2) (2,2,3) (3,3,0) (4,4,2) (5,5,2) (6,6,1) (7,7,0)
        L4 C 18 -5  
          L5 C 11 -5  
            L6 R 
          L5 C  7  7  
            L6 H  (1,1,2) (2,4,1)  (3,5,4)  (6,7,3) 
          L5 C  6  7  
            L6 H  (1,1,2) (2,2,1) (3,3,2) (4,7,2)  (5,6,3) 
          L5 C  5 -6  
            L6 R 
          L5 H  (1,1,2) (2,2,1) (3,3,2) (4,5,1)  (6,7,4) 
        L4 C 18 -6  
          L5 C 11 -5  
            L6 R 
          L5 C  3  7  
            L6 C  6  7  
              L7 H  (1,1,2) (2,2,1) (3,3,2) (4,4,0) (5,5,1) (6,7,4) 
            L6 C  7  7  
              L7 H  (1,1,2) (2,2,1) (3,3,2) (4,4,0) (6,6,1) (5,7,4) 
            L6 C  5 -6  
              L7 R 
            L6 H  (1,1,2) (2,2,1) (3,3,2) (4,4,0) (5,5,1) (6,7,4) 
          L5 C  9 -5  
            L6 R 
          L5 C  5 -6  
            L6 H  (1,1,2) (3,3,1) (7,7,2) (2,4,2)  (5,6,3) 
          L5 C  6  7  
            L6 H  (1,1,2) (3,3,1) (5,5,1) (2,4,2)  (6,7,4) 
          L5 H  (1,1,2) (3,3,1) (2,4,2)  (5,6,3) (5,7,4) (6,7,4)
        L4 C  5  7  
          L5 C  3  7  
            L6 C  7  7  
              L7 H  (1,1,2) (2,2,1) (3,3,2) (4,4,0) (6,6,0) (5,7,5) 
            L6 C  6  7  
              L7 H  (1,1,2) (2,2,1) (3,3,2) (4,4,0) (5,5,2) (6,7,3) 
            L6 H  (1,1,2) (2,2,1) (3,3,2) (4,4,0) (5,5,1) (6,7,4) 
          L5 C  9 -5  
            L6 R 
          L5 C  6 -6  
            L6 H  (1,1,2) (3,3,1) (2,4,2)  (5,6,3) (5,7,4) (6,7,4)
          L5 C  7  7  
            L6 H  (1,1,2) (2,2,1) (3,3,1) (4,4,2) (5,5,2) (6,6,0) (7,7,2)
          L5 H  (1,1,2) (2,2,1) (3,3,1) (4,7,3)  (5,6,3) 
        L4 C  7  7  
          L5 C  8  7  
            L6 H  (1,1,2) (2,2,0) (5,7,3)  (3,4,4) (3,6,3) (4,6,4)
          L5 C 12  7  
            L6 H  (1,1,2) (2,2,1) (6,6,0) (3,4,4)  (5,7,3) 
          L5 C 11  6  
            L6 H  (1,1,2) (2,2,1) (5,7,2)  (3,4,4) (3,6,3) (4,6,4)
          L5 C  3 -6  
            L6 H  (1,1,2) (2,2,0) (3,3,1) (4,4,3) (6,6,1) (5,7,3) 
          L5 C 12 -5  
            L6 H  (1,1,2) (2,2,1) (4,4,1) (3,6,3)  (5,7,3) 
          L5 C  6  7  
            L6 H  (1,1,2) (2,2,1) (3,3,2) (4,4,2) (5,5,1) (6,7,2) 
          L5 H  (1,1,2) (2,2,1) (3,4,3)  (5,6,3) (5,7,3) (6,7,3)
        L4 C  6 -6  
          L5 H  (1,1,2) (2,2,1) (5,5,1) (3,4,2)  (6,7,4) 
        L4 C  3 -6  
          L5 H  (1,1,2) (2,2,1) (3,3,1) (4,4,3) (6,6,1) (5,7,2) 
        L4 C  8  6  
          L5 H  (1,1,2) (2,2,1) (3,3,2) (5,5,1) (7,7,1) (4,6,3) 
        L4 C 16 -5  
          L5 R 
        L4 C 11  6  
          L5 H  (1,1,2) (2,2,1) (3,3,2) (4,4,2) (5,5,0) (6,7,3) 
        L4 C 12 -6  
          L5 H  (1,1,2) (2,2,1) (3,3,2) (5,5,1) (7,7,2) (4,6,2) 
        L4 C 13  6  
          L5 H  (1,1,2) (2,2,1) (3,3,2) (4,4,2) (5,5,1) (6,7,2) 
        L4 H  (1,1,2) (2,2,1) (3,3,2) (4,4,1) (5,5,1) (6,7,3) 
      L3 C  3  7  
        L4 C  7  7  
          L5 C  8  6  
            L6 C 12 -5  
              L7 S 6 1 3 3183
            L6 C  4  7  
              L7 H  (1,1,2) (2,2,1) (3,3,1) (4,4,2) (5,5,1) (6,7,3) 
            L6 C  9 -5  
              L7 R 
            L6 C 24 -5  
              L7 R 
            L6 C  5  7  
              L7 H  (1,1,2) (2,2,1) (3,3,1) (4,4,0) (6,6,0) (5,7,5) 
            L6 H  (1,1,2) (2,2,1) (3,3,1) (4,5,3)  (6,7,3) 
          L5 C 16 -5  
            L6 R 
          L5 C  9 -5  
            L6 H  (1,1,3) (2,2,2) (3,3,1) (4,4,1) (5,6,3) (5,7,2) (6,7,2)
          L5 C  5  7  
            L6 H  (1,1,3) (2,2,2) (4,4,0) (5,5,4) (6,6,0) (3,7,1) 
          L5 C 12  7  
            L6 H  (1,1,3) (2,2,2) (3,3,1) (6,6,0) (7,7,1) (4,5,3) 
          L5 C 13 -5  
            L6 C  6 -6  
              L7 R 
            L6 C 27 -5  
              L7 R 
            L6 C  4  7  
              L7 H  (1,1,3) (2,2,2) (3,3,1) (4,4,2) (5,5,0) (6,7,2) 
            L6 C 24 -5  
              L7 R 
            L6 C  9  7  
              L7 H  (1,1,3) (2,2,2) (3,3,0) (4,5,3)  (6,7,2) 
            L6 C 11  6  
              L7 H  (1,1,3) (2,2,2) (3,3,1) (4,5,2)  (6,7,2) 
            L6 H  (1,1,3) (2,2,2) (3,3,0) (4,4,2) (5,5,1) (6,7,2) 
          L5 C 19 -5  
            L6 C  4  7  
              L7 H  (1,1,3) (2,2,2) (3,3,1) (4,5,2)  (6,7,2) 
            L6 H  (1,1,3) (2,2,2) (4,4,2) (3,5,1)  (6,7,2) 
          L5 C  6  7  
            L6 H  (1,1,3) (2,2,2) (3,3,1) (4,5,2)  (6,7,2) 
          L5 C  4  7  
            L6 H  (1,1,3) (2,2,2) (6,6,1) (3,7,1)  (4,5,3) 
          L5 C 24 -5  
            L6 R 
          L5 C  9  7  
            L6 H  (1,1,3) (2,2,2) (3,3,0) (4,4,1) (6,6,1) (5,7,3) 
          L5 C 11  6  
            L6 H  (1,1,3) (2,2,2) (3,3,1) (4,5,3)  (6,7,1) 
          L5 H  (1,1,3) (2,2,2) (3,3,0) (4,4,1) (6,6,1) (5,7,3) 
        L4 C  6 -6  
          L5 C  5  7  
            L6 H  (1,1,3) (3,3,1) (4,4,0) (2,6,3)  (5,7,3) 
          L5 C  8  6  
            L6 H  (1,1,2) (2,2,1) (3,3,1) (4,4,1) (5,5,1) (6,7,4) 
          L5 H  (1,1,3) (2,2,2) (3,3,1) (4,4,1) (5,5,1) (6,7,2) 
        L4 C  8  6  
          L5 H  (1,1,2) (2,2,1) (3,3,1) (4,4,2) (7,7,1) (5,6,3) 
        L4 C 16 -5  
          L5 R 
        L4 C  4  7  
          L5 H  (1,1,3) (2,2,2) (3,3,1) (4,4,2) (5,5,0) (6,6,0) (7,7,2)
        L4 C  9 -5  
          L5 R 
        L4 C 24 -5  
          L5 R 
        L4 C  5  7  
          L5 H  (1,1,3) (2,2,2) (3,3,1) (4,4,0) (5,5,2) (6,6,0) (7,7,2)
        L4 C  9  7  
          L5 H  (1,1,3) (2,2,2) (3,3,0) (6,6,0) (7,7,2) (4,5,3) 
        L4 C 11  6  
          L5 H  (1,1,3) (2,2,2) (3,3,1) (6,6,0) (7,7,2) (4,5,2) 
        L4 H  (1,1,3) (2,2,2) (3,3,0) (4,4,2) (5,5,1) (6,6,0) (7,7,2)
      L3 C  4  7  
        L4 C 18 -5  
          L5 R 
        L4 C  9  7  
          L5 H  (3,3,0) (1,4,3)  (2,7,4)  (5,6,3) 
        L4 C 13  6  
          L5 C  5 -6  
            L6 H  (1,4,3)  (2,3,4)  (5,6,2) (5,7,2) (6,7,3)
          L5 C  6  7  
            L6 H  (1,1,3) (4,4,0) (5,5,0) (2,3,4)  (6,7,3) 
          L5 C  7  7  
            L6 H  (1,1,3) (4,4,0) (5,5,2) (6,6,0) (7,7,1) (2,3,4) 
          L5 H  (1,1,3) (4,4,0) (5,5,0) (2,3,4)  (6,7,3) 
        L4 C  7  7  
          L5 H  (2,3,4)  (6,7,3)  (1,4,3) (1,5,3) (4,5,1)
        L4 C  6  7  
          L5 H  (5,5,0) (1,4,3)  (2,3,4)  (6,7,3) 
        L4 C  5 -6  
          L5 R 
        L4 C  8 -5  
          L5 R 
        L4 H  (1,1,2) (4,4,0) (5,5,0) (2,3,4)  (6,7,4) 
      L3 C  8 -5  
        L4 R 
      L3 C  9 -5  
        L4 R 
      L3 C 17 -5  
        L4 R 
      L3 C 18 -5  
        L4 R 
      L3 C  5 -6  
        L4 H  (1,1,2) (4,4,1) (5,5,1) (2,3,3)  (6,7,3) 
      L3 C 12 -5  
        L4 S 6 1 3 3279
      L3 C  7  7  
        L4 H  (1,1,2) (2,2,2) (3,3,2) (4,4,1) (6,6,0) (5,7,3) 
      L3 C  6  7  
        L4 H  (1,1,2) (4,4,1) (5,5,1) (6,6,2) (7,7,1) (2,3,3) 
      L3 H  (1,1,2) (4,4,1) (5,5,0) (2,3,3)  (6,7,4) 
    L2 C  2  7  
      L3 C  4  7  
        L4 C  7  7  
          L5 C  3  8  
            L6 H  (1,1,2) (2,2,2) (3,3,0) (4,5,2)  (6,7,4) 
          L5 C  5  7  
            L6 H  (1,1,2) (3,3,0) (6,6,0) (2,4,4)  (5,7,4) 
          L5 C  6  7  
            L6 H  (1,1,2) (3,3,0) (5,5,0) (2,4,5)  (6,7,3) 
          L5 C 12 -5  
            L6 H  (1,1,2) (2,2,3) (3,3,0) (4,4,2) (5,5,1) (6,6,1) (7,7,1)
          L5 C  3  7  
            L6 H  (1,1,2) (3,3,0) (4,4,1) (2,7,6)  (5,6,1) 
          L5 C  8  6  
            L6 H  (1,1,2) (3,3,0) (2,4,4)  (5,6,1) (5,7,4) (6,7,4)
          L5 C 18 -5  
            L6 R 
          L5 C  9  7  
            L6 H  (1,1,2) (3,3,0) (4,4,2) (2,6,2)  (5,7,4) 
          L5 C  9 -5  
            L6 H  (1,1,2) (2,2,3) (3,3,0) (4,4,2) (7,7,2) (5,6,1) 
          L5 C 11  7  
            L6 H  (1,1,2) (2,2,3) (3,3,0) (4,4,1) (6,6,0) (5,7,4) 
          L5 C 11 -5  
            L6 H  (1,1,2) (2,2,2) (3,3,0) (4,4,2) (5,6,1) (5,7,4) (6,7,4)
          L5 C 12  7  
            L6 H  (1,1,2) (3,3,0) (4,4,2) (5,5,0) (6,6,0) (2,7,6) 
          L5 H  (1,1,2) (2,2,3) (3,3,0) (4,4,2) (6,6,0) (5,7,3) 
        L4 C 21 -5  
          L5 R 
        L4 C  6  7  
          L5 C  5  7  
            L6 H  (1,1,3) (3,3,0) (5,5,0) (2,4,3)  (6,7,4) 
          L5 C  8  7  
            L6 H  (1,1,3) (2,2,0) (3,3,0) (4,4,3) (5,5,0) (6,6,2) (7,7,2)
          L5 C  8 -5  
            L6 H  (1,1,3) (3,3,0) (4,4,2) (5,5,0) (7,7,3) (2,6,2) 
          L5 C 12 -5  
            L6 S 6 1 2 3296
          L5 H  (1,1,3) (2,2,1) (3,3,0) (5,5,0) (7,7,2) (4,6,4) 
        L4 C  3  7  
          L5 H  (1,1,3) (3,3,0) (4,5,1)  (2,6,3) (2,7,5) (6,7,5)
        L4 C  5 -6  
          L5 R 
        L4 C  9 -5  
          L5 R 
        L4 C  8  6  
          L5 H  (1,1,3) (3,3,0) (5,5,0) (2,4,2)  (6,7,5) 
        L4 H  (1,1,3) (3,3,0) (4,4,1) (5,5,0) (2,6,3) (2,7,5) (6,7,5)
      L3 C  8 -5  
        L4 C 11 -5  
          L5 C 18 -6  
            L6 R 
          L5 C  6 -6  
            L6 H  (1,1,2) (4,4,1) (6,6,0) (2,3,2)  (5,7,5) 
          L5 C  7  7  
            L6 H  (1,1,2) (2,3,2)  (4,5,3)  (6,7,3) 
          L5 C 21 -5  
            L6 R 
          L5 C  3 -6  
            L6 H  (1,1,3) (2,2,1) (3,3,1) (4,4,1) (5,5,1) (6,6,0) (7,7,3)
          L5 C  5  7  
            L6 H  (1,1,3) (4,4,0) (7,7,3) (2,3,2)  (5,6,2) 
          L5 H  (1,1,3) (4,4,2) (5,5,1) (6,6,-1) (7,7,3) (2,3,2) 
        L4 C  7  7  
          L5 C  3 -6  
            L6 H  (1,1,2) (2,2,1) (3,3,1) (4,5,3)  (6,7,3) 
          L5 C  5  7  
            L6 H  (1,1,2) (2,2,2) (3,3,1) (4,4,0) (6,6,0) (5,7,5) 
          L5 C  6  7  
            L6 H  (1,1,2) (2,2,2) (3,3,1) (4,5,2)  (6,7,3) 
          L5 C 11  7  
            L6 H  (1,1,2) (2,2,2) (3,3,1) (4,4,0) (5,5,1) (6,7,4) 
          L5 C 12  6  
            L6 H  (1,1,2) (6,6,0) (7,7,4) (2,3,2)  (4,5,2) 
          L5 H  (1,1,2) (2,2,2) (3,3,1) (6,6,1) (7,7,1) (4,5,3) 
        L4 C 21 -5  
          L5 R 
        L4 C  6  7  
          L5 C  3  8  
            L6 H  (1,1,3) (3,3,0) (7,7,3) (2,6,2)  (4,5,2) 
          L5 C  3 -6  
            L6 H  (1,1,3) (2,2,1) (3,3,1) (6,6,0) (7,7,3) (4,5,2) 
          L5 C 16 -5  
            L6 R 
          L5 C 24 -5  
            L6 R 
          L5 C  5  7  
            L6 H  (1,1,3) (2,2,1) (3,3,1) (4,4,0) (5,5,1) (6,6,1) (7,7,3)
          L5 C 12 -5  
            L6 R 
          L5 C 11  7  
            L6 H  (1,1,3) (2,2,1) (3,3,1) (4,4,0) (5,5,0) (6,6,1) (7,7,3)
          L5 C 13  6  
            L6 H  (1,1,3) (2,2,1) (3,3,1) (6,6,0) (7,7,3) (4,5,2) 
          L5 H  (1,1,3) (2,2,1) (3,3,1) (6,6,1) (7,7,3) (4,5,1) 
        L4 C  3  8  
          L5 H  (1,1,3) (3,3,0) (4,4,0) (5,5,1) (2,6,3) (2,7,5) (6,7,5)
        L4 C 16 -5  
          L5 R 
        L4 C  5  7  
          L5 H  (1,1,3) (2,2,1) (3,3,1) (4,5,0)  (6,7,5) 
        L4 H  (1,1,3) (2,2,1) (3,3,1) (4,4,0) (5,5,0) (6,7,5) 
      L3 C 12 -5  
        L4 S 6 1 2 3296
      L3 C  6 -6  
        L4 C  3  8  
          L5 H  (1,1,3) (2,2,1) (3,3,0) (4,7,4)  (5,6,2) 
        L4 C  7  7  
          L5 C  3  7  
            L6 H  (1,1,2) (2,2,0) (3,3,2) (6,6,0) (7,7,4) (4,5,2) 
          L5 H  (1,1,2) (2,2,0) (5,5,2) (6,6,0) (7,7,3) (3,4,3) 
        L4 C 11 -5  
          L5 R 
        L4 C 21 -5  
          L5 R 
        L4 C  5  7  
          L5 H  (1,1,3) (2,2,0) (5,5,-1) (3,4,3)  (6,7,5) 
        L4 H  (1,1,3) (2,2,0) (3,3,2) (4,4,0) (5,5,0) (6,7,5) 
      L3 C  7  7  
        L4 C  3  7  
          L5 H  (1,1,2) (2,3,2)  (4,5,3)  (6,7,3) 
        L4 C  9 -5  
          L5 R 
        L4 C  5  7  
          L5 H  (1,1,2) (2,2,0) (5,5,2) (6,6,0) (7,7,3) (3,4,3) 
        L4 C 11  6  
          L5 H  (1,1,2) (2,2,0) (3,3,2) (4,5,3)  (6,7,3) 
        L4 H  (1,1,2) (2,2,0) (3,3,1) (4,4,3) (5,5,1) (6,7,3) 
      L3 C 21 -5  
        L4 R 
      L3 C  3  8  
        L4 H  (1,1,3) (2,2,1) (3,3,0) (7,7,2) (4,5,3) (4,6,3) (5,6,3)
      L3 C  3  7  
        L4 C  5  7  
          L5 H  (1,1,3) (2,2,0) (3,3,2) (4,4,0) (7,7,2) (5,6,3) 
        L4 C 11  7  
          L5 H  (1,1,3) (2,2,0) (3,3,2) (4,4,0) (5,5,0) (6,6,2) (7,7,2)
        L4 C 11 -5  
          L5 H  (1,1,3) (2,2,0) (3,3,2) (4,4,2) (5,5,1) (6,6,0) (7,7,2)
        L4 C 12 -6  
          L5 H  (1,1,3) (2,2,0) (3,3,2) (4,4,1) (7,7,2) (5,6,2) 
        L4 C 13  6  
          L5 H  (1,1,3) (2,2,0) (3,3,2) (6,6,1) (7,7,2) (4,5,2) 
        L4 H  (1,1,3) (2,2,0) (3,3,2) (6,6,2) (7,7,2) (4,5,1) 
      L3 C  9 -5  
        L4 R 
      L3 C  5  7  
        L4 H  (1,1,3) (2,2,0) (5,5,1) (6,6,1) (7,7,2) (3,4,3) 
      L3 H  (1,1,3) (2,2,0) (7,7,2) (3,5,2)  (4,6,3) 
    L2 C  8  6  
      L3 C 12 -5  
        L4 S 6 1 2 3296
      L3 C 16 -5  
        L4 C  8 -6  
          L5 R 
        L4 C  3  8  
          L5 C  4  7  
            L6 H  (1,1,3) (2,2,1) (3,3,-1) (4,5,2)  (6,7,5) 
          L5 C  5  7  
            L6 H  (1,1,3) (2,2,1) (3,3,-1) (4,4,0) (5,5,2) (6,7,5) 
          L5 C  6  7  
            L6 H  (2,2,1) (3,3,-1) (1,7,5)  (4,5,3) (4,6,4) (5,6,4)
          L5 H  (1,1,3) (2,2,1) (3,3,-1) (4,4,1) (7,7,4) (5,6,2) 
        L4 C 13  7  
          L5 C  3  7  
            L6 H  (2,2,1) (6,6,1) (7,7,2) (1,3,3)  (4,5,3) 
          L5 C  4  7  
            L6 H  (1,1,3) (2,2,2) (7,7,2) (3,4,2)  (5,6,1) 
          L5 H  (2,2,1) (4,4,1) (5,5,1) (6,6,1) (7,7,2) (1,3,4) 
        L4 C  3  7  
          L5 C 11  7  
            L6 H  (2,2,1) (4,4,0) (5,5,1) (1,3,3)  (6,7,5) 
          L5 C  6 -6  
            L6 C  4 -6  
              L7 H  (2,2,1) (1,3,3)  (4,7,4)  (5,6,2) 
            L6 C  5  7  
              L7 H  (2,2,1) (4,4,0) (5,5,1) (1,3,3)  (6,7,5) 
            L6 H  (2,2,1) (4,4,1) (1,3,3)  (5,6,2) (5,7,4) (6,7,5)
          L5 C  4  7  
            L6 H  (2,2,1) (5,5,0) (4,6,4)  (1,3,3) (1,7,5) (3,7,3)
          L5 C  9 -5  
            L6 R 
          L5 C 24 -5  
            L6 R 
          L5 C  7  7  
            L6 H  (1,1,2) (2,2,1) (3,3,1) (4,5,3)  (6,7,3) 
          L5 H  (1,1,3) (2,2,1) (3,3,0) (7,7,2) (4,5,3) (4,6,3) (5,6,3)
        L4 C  4  7  
          L5 C 18 -5  
            L6 R 
          L5 C  6  7  
            L6 H  (5,5,0) (1,7,5)  (2,4,2)  (3,6,3) 
          L5 C  7  7  
            L6 H  (1,1,2) (2,4,2)  (3,6,2)  (5,7,4) 
          L5 H  (1,1,3) (2,2,1) (3,3,0) (4,4,0) (5,5,1) (6,7,5) 
        L4 C  9 -5  
          L5 R 
        L4 C 17 -5  
          L5 R 
        L4 C 18 -5  
          L5 R 
        L4 C  7  7  
          L5 H  (1,1,2) (2,2,1) (3,3,2) (4,4,1) (5,5,1) (6,7,3) 
        L4 C  9 -6  
          L5 R 
        L4 C 21 -5  
          L5 R 
        L4 C  6  7  
          L5 H  (1,1,3) (2,2,1) (3,3,1) (4,4,1) (5,5,1) (6,6,1) (7,7,2)
        L4 C  5 -6  
          L5 R 
        L4 C 11 -5  
          L5 R 
        L4 H  (1,1,3) (2,2,1) (3,3,1) (4,4,1) (5,5,-1) (6,7,5) 
      L3 C  3  8  
        L4 C  7  7  
          L5 H  (1,1,2) (2,2,2) (3,3,-1) (4,5,3)  (6,7,4) 
        L4 C 21 -5  
          L5 R 
        L4 C  6  7  
          L5 H  (1,1,3) (2,2,2) (3,3,-1) (7,7,2) (4,5,3) (4,6,3) (5,6,3)
        L4 H  (1,1,3) (2,2,2) (3,3,-1) (4,5,1)  (6,7,5) 
      L3 C  9 -5  
        L4 C  4 -6  
          L5 R 
        L4 C 18 -5  
          L5 R 
        L4 C  3 -6  
          L5 H  (1,1,2) (2,2,3) (3,3,1) (4,4,0) (5,5,1) (6,6,1) (7,7,2)
        L4 C  7  7  
          L5 H  (1,1,2) (2,2,2) (3,3,1) (4,4,1) (5,6,1) (5,7,4) (6,7,4)
        L4 C 17 -5  
          L5 R 
        L4 C 21 -5  
          L5 R 
        L4 C  6  7  
          L5 H  (1,1,3) (2,2,2) (3,3,0) (4,4,1) (5,5,0) (6,6,2) (7,7,2)
        L4 C  5  7  
          L5 H  (1,1,3) (2,2,2) (3,3,0) (4,4,0) (5,5,0) (6,7,5) 
        L4 C  8  7  
          L5 H  (1,1,3) (2,2,1) (3,3,0) (4,4,1) (5,5,0) (6,7,5) 
        L4 H  (1,1,3) (2,2,2) (3,3,0) (4,4,1) (5,5,0) (6,7,4) 
      L3 C 13  7  
        L4 C  5  7  
          L5 H  (6,6,0) (7,7,2) (4,5,2)  (1,2,5) (1,3,4) (2,3,4)
        L4 C 11  7  
          L5 H  (7,7,2) (1,2,5)  (3,4,2)  (5,6,1) 
        L4 C  3  7  
          L5 C  4  7  
            L6 H  (1,1,3) (4,4,2) (7,7,2) (2,3,2)  (5,6,1) 
          L5 C 24 -5  
            L6 R 
          L5 C  6 -6  
            L6 H  (1,1,3) (2,2,2) (3,3,1) (6,6,0) (7,7,2) (4,5,2) 
          L5 C  7  7  
            L6 H  (1,1,2) (2,2,2) (3,3,1) (4,5,3)  (6,7,2) 
          L5 H  (1,1,3) (2,2,2) (3,3,0) (6,6,0) (7,7,2) (4,5,3) 
        L4 C  4  7  
          L5 H  (1,1,3) (4,4,1) (7,7,2) (2,3,3)  (5,6,1) 
        L4 H  (3,3,1) (4,4,1) (5,5,1) (6,6,1) (7,7,2) (1,2,4) 
      L3 C  3  7  
        L4 C  6 -6  
          L5 C  7  7  
            L6 C  4  7  
              L7 H  (1,1,2) (4,4,1) (5,5,1) (2,3,2)  (6,7,4) 
            L6 C 24 -5  
              L7 R 
            L6 C  5  7  
              L7 H  (1,1,2) (2,2,2) (3,3,1) (4,4,0) (6,6,0) (5,7,5) 
            L6 H  (1,1,2) (2,2,2) (6,6,0) (3,5,2)  (4,7,4) 
          L5 C 21 -5  
            L6 R 
          L5 C  4  7  
            L6 H  (1,1,3) (2,3,1)  (4,5,1)  (6,7,5) 
          L5 H  (1,1,3) (2,2,2) (3,3,0) (4,4,0) (5,5,0) (6,7,5) 
        L4 C  7  7  
          L5 C  4  7  
            L6 H  (1,1,2) (2,2,2) (3,3,1) (4,4,2) (5,5,0) (6,7,3) 
          L5 C 24 -5  
            L6 R 
          L5 C  5  7  
            L6 H  (1,1,2) (2,2,2) (3,3,1) (4,4,0) (5,5,2) (6,6,0) (7,7,3)
          L5 H  (1,1,2) (2,2,2) (6,7,3)  (3,4,2) (3,5,2) (4,5,3)
        L4 C 21 -5  
          L5 R 
        L4 C  4  7  
          L5 H  (1,1,3) (2,2,2) (3,3,0) (5,5,0) (7,7,2) (4,6,3) 
        L4 C 24 -5  
          L5 R 
        L4 C  5  7  
          L5 H  (1,1,3) (2,2,2) (3,3,0) (4,4,0) (7,7,2) (5,6,3) 
        L4 C  8  7  
          L5 H  (1,1,3) (2,2,1) (3,3,0) (7,7,2) (4,5,3) (4,6,3) (5,6,3)
        L4 C 11  7  
          L5 H  (1,1,3) (2,2,2) (3,3,0) (4,4,0) (5,5,0) (6,6,2) (7,7,2)
        L4 C 11 -5  
          L5 H  (1,1,3) (2,2,2) (3,3,0) (4,4,2) (5,5,1) (6,6,0) (7,7,2)
        L4 C 12 -6  
          L5 H  (1,1,3) (2,2,2) (3,3,0) (4,4,1) (7,7,2) (5,6,2) 
        L4 C 13  6  
          L5 H  (1,1,3) (2,2,2) (3,3,0) (6,6,1) (7,7,2) (4,5,2) 
        L4 H  (1,1,3) (2,2,2) (3,3,0) (6,6,2) (7,7,2) (4,5,1) 
      L3 C  4  7  
        L4 C 18 -5  
          L5 R 
        L4 C  7  7  
          L5 H  (1,1,2) (4,4,1) (2,3,3)  (5,6,1) (5,7,4) (6,7,4)
        L4 C 21 -5  
          L5 R 
        L4 C  6  7  
          L5 H  (1,1,3) (2,2,2) (3,3,0) (4,4,1) (5,5,0) (6,6,2) (7,7,2)
        L4 C  5 -6  
          L5 R 
        L4 H  (1,1,3) (2,2,2) (3,3,0) (4,4,0) (5,5,0) (6,7,5) 
      L3 C  8 -6  
        L4 R 
      L3 C 17 -5  
        L4 R 
      L3 C 18 -5  
        L4 R 
      L3 C  7  7  
        L4 H  (1,1,2) (2,2,2) (3,3,1) (4,4,1) (5,5,1) (6,7,3) 
      L3 C 21 -5  
        L4 R 
      L3 C  6  7  
        L4 H  (1,1,3) (2,2,1) (3,3,1) (4,4,1) (5,5,1) (6,6,1) (7,7,2)
      L3 C  5 -6  
        L4 R 
      L3 C 11 -5  
        L4 R 
      L3 H  (1,1,3) (2,2,1) (3,3,1) (4,4,1) (5,5,-1) (6,7,5) 
    L2 C 16 -5  
      L3 R 
    L2 C  3 -6  
      L3 C  4 -6  
        L4 R 
      L3 C 18 -5  
        L4 R 
      L3 C  7  7  
        L4 H  (1,1,3) (4,4,0) (5,6,1)  (2,3,5) (2,7,5) (3,7,3)
      L3 C  9 -5  
        L4 R 
      L3 C 21 -5  
        L4 R 
      L3 C  6  7  
        L4 H  (1,1,4) (2,2,3) (3,3,0) (4,4,0) (5,5,0) (6,6,0) (7,7,3)
      L3 C  5 -6  
        L4 R 
      L3 C 13 -5  
        L4 R 
      L3 H  (1,1,4) (2,2,3) (3,3,0) (4,4,0) (5,5,0) (6,6,0) (7,7,3)
    L2 C  7  7  
      L3 C 12 -5  
        L4 S 6 1 2 3446
      L3 C  3  8  
        L4 H  (1,1,3) (2,2,3) (3,3,-1) (7,7,2) (4,5,3) (4,6,2) (5,6,2)
      L3 H  (1,1,3) (2,2,3) (3,7,2)  (4,5,2) (4,6,2) (5,6,1)
    L2 C 21 -5  
      L3 R 
    L2 C  6 -6  
      L3 C 12 -5  
        L4 S 6 1 2 3648
      L3 C 13 -5  
        L4 R 
      L3 C  3  8  
        L4 H  (1,1,4) (2,2,3) (3,3,-1) (6,6,0) (7,7,3) (4,5,1) 
      L3 C  4 -6  
        L4 R 
      L3 C  5  7  
        L4 H  (1,1,4) (2,2,3) (3,3,0) (4,4,0) (5,5,0) (6,6,0) (7,7,3)
      L3 H  (1,1,4) (2,2,3) (5,5,0) (6,6,0) (7,7,3) (3,4,0) 
    L2 C  3  8  
      L3 C 12 -5  
        L4 S 6 1 2 2990
      L3 C  4  7  
        L4 H  (1,1,4) (2,2,3) (3,3,-1) (5,5,0) (7,7,3) (4,6,1) 
      L3 C  5  7  
        L4 H  (1,1,4) (2,2,3) (3,3,-1) (4,4,0) (7,7,3) (5,6,1) 
      L3 C 11 -5  
        L4 R 
      L3 C 11  7  
        L4 H  (1,1,4) (2,2,3) (3,3,-1) (4,4,0) (5,5,0) (6,6,0) (7,7,3)
      L3 C 13  6  
        L4 H  (1,1,4) (2,2,3) (3,3,-1) (6,6,-1) (7,7,3) (4,5,2) 
      L3 H  (1,1,4) (2,2,3) (3,3,-1) (6,6,0) (7,7,3) (4,5,1) 
    L2 C  4 -6  
      L3 R 
    L2 C  5  7  
      L3 H  (1,1,4) (2,2,3) (3,3,0) (4,4,0) (5,5,0) (6,6,0) (7,7,3)
    L2 C 12 -5  
      L3 R 
    L2 C  9  6  
      L3 H  (1,1,4) (2,2,3) (3,3,-1) (5,5,0) (7,7,3) (4,6,1) 
    L2 C 11 -5  
      L3 R 
    L2 C 16 -6  
      L3 R 
    L2 C 17 -5  
      L3 R 
    L2 C 18 -5  
      L3 R 
    L2 C 11  7  
      L3 H  (1,1,4) (2,2,3) (3,3,0) (4,4,0) (5,5,0) (6,6,0) (7,7,3)
    L2 C 13  6  
      L3 H  (1,1,4) (2,2,3) (3,3,0) (4,4,1) (5,5,0) (6,6,-1) (7,7,3)
    L2 C 21 -6  
      L3 R 
    L2 C 27 -5  
      L3 R 
    L2 C 18 -6  
      L3 H  (1,1,4) (2,2,3) (3,3,0) (4,4,0) (5,5,0) (6,6,0) (7,7,3)
    L2 C 25  6  
      L3 H  (1,1,4) (2,2,3) (3,3,0) (4,4,0) (5,5,0) (6,6,0) (7,7,3)
    L2 H  (1,1,4) (2,2,3) (3,3,0) (4,4,0) (5,5,0) (6,6,0) (7,7,3)
  L1 C 12 -5  
    L2 S 6 1 1 3711
  L1 C  8  6  
    L2 C  7  8  
      L3 C  2  8  
        L4 H  (1,1,2) (2,2,0) (7,7,0) (3,4,4)  (5,6,4) 
      L3 C  3  9  
        L4 H  (1,1,2) (2,2,2) (3,3,0) (4,4,2) (7,7,0) (5,6,4) 
      L3 C  4  7  
        L4 H  (1,1,2) (7,7,0) (5,6,2)  (2,3,4) (2,4,5) (3,4,4)
      L3 C  5  7  
        L4 H  (1,1,2) (6,6,0) (7,7,0) (2,3,4)  (4,5,4) 
      L3 C  6  7  
        L4 H  (1,1,2) (6,6,1) (7,7,0) (2,3,4)  (4,5,3) 
      L3 C  2  7  
        L4 H  (1,1,2) (4,4,2) (7,7,0) (2,3,3)  (5,6,3) 
      L3 C  3  7  
        L4 H  (1,1,2) (2,2,2) (7,7,0) (3,4,3)  (5,6,3) 
      L3 H  (1,1,2) (2,2,3) (3,3,2) (4,4,0) (5,5,2) (6,6,1) (7,7,0)
    L2 C  4  8  
      L3 C  2  8  
        L4 H  (1,1,3) (2,2,0) (3,3,0) (4,4,0) (5,5,1) (6,7,5) 
      L3 C  3  9  
        L4 H  (2,2,2) (3,3,0) (4,4,0) (1,5,3)  (6,7,5) 
      L3 C  6  8  
        L4 H  (1,1,3) (4,4,0) (5,5,0) (6,6,1) (7,7,2) (2,3,4) 
      L3 C  9  7  
        L4 H  (2,2,2) (3,3,0) (4,4,0) (1,5,3)  (6,7,5) 
      L3 C 13  7  
        L4 H  (4,4,0) (1,5,3)  (2,3,4)  (6,7,3) 
      L3 C  2  7  
        L4 C  3  7  
          L5 H  (3,3,0) (4,4,0) (5,5,1) (1,2,4)  (6,7,5) 
        L4 C  5  8  
          L5 H  (3,3,0) (4,4,0) (5,5,0) (1,2,5)  (6,7,5) 
        L4 C  6  7  
          L5 H  (3,3,0) (4,4,0) (5,5,0) (1,2,5)  (6,7,5) 
        L4 C  7  7  
          L5 H  (1,1,2) (2,2,3) (3,3,0) (4,4,0) (5,5,1) (6,7,4) 
        L4 H  (3,3,0) (4,4,0) (6,6,2) (1,5,3)  (2,7,5) 
      L3 C  3  8  
        L4 H  (2,2,2) (4,4,0) (5,5,1) (1,3,2)  (6,7,5) 
      L3 C  3  7  
        L4 C  7  7  
          L5 H  (1,1,2) (4,4,0) (5,5,1) (2,3,3)  (6,7,4) 
        L4 C  6  7  
          L5 H  (1,1,3) (2,2,2) (4,4,0) (5,5,0) (6,6,2) (3,7,3) 
        L4 C  5  7  
          L5 H  (4,4,0) (1,3,4)  (2,5,1)  (6,7,5) 
        L4 C  8  7  
          L5 H  (2,2,1) (4,4,0) (5,5,0) (1,3,4)  (6,7,5) 
        L4 H  (1,1,3) (4,4,0) (5,5,0) (2,3,3)  (6,7,4) 
      L3 C  5  8  
        L4 H  (4,4,-1) (5,5,0) (6,7,5)  (1,2,5) (1,3,4) (2,3,4)
      L3 C  6  7  
        L4 H  (4,4,-1) (5,5,0) (6,7,5)  (1,2,5) (1,3,4) (2,3,4)
      L3 C  7  7  
        L4 H  (1,1,2) (4,4,-1) (5,5,1) (2,3,4)  (6,7,4) 
      L3 C  5  7  
        L4 H  (4,4,-1) (1,5,2)  (2,3,4)  (6,7,5) 
      L3 H  (4,4,-1) (5,5,0) (6,7,5)  (1,2,5) (1,3,4) (2,3,4)
    L2 C  5  8  
      L3 C 14  6  
        L4 S 6 1 2 3772
      L3 C  2  8  
        L4 H  (1,1,3) (2,2,0) (5,5,0) (3,4,2)  (6,7,5) 
      L3 C  3  8  
        L4 H  (2,2,2) (4,4,0) (5,5,0) (1,3,3)  (6,7,5) 
      L3 C  6  9  
        L4 H  (1,1,3) (4,4,1) (5,5,0) (6,6,0) (7,7,2) (2,3,4) 
      L3 C  7  7  
        L4 C  2  7  
          L5 H  (1,1,2) (4,4,1) (5,5,0) (6,6,0) (7,7,4) (2,3,3) 
        L4 C  3  7  
          L5 H  (1,1,2) (2,2,2) (3,3,2) (4,4,0) (5,5,0) (6,6,0) (7,7,4)
        L4 H  (1,1,2) (4,4,1) (5,5,0) (6,6,0) (2,3,4) (2,7,6) (3,7,5)
      L3 C 21 -5  
        L4 R 
      L3 C  6  8  
        L4 H  (1,1,3) (2,2,2) (3,3,2) (4,4,1) (5,5,0) (6,6,0) (7,7,2)
      L3 C  2  7  
        L4 C  3  7  
          L5 H  (1,1,3) (2,2,1) (3,3,1) (4,4,0) (5,5,0) (6,7,5) 
        L4 C  9 -5  
          L5 R 
        L4 C  4  7  
          L5 H  (1,1,3) (2,2,1) (3,3,0) (4,4,1) (5,5,0) (6,7,5) 
        L4 C  6  7  
          L5 H  (1,1,3) (2,2,1) (5,5,0) (6,6,2) (7,7,2) (3,4,2) 
        L4 H  (1,1,3) (2,2,1) (5,5,-1) (3,4,2)  (6,7,5) 
      L3 C  3  7  
        L4 H  (1,1,3) (2,2,2) (3,3,0) (4,4,0) (5,5,0) (6,7,5) 
      L3 C  9 -5  
        L4 R 
      L3 C  4  7  
        L4 H  (1,1,3) (2,2,2) (3,3,0) (4,4,0) (5,5,0) (6,7,5) 
      L3 H  (1,1,3) (2,2,2) (3,3,0) (4,4,0) (5,5,0) (6,7,5) 
    L2 C  6  9  
      L3 C  3  8  
        L4 H  (2,2,2) (6,6,0) (7,7,2) (1,3,3)  (4,5,3) 
      L3 C  2  7  
        L4 C  3  7  
          L5 H  (1,1,3) (6,6,0) (7,7,2) (2,3,2)  (4,5,3) 
        L4 C  4  7  
          L5 H  (1,1,3) (3,3,0) (5,5,0) (6,6,0) (7,7,2) (2,4,5) 
        L4 C  2  8  
          L5 H  (1,1,3) (2,2,0) (5,5,2) (6,6,0) (7,7,2) (3,4,3) 
        L4 C  7  7  
          L5 H  (1,1,2) (6,6,0) (7,7,2) (2,3,3)  (4,5,3) 
        L4 H  (1,1,3) (6,6,-1) (7,7,2) (2,3,3)  (4,5,3) 
      L3 C  3 -6  
        L4 H  (6,6,0) (1,2,5)  (3,7,3)  (4,5,2) 
      L3 C  4  7  
        L4 H  (1,1,3) (2,2,2) (5,5,0) (6,6,0) (7,7,2) (3,4,3) 
      L3 C  5  7  
        L4 H  (1,1,3) (2,2,2) (4,4,0) (6,6,0) (7,7,2) (3,5,3) 
      L3 C  7  7  
        L4 H  (1,1,2) (2,2,2) (6,6,0) (3,7,3)  (4,5,3) 
      L3 H  (1,1,3) (2,2,2) (6,6,-1) (3,7,3)  (4,5,3) 
    L2 C 11  7  
      L3 C  2  8  
        L4 H  (2,2,0) (1,5,3)  (3,4,2)  (6,7,5) 
      L3 C  3  9  
        L4 H  (2,2,2) (3,3,0) (4,4,0) (1,5,3)  (6,7,5) 
      L3 C  2  7  
        L4 C  3  7  
          L5 H  (4,4,0) (1,5,3)  (2,3,2)  (6,7,5) 
        L4 C  6  8  
          L5 H  (1,1,3) (2,2,3) (5,5,0) (6,6,1) (7,7,2) (3,4,1) 
        L4 C  7  7  
          L5 H  (1,1,2) (2,7,6)  (3,4,1)  (5,6,1) 
        L4 C  6  7  
          L5 H  (1,1,3) (5,5,0) (6,6,2) (2,7,4)  (3,4,1) 
        L4 C  5  7  
          L5 H  (6,6,2) (1,5,2)  (2,7,5)  (3,4,1) 
        L4 C  9  6  
          L5 H  (1,1,3) (2,2,1) (5,5,0) (3,4,1)  (6,7,5) 
        L4 H  (1,1,2) (2,2,3) (3,3,0) (4,4,0) (5,5,0) (6,6,1) (7,7,2)
      L3 C  3  8  
        L4 H  (2,2,2) (4,4,0) (5,5,1) (1,3,2)  (6,7,5) 
      L3 C  4 -6  
        L4 C  6  8  
          L5 H  (1,1,3) (4,4,0) (5,5,0) (6,6,1) (7,7,2) (2,3,4) 
        L4 C  7  7  
          L5 H  (1,1,2) (4,4,0) (2,3,4)  (5,6,1) (5,7,4) (6,7,4)
        L4 C 13  7  
          L5 H  (1,1,3) (4,4,0) (7,7,2) (2,3,4)  (5,6,1) 
        L4 C 14  6  
          L5 C  3  7  
            L6 H  (1,1,2) (2,2,1) (3,3,2) (4,4,0) (5,5,1) (6,7,4) 
          L5 C  5 -6  
            L6 H  (1,1,2) (4,4,0) (5,5,0) (2,3,4)  (6,7,4) 
          L5 C  6  7  
            L6 H  (1,1,2) (2,2,3) (3,3,2) (4,4,0) (5,5,0) (6,6,2) (7,7,1)
          L5 H  (1,1,2) (4,4,0) (5,5,0) (2,3,4)  (6,7,4) 
        L4 C 21 -5  
          L5 R 
        L4 C  6  7  
          L5 H  (1,1,3) (2,2,2) (3,3,1) (4,4,0) (5,5,0) (6,6,2) (7,7,2)
        L4 C  3  7  
          L5 H  (1,1,3) (2,2,2) (3,3,0) (4,4,0) (5,5,0) (6,7,5) 
        L4 H  (1,1,3) (2,2,2) (3,3,0) (4,4,0) (5,5,0) (6,7,5) 
      L3 C  3  7  
        L4 C  6  8  
          L5 H  (1,1,3) (2,2,2) (3,3,2) (4,4,0) (5,5,0) (6,6,1) (7,7,2)
        L4 C  7  7  
          L5 H  (1,1,2) (4,4,0) (5,5,1) (2,3,3)  (6,7,4) 
        L4 C  6  7  
          L5 H  (1,1,3) (2,2,2) (4,4,0) (5,5,0) (6,6,2) (3,7,3) 
        L4 C  5  7  
          L5 H  (4,4,0) (1,3,4)  (2,5,1)  (6,7,5) 
        L4 C 14  6  
          L5 S 6 1 3 3873
        L4 C 21 -5  
          L5 R 
        L4 H  (1,1,3) (2,2,2) (3,3,0) (4,4,0) (5,5,0) (6,7,5) 
      L3 C  6  8  
        L4 H  (1,1,3) (2,2,3) (4,4,0) (5,5,0) (6,6,1) (3,7,3) 
      L3 C  7  7  
        L4 H  (1,1,2) (4,4,0) (2,3,4)  (5,6,1) (5,7,4) (6,7,4)
      L3 C  6  7  
        L4 H  (4,4,0) (5,5,0) (6,6,2) (1,2,5)  (3,7,3) 
      L3 C  5  7  
        L4 C  8 -6  
          L5 H  (3,3,1) (4,4,0) (5,5,0) (1,2,5)  (6,7,4) 
        L4 C  9  6  
          L5 H  (1,1,3) (4,4,0) (5,5,0) (2,3,2)  (6,7,5) 
        L4 H  (1,1,2) (4,4,0) (5,5,0) (2,3,4)  (6,7,4) 
      L3 C 14  6  
        L4 S 6 1 3 3873
      L3 C  9 -5  
        L4 R 
      L3 C 21 -5  
        L4 R 
      L3 H  (1,1,3) (2,2,2) (3,3,0) (4,4,0) (5,5,0) (6,7,5) 
    L2 C  2  8  
      L3 C 14  6  
        L4 S 6 1 2 3730
      L3 C  6 -6  
        L4 C  3  8  
          L5 H  (1,1,3) (2,2,0) (3,3,0) (4,5,2)  (6,7,5) 
        L4 C  7  7  
          L5 H  (1,1,2) (2,2,0) (5,5,2) (3,4,2)  (6,7,4) 
        L4 H  (1,1,3) (2,2,0) (6,7,5)  (3,4,2) (3,5,1) (4,5,2)
      L3 C  3  8  
        L4 H  (2,2,0) (3,3,0) (1,7,5)  (4,5,3) (4,6,4) (5,6,4)
      L3 C  4  7  
        L4 C  3  7  
          L5 H  (1,1,3) (2,2,0) (3,3,0) (4,4,2) (5,5,0) (6,7,5) 
        L4 C  5  7  
          L5 H  (1,1,3) (2,2,0) (3,3,0) (4,4,1) (5,5,0) (6,6,3) (7,7,3)
        L4 C  6  8  
          L5 H  (1,1,3) (2,2,0) (3,3,0) (4,4,4) (5,5,0) (6,6,0) (7,7,2)
        L4 C  7  7  
          L5 H  (1,1,2) (2,2,0) (3,3,0) (4,4,4) (5,5,0) (6,6,1) (7,7,3)
        L4 H  (1,1,3) (2,2,0) (3,3,0) (5,5,0) (7,7,2) (4,6,5) 
      L3 C  7  7  
        L4 H  (1,1,2) (2,2,0) (5,5,2) (3,4,3)  (6,7,3) 
      L3 C 21 -5  
        L4 R 
      L3 C  3  7  
        L4 H  (1,1,3) (2,2,0) (3,3,1) (7,7,2) (4,5,3) (4,6,3) (5,6,3)
      L3 C  5  7  
        L4 H  (1,1,3) (2,2,0) (7,7,2) (3,4,2)  (5,6,3) 
      L3 H  (1,1,3) (2,2,0) (7,7,2) (3,4,3)  (5,6,2) 
    L2 C  3  8  
      L3 C  5  7  
        L4 C  6  8  
          L5 H  (1,1,3) (2,2,2) (4,4,0) (6,6,1) (7,7,2) (3,5,2) 
        L4 C  7  7  
          L5 H  (1,1,2) (2,2,2) (3,3,1) (4,4,0) (6,6,0) (5,7,5) 
        L4 C  6  7  
          L5 H  (1,1,3) (2,2,2) (4,4,0) (3,7,2)  (5,6,3) 
        L4 H  (4,4,0) (1,3,3)  (2,5,2)  (6,7,5) 
      L3 C  6  8  
        L4 H  (2,2,2) (6,6,0) (7,7,2) (1,3,3)  (4,5,3) 
      L3 C  2  7  
        L4 C  7  7  
          L5 H  (1,1,2) (2,2,1) (3,3,0) (4,5,3)  (6,7,4) 
        L4 C  6  7  
          L5 H  (1,1,3) (2,2,1) (3,3,0) (7,7,2) (4,5,3) (4,6,3) (5,6,3)
        L4 H  (1,1,3) (2,2,1) (3,3,0) (4,4,1) (5,5,0) (6,7,5) 
      L3 C 13  7  
        L4 H  (2,2,2) (1,3,2)  (4,5,3)  (6,7,3) 
      L3 C 14  6  
        L4 H  (1,1,2) (2,2,1) (3,3,0) (4,5,3)  (6,7,4) 
      L3 C  6 -6  
        L4 C  4  7  
          L5 H  (2,2,2) (4,4,1) (1,3,2)  (5,6,2) (5,7,4) (6,7,5)
        L4 H  (1,1,3) (2,2,2) (3,3,-1) (4,7,4)  (5,6,2) 
      L3 C  7  7  
        L4 H  (1,1,2) (2,2,2) (3,3,0) (4,5,3)  (6,7,3) 
      L3 H  (1,1,3) (2,2,2) (3,3,-1) (4,4,2) (7,7,2) (5,6,2) 
    L2 C  6  8  
      L3 C 14  6  
        L4 S 6 1 2 3964
      L3 C  7  7  
        L4 C  4  7  
          L5 H  (1,1,2) (5,5,0) (6,6,0) (2,7,4)  (3,4,4) 
        L4 C  2  7  
          L5 H  (1,1,2) (6,6,0) (7,7,2) (2,3,3)  (4,5,3) 
        L4 C  3  7  
          L5 H  (1,1,2) (2,2,2) (6,6,0) (3,7,3)  (4,5,3) 
        L4 H  (1,1,2) (2,2,3) (3,3,2) (4,4,0) (5,5,1) (6,6,0) (7,7,2)
      L3 C 21 -5  
        L4 R 
      L3 C  2  7  
        L4 C  3  7  
          L5 H  (1,1,3) (2,2,1) (3,3,1) (6,6,0) (7,7,2) (4,5,3) 
        L4 C  9 -5  
          L5 R 
        L4 C  4  7  
          L5 H  (1,1,3) (2,2,1) (3,3,0) (4,4,4) (5,5,0) (6,6,0) (7,7,2)
        L4 H  (1,1,3) (6,6,0) (7,7,2) (2,3,2)  (4,5,3) 
      L3 C  3  7  
        L4 H  (1,1,3) (2,2,2) (3,3,0) (6,6,0) (7,7,2) (4,5,3) 
      L3 H  (1,1,3) (2,2,2) (3,3,0) (4,4,2) (5,5,1) (6,6,0) (7,7,2)
    L2 C 13  6  
      L3 C  5  7  
        L4 C  9  6  
          L5 C  7  7  
            L6 C  2  7  
              L7 H  (1,1,2) (2,2,1) (6,6,0) (3,4,2)  (5,7,5) 
            L6 C  3  7  
              L7 H  (1,1,2) (2,2,2) (3,3,1) (4,4,0) (6,6,0) (5,7,5) 
            L6 H  (1,1,2) (2,2,2) (3,3,1) (4,4,1) (6,6,0) (5,7,4) 
          L5 C  6 -6  
            L6 C  2  7  
              L7 H  (2,2,1) (1,5,3)  (3,4,2)  (6,7,4) 
            L6 C  3  7  
              L7 H  (1,1,3) (2,2,2) (4,4,0) (3,6,2)  (5,7,3) 
            L6 H  (1,1,3) (2,3,2)  (4,5,1)  (6,7,4) 
          L5 C  4  7  
            L6 H  (1,1,3) (2,2,2) (5,5,0) (6,6,1) (7,7,2) (3,4,2) 
          L5 C 11  6  
            L6 H  (1,1,3) (5,5,1) (6,6,1) (2,4,2)  (3,7,3) 
          L5 C 13  7  
            L6 H  (1,1,3) (2,2,2) (5,5,2) (6,6,-1) (7,7,2) (3,4,2) 
          L5 C 14  6  
            L6 H  (1,1,2) (2,2,2) (5,5,2) (6,6,1) (7,7,1) (3,4,2) 
          L5 C 21 -5  
            L6 R 
          L5 C  2  7  
            L6 H  (1,1,3) (5,5,2) (7,7,2) (2,6,1)  (3,4,2) 
          L5 C  3  7  
            L6 H  (1,1,3) (2,2,2) (3,3,0) (4,4,0) (5,5,2) (6,6,1) (7,7,2)
          L5 H  (1,1,3) (2,2,2) (3,3,0) (4,4,0) (5,5,1) (6,6,1) (7,7,2)
        L4 C  2  7  
          L5 C  4  7  
            L6 H  (3,3,0) (4,4,0) (5,5,1) (1,2,5)  (6,7,4) 
          L5 C  7  7  
            L6 H  (1,1,2) (4,4,0) (6,6,0) (2,3,3)  (5,7,5) 
          L5 C  3 -6  
            L6 H  (1,1,2) (4,4,0) (5,5,2) (2,3,3)  (6,7,3) 
          L5 C  6  7  
            L6 H  (1,1,3) (4,4,0) (5,5,2) (6,6,1) (7,7,2) (2,3,2) 
          L5 H  (1,1,3) (4,4,0) (5,5,1) (2,3,2)  (6,7,4) 
        L4 C  7  7  
          L5 H  (1,1,2) (6,6,0) (2,3,4)  (4,5,2) (4,7,3) (5,7,4)
        L4 C  3  7  
          L5 C  6  7  
            L6 H  (1,1,3) (2,2,2) (4,4,0) (5,5,1) (6,6,1) (3,7,3) 
          L5 H  (4,4,0) (1,3,4)  (2,5,2)  (6,7,4) 
        L4 C 14 -5  
          L5 R 
        L4 C  4  7  
          L5 H  (1,1,2) (4,4,0) (5,5,1) (2,3,4)  (6,7,3) 
        L4 C  6  7  
          L5 H  (1,1,2) (2,2,3) (3,3,2) (4,4,0) (5,5,1) (6,6,1) (7,7,1)
        L4 H  (1,1,2) (2,2,3) (3,3,2) (4,4,0) (5,5,1) (6,7,2) 
      L3 C  4  7  
        L4 C  2  7  
          L5 C  3  7  
            L6 H  (3,3,0) (1,2,4)  (4,7,4)  (5,6,2) 
          L5 C  9 -5  
            L6 H  (1,1,2) (2,2,3) (3,3,0) (4,7,3)  (5,6,2) 
          L5 C 14  6  
            L6 S 6 1 3 4041
          L5 C  6 -6  
            L6 H  (2,2,1) (3,3,0) (4,4,2) (1,5,3)  (6,7,4) 
          L5 C  7  7  
            L6 H  (1,1,2) (2,2,1) (3,3,0) (4,4,4) (5,5,0) (6,6,1) (7,7,2)
          L5 H  (1,1,3) (3,3,0) (4,4,4) (5,5,0) (7,7,2) (2,6,1) 
        L4 C  3 -6  
          L5 C  8 -6  
            L6 H  (1,3,3)  (2,4,3)  (5,6,2) (5,7,3) (6,7,4)
          L5 C  9  6  
            L6 H  (4,4,1) (1,5,3)  (2,3,2)  (6,7,4) 
          L5 H  (1,1,2) (4,4,0) (5,5,1) (2,3,4)  (6,7,3) 
        L4 C  9  7  
          L5 H  (1,1,3) (2,2,2) (3,3,-1) (4,7,4)  (5,6,2) 
        L4 C 14  6  
          L5 H  (1,1,2) (2,2,1) (3,3,2) (4,7,3)  (5,6,2) 
        L4 C  7  7  
          L5 H  (1,1,2) (2,3,3)  (4,7,4)  (5,6,1) 
        L4 H  (1,1,3) (2,2,2) (5,5,0) (3,4,1)  (6,7,4) 
      L3 C 19  6  
        L4 C  7  7  
          L5 C 14  7  
            L6 H  (1,1,2) (5,5,2) (6,7,1)  (2,3,4) (2,4,3) (3,4,4)
          L5 C 11  6  
            L6 C  2  7  
              L7 H  (1,1,2) (2,3,3)  (4,5,2)  (6,7,3) 
            L6 H  (1,1,2) (4,4,0) (2,3,4)  (5,6,2) (5,7,4) (6,7,3)
          L5 C  2  7  
            L6 H  (1,1,2) (5,5,2) (6,7,2)  (2,3,3) (2,4,3) (3,4,3)
          L5 C  3 -6  
            L6 R 
          L5 H  (1,1,2) (4,4,1) (5,5,2) (2,3,3)  (6,7,2) 
        L4 C  6  7  
          L5 C 14  6  
            L6 H  (1,1,2) (7,7,1) (5,6,2)  (2,3,4) (2,4,3) (3,4,4)
          L5 C 21 -5  
            L6 R 
          L5 C  2  7  
            L6 H  (1,1,3) (7,7,2) (2,3,2)  (4,5,3) (4,6,2) (5,6,2)
          L5 C  3  7  
            L6 H  (1,1,3) (2,2,2) (3,3,0) (4,4,1) (7,7,2) (5,6,2) 
          L5 H  (1,1,3) (2,2,2) (3,3,0) (4,4,0) (5,5,0) (6,6,1) (7,7,2)
        L4 C 11 -5  
          L5 R 
        L4 C 18 -5  
          L5 R 
        L4 C  2  7  
          L5 H  (5,5,0) (1,2,5)  (3,4,1)  (6,7,4) 
        L4 C  3  7  
          L5 H  (1,1,3) (4,4,0) (5,5,0) (2,3,3)  (6,7,4) 
        L4 H  (4,4,0) (5,5,0) (1,2,5)  (3,6,3) (3,7,4) (6,7,4)
      L3 C 18 -5  
        L4 R 
      L3 C 14  6  
        L4 C  2 -6  
          L5 H  (1,1,2) (2,2,1) (5,5,1) (6,6,2) (7,7,1) (3,4,3) 
        L4 C  3  7  
          L5 H  (1,1,2) (4,4,2) (5,5,1) (6,6,2) (7,7,1) (2,3,2) 
        L4 C  6 -6  
          L5 H  (1,1,2) (4,4,2) (5,5,1) (2,3,3)  (6,7,2) 
        L4 C  7  7  
          L5 H  (1,1,2) (4,4,2) (5,5,1) (6,6,1) (7,7,1) (2,3,3) 
        L4 H  (1,1,2) (4,4,2) (5,5,1) (6,6,1) (7,7,1) (2,3,3) 
      L3 C  6 -6  
        L4 H  (1,1,2) (4,4,2) (5,5,0) (6,6,0) (7,7,3) (2,3,3) 
      L3 C  7  7  
        L4 H  (1,1,2) (4,4,2) (5,5,1) (2,3,3)  (6,7,2) 
      L3 C 21 -5  
        L4 R 
      L3 C  2  7  
        L4 H  (1,1,3) (2,2,1) (3,3,1) (4,4,2) (7,7,2) (5,6,1) 
      L3 C  3 -6  
        L4 R 
      L3 C  9 -5  
        L4 R 
      L3 H  (1,1,3) (2,2,2) (3,3,0) (4,4,2) (7,7,2) (5,6,1) 
    L2 C  9 -5  
      L3 C  3 -6  
        L4 C  2  7  
          L5 C  4  7  
            L6 H  (1,1,2) (3,3,0) (5,5,0) (2,4,4)  (6,7,4) 
          L5 C  7  7  
            L6 C  5  7  
              L7 H  (1,1,2) (2,2,3) (3,3,1) (4,4,0) (6,6,0) (5,7,4) 
            L6 C 10  7  
              L7 H  (1,1,2) (3,3,0) (6,7,3)  (2,4,4) (2,5,4) (4,5,3)
            L6 C 17 -6  
              L7 R 
            L6 C 18 -5  
              L7 R 
            L6 C  6 -6  
              L7 H  (1,1,2) (2,2,2) (3,3,1) (4,6,2)  (5,7,3) 
            L6 C 11  6  
              L7 H  (1,1,2) (2,2,2) (3,3,0) (4,4,1) (5,5,0) (6,6,1) (7,7,2)
            L6 C 23 -5  
              L7 R 
            L6 C 12  7  
              L7 H  (1,1,2) (2,2,2) (3,3,1) (4,4,2) (5,5,1) (6,6,0) (7,7,2)
            L6 C 14  6  
              L7 H  (1,1,2) (2,2,2) (3,3,1) (4,4,2) (5,5,1) (6,7,2) 
            L6 C 28 -5  
              L7 R 
            L6 C 16  6  
              L7 H  (1,1,2) (2,2,1) (3,3,1) (4,4,2) (5,5,1) (6,6,1) (7,7,2)
            L6 C 18  7  
              L7 H  (1,1,2) (2,2,2) (3,3,0) (4,4,2) (5,5,1) (6,6,1) (7,7,2)
            L6 C 19  6  
              L7 H  (1,1,2) (2,2,2) (3,3,1) (4,4,1) (5,5,1) (6,6,1) (7,7,2)
            L6 H  (1,1,2) (2,2,2) (3,3,1) (4,4,2) (5,5,1) (6,7,2) 
          L5 C  6 -6  
            L6 R 
          L5 C 14 -5  
            L6 R 
          L5 H  (1,1,2) (4,4,1) (5,5,1) (6,6,2) (7,7,1) (2,3,3) 
        L4 C  7  7  
          L5 H  (1,1,2) (4,4,1) (7,7,2) (2,3,4)  (5,6,1) 
        L4 C 14 -5  
          L5 R 
        L4 C  6  7  
          L5 H  (1,1,2) (6,6,2) (7,7,1) (2,3,4)  (4,5,1) 
        L4 C  4  7  
          L5 C  5  7  
            L6 H  (1,1,2) (4,4,0) (5,5,0) (2,3,4)  (6,7,4) 
          L5 H  (1,1,2) (4,4,0) (5,5,0) (2,3,4)  (6,7,4) 
        L4 C  5  7  
          L5 S 6 1 4 4172
        L4 C 11 -5  
          L5 R 
        L4 C 18 -5  
          L5 R 
        L4 C 19 -5  
          L5 R 
        L4 H  (1,1,2) (4,4,0) (5,5,0) (2,3,4)  (6,7,4) 
      L3 C  2  7  
        L4 C 17 -5  
          L5 C  4  7  
            L6 H  (1,1,2) (2,2,2) (3,3,0) (4,5,2)  (6,7,4) 
          L5 C  5  7  
            L6 H  (1,1,2) (4,4,0) (5,5,2) (2,3,2)  (6,7,4) 
          L5 C  7 -6  
            L6 H  (1,1,2) (4,4,1) (5,5,1) (2,3,2)  (6,7,4) 
          L5 C  6  7  
            L6 H  (1,1,2) (6,6,1) (7,7,2) (2,3,2)  (4,5,3) 
          L5 C 14  6  
            L6 S 6 1 3 4181
          L5 C 11 -5  
            L6 R 
          L5 C 28 -5  
            L6 R 
          L5 H  (1,1,2) (2,2,2) (3,3,1) (6,6,0) (7,7,4) (4,5,1) 
        L4 C  4  7  
          L5 H  (3,3,0) (1,4,4)  (2,5,1)  (6,7,5) 
        L4 C 23 -5  
          L5 H  (2,2,0) (3,3,0) (6,7,5)  (1,4,4) (1,5,4) (4,5,3)
        L4 C  6 -6  
          L5 C 14  6  
            L6 S 6 1 3 4181
          L5 H  (3,3,1) (1,2,3)  (4,6,1)  (5,7,5) 
        L4 C  7  7  
          L5 H  (1,1,2) (2,2,1) (3,3,1) (4,5,3)  (6,7,3) 
        L4 C  5  7  
          L5 H  (1,1,3) (2,2,1) (3,3,1) (4,4,0) (5,5,1) (6,6,2) (7,7,2)
        L4 H  (1,1,3) (2,2,1) (3,3,1) (4,4,1) (6,6,2) (5,7,2) 
      L3 C  4  7  
        L4 C  7  7  
          L5 H  (1,1,2) (4,4,1) (5,5,0) (2,3,3)  (6,7,4) 
        L4 C  6  7  
          L5 C  5  7  
            L6 H  (1,1,3) (2,2,2) (4,4,0) (5,5,0) (6,6,2) (3,7,3) 
          L5 C  8  7  
            L6 H  (1,1,3) (2,2,1) (4,4,1) (5,5,0) (6,6,2) (3,7,3) 
          L5 C 16 -6  
            L6 R 
          L5 C 12 -6  
            L6 H  (1,1,3) (2,2,2) (4,4,1) (5,5,0) (6,6,1) (3,7,3) 
          L5 C 14  6  
            L6 H  (1,1,2) (2,2,1) (3,3,2) (4,4,1) (5,5,0) (6,6,2) (7,7,1)
          L5 H  (1,1,3) (2,2,2) (3,3,0) (4,4,1) (5,5,0) (6,6,2) (7,7,2)
        L4 C 14  6  
          L5 S 6 1 3 4181
        L4 C  8 -6  
          L5 R 
        L4 C 17 -5  
          L5 R 
        L4 C 21 -6  
          L5 R 
        L4 H  (1,1,3) (2,2,1) (3,3,0) (6,6,1) (7,7,4) (4,5,1) 
      L3 C  6 -6  
        L4 C 14  6  
          L5 S 6 1 3 4181
        L4 H  (4,4,0) (7,7,4) (5,6,1)  (1,2,4) (1,3,4) (2,3,3)
      L3 C  7  7  
        L4 H  (1,1,2) (4,4,1) (5,5,1) (2,3,3)  (6,7,3) 
      L3 C  5 -6  
        L4 H  (6,6,2) (1,3,4)  (2,4,2)  (5,7,2) 
      L3 C 14  6  
        L4 S 6 1 3 4235
      L3 C 17 -5  
        L4 R 
      L3 C 21 -6  
        L4 R 
      L3 H  (1,1,3) (2,2,2) (3,3,0) (4,4,0) (5,5,1) (6,6,2) (7,7,2)
    L2 C 14  6  
      L3 S 6 1 2 4124
    L2 C  7  7  
      L3 C  4  7  
        L4 C  5  7  
          L5 H  (1,1,2) (2,2,2) (5,5,0) (6,6,0) (7,7,4) (3,4,2) 
        L4 C  2  7  
          L5 C  3  7  
            L6 H  (1,1,2) (2,2,1) (3,3,0) (4,4,2) (5,5,0) (6,6,1) (7,7,4)
          L5 C  6  7  
            L6 H  (1,1,2) (2,2,1) (3,3,0) (4,4,4) (5,5,0) (6,7,3) 
          L5 H  (1,1,2) (2,2,1) (3,3,0) (4,4,2) (5,5,0) (6,6,1) (7,7,4)
        L4 C  6  7  
          L5 H  (1,1,2) (4,4,2) (5,5,0) (2,3,3)  (6,7,3) 
        L4 C  3  7  
          L5 H  (1,1,2) (2,2,2) (3,3,1) (4,4,1) (5,5,0) (6,7,4) 
        L4 H  (1,1,2) (2,2,2) (3,3,1) (4,4,1) (5,5,0) (6,7,4) 
      L3 C  5  7  
        L4 H  (1,1,2) (6,6,0) (5,7,5)  (2,3,3) (2,4,2) (3,4,2)
      L3 C  6  7  
        L4 C  2  7  
          L5 H  (1,1,2) (2,3,2)  (4,5,3)  (6,7,3) 
        L4 C  3  7  
          L5 H  (1,1,2) (2,3,2)  (4,5,3)  (6,7,3) 
        L4 H  (1,1,2) (2,2,2) (3,3,1) (4,4,0) (5,5,0) (6,6,1) (7,7,3)
      L3 C 11 -5  
        L4 R 
      L3 C  2  7  
        L4 H  (1,1,2) (2,2,1) (3,3,1) (6,6,0) (7,7,4) (4,5,2) 
      L3 H  (1,1,2) (6,6,0) (7,7,4) (2,3,3)  (4,5,1) 
    L2 C 21 -6  
      L3 R 
    L2 C  6 -6  
      L3 C  2  7  
        L4 H  (1,1,3) (2,2,0) (6,6,1) (7,7,4) (3,4,2) (3,5,1) (4,5,2)
      L3 C  8 -6  
        L4 R 
      L3 C  3  7  
        L4 H  (1,1,3) (2,2,1) (3,3,0) (6,6,1) (7,7,4) (4,5,1) 
      L3 C  4  7  
        L4 H  (1,1,3) (2,2,1) (3,3,0) (6,6,1) (7,7,4) (4,5,1) 
      L3 H  (1,1,3) (2,2,1) (3,3,0) (4,4,0) (5,5,0) (6,6,1) (7,7,4)
    L2 C  3  7  
      L3 C  2  7  
        L4 H  (1,1,3) (2,2,1) (3,3,1) (6,6,2) (7,7,2) (4,5,1) 
      L3 H  (1,1,3) (2,2,2) (3,3,0) (6,6,2) (7,7,2) (4,5,1) 
    L2 C 10  7  
      L3 H  (1,1,3) (2,2,2) (3,3,0) (6,6,2) (7,7,2) (4,5,1) 
    L2 C 20  6  
      L3 H  (1,1,3) (6,6,1) (7,7,2) (2,3,2)  (4,5,2) 
    L2 C 27  6  
      L3 H  (1,1,3) (6,6,1) (7,7,2) (2,3,2)  (4,5,2) 
    L2 C  2  7  
      L3 C  4  7  
        L4 H  (1,1,3) (2,2,1) (3,3,0) (4,4,2) (5,5,0) (6,6,2) (7,7,2)
      L3 C  5 -6  
        L4 H  (1,1,3) (2,2,1) (3,3,0) (4,4,2) (5,5,0) (6,6,2) (7,7,2)
      L3 C  8  7  
        L4 H  (1,1,3) (2,2,0) (5,5,1) (6,6,2) (7,7,2) (3,4,2) 
      L3 C  9 -6  
        L4 H  (1,1,3) (5,5,1) (6,6,2) (7,7,2) (2,3,2) (2,4,1) (3,4,2)
      L3 C 11  6  
        L4 H  (1,1,3) (2,2,1) (5,5,1) (6,6,2) (7,7,2) (3,4,1) 
      L3 C 19 -5  
        L4 R 
      L3 C 16  6  
        L4 H  (1,1,3) (2,2,0) (5,5,1) (6,6,2) (7,7,2) (3,4,2) 
      L3 H  (1,1,3) (2,2,1) (5,5,1) (6,6,2) (7,7,2) (3,4,1) 
    L2 C  5  7  
      L3 H  (1,1,3) (2,2,2) (3,3,0) (6,6,2) (7,7,2) (4,5,1) 
    L2 C 12 -6  
      L3 R 
    L2 C  4  7  
      L3 H  (1,1,3) (2,2,2) (3,3,0) (4,4,1) (5,5,0) (6,6,2) (7,7,2)
    L2 H  (1,1,3) (2,2,2) (3,3,0) (4,4,0) (5,5,0) (6,6,2) (7,7,2)
  L1 C 14  6  
    L2 S 6 1 1 4325
  L1 C  2  8  
    L2 C  4  8  
      L3 H  (1,1,3) (2,2,0) (3,3,0) (4,4,0) (5,5,2) (6,7,5) 
    L2 C  5  8  
      L3 H  (1,1,3) (2,2,0) (5,5,0) (3,4,2)  (6,7,5) 
    L2 C  7  8  
      L3 H  (1,1,2) (2,2,0) (7,7,0) (3,4,4)  (5,6,4) 
    L2 C  4  7  
      L3 C  3  7  
        L4 H  (1,1,3) (2,2,0) (3,3,0) (4,5,2)  (6,7,5) 
      L3 C  5  7  
        L4 H  (1,1,3) (2,2,0) (3,3,0) (4,4,1) (5,5,1) (6,7,5) 
      L3 C  6  8  
        L4 H  (1,1,3) (2,2,0) (3,3,0) (4,4,4) (5,5,0) (6,6,0) (7,7,3)
      L3 C  6 -6  
        L4 H  (2,2,0) (3,3,0) (4,4,2) (1,5,3)  (6,7,5) 
      L3 C  7  7  
        L4 H  (1,1,2) (2,2,0) (3,3,0) (4,4,4) (5,5,0) (6,6,1) (7,7,3)
      L3 H  (1,1,3) (2,2,0) (3,3,0) (5,5,0) (7,7,3) (4,6,4) 
    L2 C 11  7  
      L3 H  (2,2,0) (1,5,3)  (3,4,2)  (6,7,5) 
    L2 C  6 -6  
      L3 C  3  7  
        L4 H  (1,1,3) (2,2,0) (3,3,1) (4,7,4)  (5,6,2) 
      L3 C  7  7  
        L4 H  (1,1,2) (2,2,0) (5,5,2) (6,6,0) (7,7,4) (3,4,2) 
      L3 H  (1,1,3) (2,2,0) (5,5,0) (3,4,2)  (6,7,5) 
    L2 C  7  7  
      L3 H  (1,1,2) (2,2,0) (5,5,2) (3,4,3)  (6,7,3) 
    L2 C 21 -5  
      L3 R 
    L2 C  3  7  
      L3 H  (1,1,3) (2,2,0) (3,3,1) (7,7,3) (4,5,3) (4,6,2) (5,6,2)
    L2 C  5  7  
      L3 H  (1,1,3) (2,2,0) (7,7,3) (3,4,2)  (5,6,2) 
    L2 H  (1,1,3) (2,2,0) (7,7,3) (3,4,3)  (5,6,1) 
  L1 C  7  8  
    L2 S 6 1 1 4363
  L1 C  2 -6  
    L2 C 16 -5  
      L3 R 
    L2 C  3 -6  
      L3 C  4  8  
        L4 H  (4,4,-1) (1,2,7)  (3,7,3)  (5,6,1) 
      L3 C  7  7  
        L4 H  (1,1,3) (6,6,0) (4,5,1)  (2,3,5) (2,7,5) (3,7,3)
      L3 C  9 -5  
        L4 R 
      L3 C 21 -5  
        L4 R 
      L3 C  6  8  
        L4 H  (1,1,4) (2,2,3) (3,3,0) (6,6,-1) (7,7,3) (4,5,1) 
      L3 C  4  7  
        L4 C  5  8  
          L5 H  (1,1,4) (2,2,3) (3,3,0) (4,4,-1) (5,5,0) (6,6,1) (7,7,3)
        L4 C  5 -6  
          L5 H  (1,1,4) (2,2,3) (3,3,0) (4,4,-1) (5,5,0) (6,6,1) (7,7,3)
        L4 C  6  7  
          L5 H  (1,1,4) (2,2,3) (3,3,0) (4,4,0) (5,5,0) (6,6,0) (7,7,3)
        L4 H  (1,1,4) (2,2,3) (3,3,0) (4,4,0) (5,5,0) (6,6,0) (7,7,3)
      L3 C  6  7  
        L4 H  (1,1,4) (2,2,3) (3,3,0) (4,4,0) (7,7,3) (5,6,0) 
      L3 H  (1,1,4) (2,2,3) (3,3,0) (4,4,0) (5,5,0) (6,6,0) (7,7,3)
    L2 C  6 -6  
      L3 C  7 -6  
        L4 S 6 1 2 4390
      L3 C 13 -5  
        L4 R 
      L3 C  3  9  
        L4 H  (1,1,3) (2,2,3) (3,3,-1) (4,4,1) (7,7,2) (5,6,2) 
      L3 C  4  7  
        L4 H  (1,1,3) (2,2,3) (4,4,1) (3,7,2)  (5,6,1) 
      L3 H  (1,1,3) (2,2,3) (6,6,0) (3,7,2)  (4,5,2) 
    L2 C  7  7  
      L3 C  3  9  
        L4 H  (1,1,3) (2,2,3) (3,3,-1) (6,6,0) (7,7,2) (4,5,3) 
      L3 C  4  7  
        L4 H  (1,1,3) (2,2,3) (5,5,0) (6,6,0) (7,7,2) (3,4,2) 
      L3 C  5  7  
        L4 H  (1,1,3) (2,2,3) (4,4,0) (6,6,0) (7,7,2) (3,5,2) 
      L3 C  3  8  
        L4 H  (1,1,3) (2,2,3) (3,3,-1) (6,6,0) (7,7,2) (4,5,3) 
      L3 C  9  6  
        L4 H  (1,1,3) (2,2,3) (6,6,0) (7,7,2) (3,4,1) (3,5,1) (4,5,3)
      L3 H  (1,1,3) (2,2,3) (3,3,1) (4,4,0) (5,5,1) (6,6,0) (7,7,2)
    L2 C 21 -5  
      L3 R 
    L2 C  4  8  
      L3 H  (1,1,4) (2,2,3) (3,3,0) (4,4,0) (5,5,0) (6,6,0) (7,7,3)
    L2 C  5  8  
      L3 H  (1,1,4) (2,2,3) (3,3,0) (4,4,0) (5,5,0) (6,6,0) (7,7,3)
    L2 C  4  7  
      L3 C  3  8  
        L4 H  (1,1,4) (2,2,3) (3,3,-1) (5,5,0) (7,7,3) (4,6,1) 
      L3 C  5  7  
        L4 H  (1,1,4) (2,2,3) (3,3,0) (4,4,0) (5,5,0) (6,6,0) (7,7,3)
      L3 C  6  8  
        L4 H  (1,1,4) (2,2,3) (5,5,0) (6,6,-1) (7,7,3) (3,4,1) 
      L3 C  9  6  
        L4 H  (1,1,4) (2,2,3) (3,3,-1) (5,5,0) (7,7,3) (4,6,1) 
      L3 C 11 -5  
        L4 R 
      L3 C 16 -6  
        L4 R 
      L3 C 17 -5  
        L4 R 
      L3 C 11  7  
        L4 H  (1,1,4) (2,2,3) (3,3,0) (4,4,0) (5,5,0) (6,6,0) (7,7,3)
      L3 C 13  6  
        L4 H  (1,1,4) (2,2,3) (3,3,0) (4,4,1) (5,5,0) (6,6,-1) (7,7,3)
      L3 C 21 -6  
        L4 R 
      L3 C 27 -5  
        L4 R 
      L3 C 18 -5  
        L4 H  (1,1,4) (2,2,3) (3,3,0) (4,4,0) (5,5,0) (6,6,0) (7,7,3)
      L3 C 25  6  
        L4 H  (1,1,4) (2,2,3) (3,3,0) (4,4,0) (5,5,0) (6,6,0) (7,7,3)
      L3 H  (1,1,4) (2,2,3) (3,3,0) (4,4,0) (5,5,0) (6,6,0) (7,7,3)
    L2 C  5  7  
      L3 S 6 1 2 4446
    L2 C 11 -5  
      L3 R 
    L2 H  (1,1,4) (2,2,3) (7,7,3) (3,4,0)  (5,6,0) 
  L1 C  7 -6  
    L2 S 6 1 1 4451
  L1 C  4  8  
    L2 H  (1,1,2) (3,3,0) (4,4,0) (5,5,1) (6,6,1) (2,7,6) 
  L1 C  5  8  
    L2 H  (1,1,2) (3,3,1) (4,4,1) (5,5,0) (6,6,0) (2,7,6) 
  L1 C  3  7  
    L2 C  5  7  
      L3 H  (1,1,2) (4,4,0) (6,6,0) (2,3,3)  (5,7,5) 
    L2 C  6  8  
      L3 H  (1,1,2) (6,6,0) (7,7,2) (2,3,3)  (4,5,3) 
    L2 C  6  7  
      L3 C  3  8  
        L4 H  (1,1,2) (2,2,2) (3,3,0) (4,5,3)  (6,7,3) 
      L3 C  4  7  
        L4 H  (1,1,2) (2,2,3) (3,3,0) (4,4,2) (5,5,0) (6,7,3) 
      L3 C  9  6  
        L4 H  (1,1,2) (2,3,2)  (4,5,3)  (6,7,3) 
      L3 C 10  7  
        L4 H  (1,1,2) (3,3,0) (6,6,1) (2,7,4)  (4,5,3) 
      L3 C 11  6  
        L4 H  (1,1,2) (3,3,1) (4,4,1) (5,5,1) (6,6,1) (2,7,4) 
      L3 C 12  7  
        L4 H  (1,1,2) (3,3,1) (6,6,0) (2,7,4)  (4,5,3) 
      L3 C 13  6  
        L4 H  (1,1,2) (2,3,3)  (4,5,3)  (6,7,2) 
      L3 C 16 -5  
        L4 H  (1,1,2) (2,2,3) (3,3,0) (4,5,3)  (6,7,2) 
      L3 C 17  6  
        L4 H  (1,1,2) (2,2,1) (3,3,1) (4,5,3)  (6,7,3) 
      L3 C 28 -5  
        L4 R 
      L3 C 18 -6  
        L4 H  (1,1,2) (2,2,2) (3,3,0) (6,6,1) (7,7,2) (4,5,3) 
      L3 C 19  6  
        L4 H  (1,1,2) (2,2,2) (3,3,1) (4,4,1) (5,5,1) (6,6,1) (7,7,2)
      L3 H  (1,1,2) (2,2,2) (3,3,1) (4,4,2) (5,5,1) (6,7,2) 
    L2 C  3  8  
      L3 H  (1,1,2) (2,2,2) (3,3,0) (4,5,2)  (6,7,4) 
    L2 C  4  7  
      L3 H  (1,1,2) (3,3,0) (4,4,1) (2,7,6)  (5,6,1) 
    L2 H  (1,1,2) (6,6,0) (2,3,3)  (4,5,2) (4,7,4) (5,7,5)
  L1 C  6  7  
    L2 S 6 1 1 4493
  L1 C 11  6  
    L2 H  (1,1,2) (3,3,0) (6,6,0) (2,7,6)  (4,5,2) 
  L1 C  4  7  
    L2 C  5  7  
      L3 H  (1,1,2) (3,3,0) (4,4,1) (5,5,1) (6,6,0) (2,7,6) 
    L2 C 16 -5  
      L3 R 
    L2 C 25 -5  
      L3 R 
    L2 C  9  6  
      L3 H  (1,1,2) (2,2,2) (3,3,0) (4,4,2) (5,6,1) (5,7,4) (6,7,4)
    L2 H  (1,1,2) (2,2,4) (3,3,0) (4,4,1) (7,7,2) (5,6,1) 
  L1 C  5  7  
    L2 S 6 1 1 4507
  L1 R 
L0 C  2 -5  
  L1 S 1 0 0 4510
L0 C  3 -5  
  L1 S 2 0 0 4510
L0 C  4 -5  
  L1 S 3 0 0 4510
L0 C  5 -5  
  L1 S 4 0 0 4510
L0 C  6 -5  
  L1 S 5 0 0 4510
L0 C  7 -5  
  L1 S 6 0 0 4510
L0 C  1  7  
  L1 C  4  7  
    L2 C  6  8  
      L3 H  (5,5,0) (6,6,0) (7,7,0) (1,3,5)  (2,4,5) 
    L2 C  2  7  
      L3 C  3  7  
        L4 H  (1,1,2) (2,2,0) (3,3,0) (4,4,2) (5,5,2) (6,7,4) 
      L3 C  4  8  
        L4 H  (1,1,2) (2,2,2) (3,3,0) (4,4,0) (5,5,2) (6,7,4) 
      L3 C  5  7  
        L4 H  (2,2,2) (3,3,0) (4,4,2) (1,5,3)  (6,7,3) 
      L3 C  6  7  
        L4 H  (3,3,0) (5,5,0) (7,7,0) (1,6,5)  (2,4,5) 
      L3 C  7  7  
        L4 H  (1,1,0) (2,2,2) (3,3,0) (5,5,2) (7,7,2) (4,6,4) 
      L3 C  2  8  
        L4 H  (2,2,0) (3,3,0) (1,5,3)  (4,6,6) (4,7,5) (6,7,4)
      L3 C  9  7  
        L4 H  (2,2,0) (3,3,0) (1,5,3)  (4,6,6) (4,7,5) (6,7,4)
      L3 C 10  7  
        L4 H  (3,3,0) (1,5,3)  (2,4,3)  (6,7,4) 
      L3 C 11  7  
        L4 H  (2,2,2) (3,3,0) (4,7,3)  (1,5,3) (1,6,4) (5,6,4)
      L3 C 12  7  
        L4 H  (1,1,2) (3,3,0) (5,5,0) (2,4,5)  (6,7,3) 
      L3 C 12 -5  
        L4 H  (1,1,1) (2,2,2) (3,3,0) (4,7,3)  (5,6,4) 
      L3 C  1  8  
        L4 H  (1,1,0) (2,2,2) (3,3,0) (4,7,5)  (5,6,3) 
      L3 C 13  6  
        L4 H  (1,1,2) (3,3,0) (5,5,1) (2,4,5)  (6,7,2) 
      L3 H  (2,2,2) (3,3,0) (4,4,2) (1,7,3)  (5,6,3) 
    L2 C  3  7  
      L3 S 3 1 2 4554
    L2 C  9 -5  
      L3 C  5  8  
        L4 H  (1,1,2) (4,4,2) (5,5,0) (2,3,3)  (6,7,3) 
      L3 C  7  8  
        L4 H  (1,1,2) (4,4,2) (7,7,0) (2,3,3)  (5,6,3) 
      L3 C 12  7  
        L4 H  (1,1,2) (4,4,2) (5,5,0) (2,3,3)  (6,7,3) 
      L3 C 13  7  
        L4 H  (1,1,2) (4,4,2) (7,7,0) (2,3,3)  (5,6,3) 
      L3 C 16 -5  
        L4 C  8 -5  
          L5 R 
        L4 C 17 -5  
          L5 R 
        L4 C  4  8  
          L5 H  (2,2,1) (3,3,2) (4,4,0) (1,5,3)  (6,7,4) 
        L4 C  6  7  
          L5 H  (2,2,1) (3,3,2) (4,4,2) (5,5,0) (7,7,0) (1,6,5) 
        L4 C  7  7  
          L5 H  (2,2,1) (3,3,2) (7,7,2) (1,4,2)  (5,6,3) 
        L4 C  5  7  
          L5 C  1  8  
            L6 H  (1,1,0) (2,2,1) (3,3,2) (4,4,2) (5,5,2) (6,7,3) 
          L5 C 10  6  
            L6 H  (2,2,1) (3,3,2) (4,4,1) (1,5,3)  (6,7,3) 
          L5 C 17 -6  
            L6 R 
          L5 C 13  6  
            L6 H  (2,2,1) (3,3,2) (4,4,2) (1,5,3)  (6,7,2) 
          L5 C 14  7  
            L6 H  (2,2,1) (3,3,2) (5,5,2) (1,4,2)  (6,7,3) 
          L5 C 18  6  
            L6 H  (2,2,1) (3,3,2) (4,4,1) (1,5,3)  (6,7,3) 
          L5 C 15  6  
            L6 H  (2,2,1) (3,3,2) (4,4,2) (1,6,2)  (5,7,3) 
          L5 C 12 -5  
            L6 H  (2,2,1) (3,3,2) (4,4,2) (7,7,1) (1,5,3) (1,6,3) (5,6,3)
          L5 C 14  6  
            L6 H  (1,1,1) (2,2,1) (3,3,2) (4,4,2) (5,5,1) (6,7,3) 
          L5 H  (1,1,2) (2,2,1) (3,3,2) (4,4,2) (6,6,1) (5,7,2) 
        L4 C 11 -5  
          L5 R 
        L4 C  1  8  
          L5 H  (1,1,0) (2,2,1) (3,3,2) (4,5,3)  (6,7,4) 
        L4 C 10  7  
          L5 H  (2,2,1) (3,3,2) (4,4,0) (1,5,3)  (6,7,4) 
        L4 C 20  7  
          L5 H  (2,2,1) (3,3,2) (6,6,3) (1,5,2)  (4,7,2) 
        L4 C 20 -5  
          L5 H  (1,1,1) (2,2,1) (3,3,2) (6,6,1) (7,7,2) (4,5,3) 
        L4 C 10  6  
          L5 H  (1,1,2) (2,2,1) (3,3,2) (4,4,1) (5,5,1) (6,6,2) (7,7,1)
        L4 C 17 -6  
          L5 R 
        L4 C 12  6  
          L5 H  (1,1,2) (2,2,1) (3,3,2) (6,6,2) (7,7,1) (4,5,2) 
        L4 H  (1,1,1) (2,2,1) (3,3,2) (4,4,2) (5,5,1) (6,6,2) (7,7,1)
      L3 C 17  6  
        L4 C  1  8  
          L5 H  (1,1,0) (2,2,1) (3,3,1) (4,4,2) (5,5,2) (6,7,4) 
        L4 C  4  8  
          L5 H  (1,1,2) (2,2,1) (3,3,1) (4,4,0) (5,5,2) (6,7,4) 
        L4 C  6  7  
          L5 H  (1,1,2) (2,2,1) (3,3,1) (4,4,2) (5,5,0) (6,6,4) (7,7,0)
        L4 C 16 -6  
          L5 C  8 -5  
            L6 R 
          L5 C  5  7  
            L6 H  (2,2,1) (3,3,1) (4,4,2) (1,5,3)  (6,7,3) 
          L5 C  7  7  
            L6 H  (1,1,1) (2,2,1) (3,3,1) (4,4,2) (7,7,2) (5,6,3) 
          L5 C 10 -5  
            L6 H  (2,2,1) (3,3,1) (4,7,3)  (1,5,3) (1,6,4) (5,6,4)
          L5 C 11  7  
            L6 H  (2,2,1) (3,3,1) (4,4,1) (1,5,3)  (6,7,4) 
          L5 C 12  6  
            L6 H  (2,2,1) (3,3,1) (4,4,2) (1,7,3)  (5,6,3) 
          L5 H  (1,1,1) (2,2,1) (3,3,1) (4,5,3)  (6,7,4) 
        L4 C 17 -6  
          L5 C 10 -5  
            L6 R 
          L5 C  5  7  
            L6 H  (1,1,2) (2,2,1) (3,3,1) (4,4,1) (5,5,2) (6,7,3) 
          L5 C  7  7  
            L6 H  (1,1,2) (2,2,1) (3,3,1) (4,7,3)  (5,6,3) 
          L5 C  8 -5  
            L6 H  (2,2,1) (3,3,1) (1,5,3)  (4,6,4) (4,7,3) (6,7,4)
          L5 C 12  6  
            L6 H  (1,1,2) (2,2,1) (3,3,1) (4,7,3)  (5,6,3) 
          L5 C  8  7  
            L6 H  (1,1,1) (2,2,1) (3,3,1) (4,5,3)  (6,7,4) 
          L5 C 11  7  
            L6 H  (1,1,2) (2,2,1) (3,3,1) (4,5,2)  (6,7,4) 
          L5 C 13  6  
            L6 H  (1,1,2) (2,2,1) (3,3,1) (4,5,3)  (6,7,3) 
          L5 H  (1,1,2) (2,2,1) (3,3,1) (4,4,1) (5,5,1) (6,6,3) (7,7,1)
        L4 C 20 -5  
          L5 C  5  7  
            L6 H  (1,1,2) (2,2,1) (3,3,1) (4,4,2) (7,7,2) (5,6,2) 
          L5 C 19 -5  
            L6 R 
          L5 C  7  7  
            L6 H  (1,1,2) (2,2,1) (3,3,1) (4,4,2) (5,5,2) (6,7,2) 
          L5 C 21 -5  
            L6 R 
          L5 C  8  7  
            L6 H  (1,1,1) (2,2,1) (3,3,1) (4,4,2) (5,5,2) (6,6,1) (7,7,2)
          L5 C  8 -5  
            L6 H  (1,1,2) (2,2,1) (3,3,1) (6,6,1) (7,7,2) (4,5,3) 
          L5 C 10  7  
            L6 H  (1,1,2) (2,2,1) (3,3,1) (4,4,1) (5,5,2) (6,6,1) (7,7,2)
          L5 C 10 -5  
            L6 H  (1,1,2) (2,2,1) (3,3,1) (6,6,1) (7,7,2) (4,5,3) 
          L5 C 11  7  
            L6 H  (1,1,2) (2,2,1) (3,3,1) (4,4,1) (5,5,2) (6,6,1) (7,7,2)
          L5 C 11 -5  
            L6 H  (1,1,2) (2,2,1) (3,3,1) (4,4,1) (5,5,2) (6,6,1) (7,7,2)
          L5 C 12  6  
            L6 H  (2,2,1) (3,3,1) (4,4,2) (6,6,1) (7,7,2) (1,5,3) 
          L5 H  (1,1,2) (2,2,1) (3,3,1) (4,4,1) (5,5,2) (6,6,1) (7,7,2)
        L4 C  5  7  
          L5 C  7  7  
            L6 S 3 0 2 4554
          L5 C  8  7  
            L6 H  (2,2,1) (3,3,1) (4,4,2) (6,6,2) (7,7,1) (1,5,3) 
          L5 C  8 -5  
            L6 H  (2,2,1) (3,3,1) (5,5,2) (6,6,2) (7,7,1) (1,4,3) 
          L5 C 10  6  
            L6 H  (1,1,2) (2,2,1) (3,3,1) (4,4,1) (5,5,2) (6,6,2) (7,7,1)
          L5 C 12  6  
            L6 H  (1,1,2) (2,2,1) (3,3,1) (4,4,2) (5,5,1) (6,6,2) (7,7,1)
          L5 C 13  6  
            L6 H  (1,1,2) (2,2,1) (3,3,1) (4,4,2) (5,5,2) (6,7,2) 
          L5 H  (2,2,1) (3,3,1) (4,4,2) (5,5,2) (7,7,1) (1,6,3) 
        L4 C 13  6  
          L5 H  (1,1,2) (2,2,1) (3,3,1) (4,4,2) (5,5,1) (6,7,3) 
        L4 C 10  7  
          L5 H  (1,1,2) (2,2,1) (3,3,1) (5,5,1) (4,6,4) (4,7,3) (6,7,4)
        L4 C 10 -5  
          L5 H  (2,2,1) (3,3,1) (5,5,1) (1,4,3)  (6,7,4) 
        L4 C 11  7  
          L5 H  (1,1,2) (2,2,1) (3,3,1) (4,4,1) (5,5,1) (6,7,4) 
        L4 C 11 -5  
          L5 H  (1,1,2) (2,2,1) (3,3,1) (5,5,1) (4,6,4) (4,7,3) (6,7,4)
        L4 C  7  7  
          L5 H  (1,1,2) (2,2,1) (3,3,1) (5,5,1) (7,7,2) (4,6,3) 
        L4 C  8  7  
          L5 H  (2,2,1) (3,3,1) (4,4,2) (5,5,1) (7,7,1) (1,6,4) 
        L4 C  8 -5  
          L5 H  (2,2,1) (3,3,1) (4,4,2) (5,5,1) (7,7,1) (1,6,4) 
        L4 C 12  6  
          L5 H  (1,1,2) (2,2,1) (3,3,1) (4,4,2) (5,5,1) (6,6,2) (7,7,1)
        L4 C 20 -6  
          L5 R 
        L4 C 14  7  
          L5 H  (1,1,1) (2,2,1) (3,3,1) (4,4,2) (5,5,1) (6,6,3) (7,7,1)
        L4 C 14 -5  
          L5 H  (1,1,1) (2,2,1) (3,3,1) (4,4,2) (5,5,1) (6,6,3) (7,7,1)
        L4 C 15  6  
          L5 H  (1,1,1) (2,2,1) (3,3,1) (4,4,2) (5,5,1) (6,6,3) (7,7,1)
        L4 C 18  6  
          L5 H  (1,1,2) (2,2,1) (3,3,1) (4,4,1) (5,5,1) (6,6,3) (7,7,1)
        L4 C 19  6  
          L5 H  (2,2,1) (3,3,1) (4,4,2) (5,5,1) (7,7,1) (1,6,4) 
        L4 H  (1,1,2) (2,2,1) (3,3,1) (4,4,1) (5,5,1) (6,6,3) (7,7,1)
      L3 C 10 -5  
        L4 R 
      L3 C  6  7  
        L4 H  (1,1,2) (2,2,2) (3,3,1) (5,5,0) (7,7,0) (4,6,5) 
      L3 C  1  8  
        L4 H  (1,1,0) (2,2,2) (3,3,1) (4,7,3)  (5,6,4) 
      L3 C  5  7  
        L4 H  (2,2,2) (3,3,1) (5,5,2) (1,4,2)  (6,7,3) 
      L3 C  7  7  
        L4 C  4  8  
          L5 H  (1,1,2) (2,2,2) (3,3,1) (4,4,0) (7,7,2) (5,6,3) 
        L4 C  8  6  
          L5 H  (1,1,1) (2,2,2) (3,3,1) (4,7,3)  (5,6,3) 
        L4 C 16 -6  
          L5 R 
        L4 C 11  7  
          L5 H  (2,2,2) (3,3,1) (7,7,2) (1,4,2)  (5,6,3) 
        L4 C 12  6  
          L5 H  (1,1,2) (2,2,2) (3,3,1) (4,7,3)  (5,6,2) 
        L4 C 20 -5  
          L5 H  (1,1,2) (2,2,2) (3,3,1) (5,5,2) (6,6,1) (4,7,2) 
        L4 C 11 -5  
          L5 H  (1,1,2) (2,2,2) (3,3,1) (5,5,1) (6,6,1) (4,7,3) 
        L4 C 13  6  
          L5 H  (1,1,2) (2,2,2) (3,3,1) (4,4,1) (5,5,1) (6,6,2) (7,7,1)
        L4 C 20 -6  
          L5 R 
        L4 C 19  6  
          L5 H  (1,1,2) (2,2,2) (3,3,1) (4,4,1) (5,5,1) (6,6,1) (7,7,2)
        L4 C 10  7  
          L5 H  (1,1,2) (2,2,2) (3,3,1) (5,5,1) (6,6,2) (4,7,2) 
        L4 C 18  6  
          L5 H  (1,1,2) (2,2,2) (3,3,1) (5,5,1) (6,6,2) (4,7,2) 
        L4 H  (1,1,1) (2,2,2) (3,3,1) (4,4,1) (5,5,1) (6,6,2) (7,7,2)
      L3 C 14 -5  
        L4 R 
      L3 C  4  8  
        L4 H  (2,2,2) (3,3,1) (4,4,0) (1,5,3)  (6,7,4) 
      L3 C  8  7  
        L4 H  (1,1,0) (2,2,2) (3,3,1) (4,5,3)  (6,7,4) 
      L3 C 19 -5  
        L4 H  (2,2,2) (3,3,1) (7,7,1) (1,5,2)  (4,6,4) 
      L3 C 13  6  
        L4 H  (2,2,2) (3,3,1) (4,7,3)  (1,5,3) (1,6,3) (5,6,3)
      L3 C  8  6  
        L4 H  (2,2,2) (3,3,1) (4,4,1) (1,5,2)  (6,7,4) 
      L3 C 16 -6  
        L4 R 
      L3 C 20 -5  
        L4 R 
      L3 C 11  6  
        L4 H  (2,2,2) (3,3,1) (4,4,1) (5,5,1) (7,7,1) (1,6,4) 
      L3 C 25 -5  
        L4 R 
      L3 C 12  6  
        L4 H  (1,1,2) (2,2,2) (3,3,1) (4,4,1) (7,7,1) (5,6,3) 
      L3 H  (1,1,1) (2,2,2) (3,3,1) (4,4,1) (5,5,1) (6,6,3) (7,7,1)
    L2 C  5  8  
      L3 C  6  7  
        L4 S 4 0 2 4554
      L3 C  7  7  
        L4 S 3 0 2 4554
      L3 C 13 -5  
        L4 S 4 0 2 4778
      L3 H  (1,1,4) (4,4,2) (5,5,0) (2,3,2)  (6,7,2) 
    L2 C  7  8  
      L3 S 3 1 2 4786
    L2 C 12  7  
      L3 C  1  8  
        L4 H  (1,1,0) (4,4,4) (5,5,0) (6,6,2) (7,7,2) (2,3,2) 
      L3 C  4  8  
        L4 H  (1,1,4) (4,4,0) (5,5,0) (6,6,2) (7,7,2) (2,3,2) 
      L3 C  5  7  
        L4 H  (4,4,2) (5,5,0) (2,3,2)  (1,6,5) (1,7,5) (6,7,3)
      L3 C  6  7  
        L4 H  (5,5,0) (6,6,2) (7,7,0) (1,3,4)  (2,4,4) 
      L3 C  7  7  
        L4 H  (1,1,2) (4,4,4) (5,5,0) (6,6,0) (7,7,2) (2,3,2) 
      L3 C  8  6  
        L4 H  (3,3,1) (5,5,0) (2,4,4)  (1,6,4) (1,7,4) (6,7,3)
      L3 H  (5,5,0) (7,7,1) (1,3,4) (1,6,4) (2,3,2) (2,4,4) (4,6,5)
    L2 C 13  7  
      L3 S 3 1 2 4802
    L2 C  1  8  
      L3 C  7  7  
        L4 S 3 0 2 4786
      L3 C  4  8  
        L4 H  (1,1,0) (2,2,2) (3,3,2) (4,4,0) (5,5,2) (6,7,4) 
      L3 C  5  7  
        L4 H  (1,1,0) (4,4,2) (5,5,2) (6,6,2) (7,7,2) (2,3,2) 
      L3 C  6  7  
        L4 H  (1,1,0) (4,4,4) (5,5,0) (6,6,4) (7,7,0) (2,3,2) 
      L3 C  9  7  
        L4 H  (1,1,0) (2,2,0) (3,3,0) (4,4,4) (5,5,2) (6,7,4) 
      L3 C 10  6  
        L4 H  (1,1,0) (2,3,2)  (4,5,4)  (6,7,4) 
      L3 C 11  7  
        L4 H  (1,1,0) (4,4,2) (5,5,2) (2,3,2)  (6,7,4) 
      L3 C 11 -5  
        L4 H  (1,1,0) (2,2,1) (3,3,2) (4,7,4)  (5,6,3) 
      L3 C 12  6  
        L4 H  (1,1,0) (2,3,2)  (4,5,5)  (6,7,3) 
      L3 H  (1,1,0) (4,4,2) (5,5,1) (6,6,3) (7,7,1) (2,3,2) 
    L2 C  4  8  
      L3 S 3 1 2 4824
    L2 C  6  7  
      L3 C  5  7  
        L4 S 4 0 2 4554
      L3 C  7  7  
        L4 S 0 1 2 4554
      L3 C  8  7  
        L4 H  (3,3,1) (5,5,0) (7,7,0) (1,6,5)  (2,4,4) 
      L3 C 10  7  
        L4 H  (2,2,1) (5,5,0) (7,7,0) (1,3,4)  (4,6,5) 
      L3 C 19 -5  
        L4 C  8  6  
          L5 H  (5,5,0) (7,7,0) (1,3,4) (1,6,6) (2,3,2) (2,4,4) (4,6,5)
        L4 H  (5,5,0) (7,7,0) (4,6,5)  (1,2,5) (1,3,4) (2,3,2)
      L3 C 21 -5  
        L4 C  8  6  
          L5 H  (1,1,2) (3,3,1) (5,5,0) (6,6,3) (7,7,0) (2,4,4) 
        L4 C  9  7  
          L5 H  (1,1,3) (2,2,0) (3,3,0) (4,4,4) (5,5,0) (6,6,3) (7,7,0)
        L4 C 10  6  
          L5 H  (5,5,0) (7,7,0) (1,3,4) (1,6,5) (2,3,2) (2,4,4) (4,6,6)
        L4 H  (5,5,0) (7,7,0) (1,6,5)  (2,3,2) (2,4,4) (3,4,5)
      L3 C  8  6  
        L4 C  9  7  
          L5 H  (2,2,0) (3,3,0) (4,4,4) (5,5,0) (7,7,0) (1,6,6) 
        L4 C 10  6  
          L5 H  (5,5,0) (7,7,0) (1,3,4) (1,6,6) (2,3,1) (2,4,4) (4,6,6)
        L4 C 11  7  
          L5 H  (4,4,2) (5,5,0) (7,7,0) (1,6,6)  (2,3,2) 
        L4 C 11 -5  
          L5 H  (4,4,3) (5,5,0) (7,7,0) (1,6,6)  (2,3,1) 
        L4 C 14  6  
          L5 H  (5,5,0) (6,6,4) (7,7,0) (1,3,2)  (2,4,4) 
        L4 C 16  6  
          L5 H  (3,3,0) (5,5,0) (7,7,0) (1,6,6)  (2,4,4) 
        L4 H  (1,1,2) (2,2,0) (3,3,1) (4,4,2) (5,5,0) (6,6,4) (7,7,0)
      L3 C 10  6  
        L4 S 3 1 3 4861
      L3 C 18  6  
        L4 C  9  7  
          L5 H  (1,1,4) (2,2,0) (3,3,0) (5,5,0) (7,7,0) (4,6,6) 
        L4 C 11  7  
          L5 H  (4,4,1) (5,5,0) (6,6,4) (7,7,0) (1,2,5) (1,3,4) (2,3,2)
        L4 C 14  7  
          L5 H  (1,1,2) (5,5,0) (7,7,0) (2,3,2)  (4,6,6) 
        L4 C 16 -6  
          L5 H  (2,2,0) (5,5,0) (7,7,0) (1,3,4)  (4,6,6) 
        L4 C 11 -5  
          L5 H  (3,3,0) (5,5,0) (7,7,0) (1,2,4)  (4,6,6) 
        L4 C 12  6  
          L5 H  (2,2,2) (3,3,0) (4,4,2) (5,5,0) (7,7,0) (1,6,6) 
        L4 C 13 -5  
          L5 H  (1,1,4) (3,3,0) (5,5,0) (6,6,3) (7,7,0) (2,4,3) 
        L4 C 14  6  
          L5 H  (3,3,0) (4,4,2) (5,5,0) (6,6,4) (7,7,0) (1,2,4) 
        L4 H  (1,1,3) (3,3,0) (5,5,0) (6,6,4) (7,7,0) (2,4,3) 
      L3 C 22 -5  
        L4 R 
      L3 C  9  7  
        L4 H  (2,2,0) (3,3,0) (4,4,4) (5,5,0) (7,7,0) (1,6,6) 
      L3 C 11  7  
        L4 H  (4,4,2) (5,5,0) (7,7,0) (1,6,6)  (2,3,2) 
      L3 C 13  6  
        L4 H  (5,5,0) (6,6,2) (7,7,0) (1,3,4)  (2,4,4) 
      L3 C 14  7  
        L4 H  (1,1,1) (5,5,0) (6,6,4) (7,7,0) (2,3,2) (2,4,4) (3,4,5)
      L3 C 16  7  
        L4 H  (3,3,0) (5,5,0) (7,7,0) (1,6,6)  (2,4,4) 
      L3 C 16 -5  
        L4 H  (1,1,1) (2,2,0) (3,3,2) (4,4,3) (5,5,0) (6,6,4) (7,7,0)
      L3 C 17 -6  
        L4 R 
      L3 C 25 -5  
        L4 R 
      L3 H  (2,2,0) (3,3,1) (4,4,3) (5,5,0) (7,7,0) (1,6,6) 
    L2 C 12  6  
      L3 C 17 -5  
        L4 C  7  7  
          L5 H  (1,1,2) (3,3,0) (7,7,2) (2,4,4)  (5,6,2) 
        L4 C 14  7  
          L5 H  (3,3,0) (1,7,3)  (2,4,4)  (5,6,3) 
        L4 C  9  7  
          L5 C  5  7  
            L6 S 4 0 2 4802
          L5 C  8  6  
            L6 H  (2,2,0) (3,3,0) (4,4,3) (1,7,4)  (5,6,3) 
          L5 C 10  6  
            L6 H  (1,1,4) (2,2,0) (3,3,0) (4,4,2) (7,7,1) (5,6,3) 
          L5 H  (2,2,0) (3,3,0) (4,4,3) (5,5,1) (7,7,1) (1,6,5) 
        L4 C 16 -5  
          L5 R 
        L4 C  5  7  
          L5 H  (2,2,2) (3,3,0) (4,4,2) (5,5,1) (1,6,4) (1,7,4) (6,7,3)
        L4 C  8  7  
          L5 H  (2,2,2) (3,3,0) (4,4,2) (1,7,3)  (5,6,3) 
        L4 C 10  6  
          L5 H  (2,2,1) (3,3,0) (4,4,2) (1,7,4)  (5,6,3) 
        L4 C 11 -5  
          L5 R 
        L4 C  8 -5  
          L5 H  (2,2,2) (3,3,0) (4,4,2) (5,5,1) (7,7,1) (1,6,4) 
        L4 C 13  6  
          L5 H  (2,2,2) (3,3,0) (4,4,2) (1,5,4)  (6,7,2) 
        L4 H  (1,1,2) (2,2,2) (3,3,0) (4,4,1) (5,5,2) (6,7,3) 
      L3 C 10  7  
        L4 H  (2,2,0) (1,3,4)  (4,7,3)  (5,6,3) 
      L3 C  5  7  
        L4 C  7  7  
          L5 S 3 0 2 4554
        L4 C  9  7  
          L5 S 4 0 2 4802
        L4 C 13 -5  
          L5 S 4 0 2 4778
        L4 H  (2,2,1) (4,4,2) (5,5,1) (1,3,4)  (6,7,2) 
      L3 C 19 -5  
        L4 H  (5,5,0) (1,7,4)  (2,3,2)  (4,6,4) 
      L3 C  8  7  
        L4 C  7  7  
          L5 S 3 0 2 4802
        L4 C  9  7  
          L5 H  (1,1,2) (2,2,0) (3,3,0) (4,7,5)  (5,6,3) 
        L4 C 10  6  
          L5 H  (1,1,2) (2,2,0) (3,3,1) (4,7,4)  (5,6,3) 
        L4 H  (1,7,3)  (5,6,3)  (2,3,1) (2,4,4) (3,4,4)
      L3 C 13  6  
        L4 C  7  7  
          L5 S 3 1 3 4939
        L4 C 10  6  
          L5 H  (2,2,0) (1,3,4)  (4,5,4)  (6,7,2) 
        L4 C  8  6  
          L5 H  (1,5,4)  (6,7,2)  (2,3,1) (2,4,4) (3,4,4)
        L4 C  9  7  
          L5 H  (2,2,0) (3,3,0) (5,5,1) (1,4,7)  (6,7,2) 
        L4 C 11  6  
          L5 H  (5,5,1) (1,2,4)  (3,4,4)  (6,7,1) 
        L4 C 14  6  
          L5 H  (2,2,1) (4,4,3) (5,5,1) (1,3,4)  (6,7,1) 
        L4 H  (1,1,3) (4,4,3) (5,5,1) (2,3,1)  (6,7,2) 
      L3 C  7 -6  
        L4 H  (4,4,2) (1,7,3)  (2,3,2)  (5,6,3) 
      L3 C  8  6  
        L4 S 3 0 3 4939
      L3 C  9  7  
        L4 S 0 1 2 4802
      L3 C 11  7  
        L4 H  (1,1,2) (4,4,2) (5,5,2) (6,6,0) (7,7,2) (2,3,2) 
      L3 C 10  6  
        L4 C 11  6  
          L5 H  (1,1,2) (2,2,0) (3,3,2) (4,4,2) (5,5,2) (6,6,0) (7,7,2)
        L4 C 15 -5  
          L5 H  (2,2,0) (6,6,1) (7,7,2) (1,3,3)  (4,5,4) 
        L4 C 16  6  
          L5 H  (1,1,2) (2,2,0) (3,3,1) (6,6,1) (7,7,2) (4,5,4) 
        L4 C 18  6  
          L5 H  (1,1,2) (2,2,0) (3,3,2) (4,4,2) (7,7,2) (5,6,2) 
        L4 C 19  7  
          L5 H  (1,1,2) (2,2,0) (3,3,2) (6,6,0) (7,7,2) (4,5,4) 
        L4 H  (1,1,2) (2,2,0) (3,3,2) (4,4,2) (5,5,0) (6,6,1) (7,7,2)
      L3 C 11  6  
        L4 S 0 1 3 4983
      L3 C 15 -5  
        L4 H  (4,4,3) (7,7,2) (5,6,2)  (1,2,2) (1,3,3) (2,3,2)
      L3 C 16  6  
        L4 H  (1,1,2) (4,4,3) (7,7,2) (2,3,1)  (5,6,2) 
      L3 C 17 -6  
        L4 R 
      L3 C 18  6  
        L4 H  (1,1,2) (2,2,0) (3,3,2) (4,7,4)  (5,6,2) 
      L3 H  (1,1,1) (2,2,0) (3,3,2) (4,4,3) (7,7,2) (5,6,2) 
    L2 C  5  7  
      L3 S 4 0 2 4994
    L2 C  7  7  
      L3 S 3 0 2 4778
    L2 C 13  6  
      L3 S 3 1 2 4994
    L2 C 20 -6  
      L3 R 
    L2 C  8  6  
      L3 H  (5,5,1) (6,6,3) (7,7,1) (1,3,2)  (2,4,3) 
    L2 H  (1,1,1) (4,4,2) (5,5,1) (6,6,3) (7,7,1) (2,3,2) 
  L1 C  5  7  
    L2 S 4 0 1 5005
  L1 C 11 -5  
    L2 C  3  8  
      L3 H  (2,2,0) (3,3,0) (4,5,4)  (1,6,6) (1,7,4) (6,7,3)
    L2 C  6  8  
      L3 H  (6,6,0) (7,7,0) (4,5,4)  (1,2,4) (1,3,6) (2,3,3)
    L2 C 18 -5  
      L3 C 10 -5  
        L4 R 
      L3 C 19 -5  
        L4 R 
      L3 C  1  8  
        L4 H  (1,1,0) (2,2,1) (3,3,2) (4,4,1) (5,5,3) (6,7,3) 
      L3 C  2  8  
        L4 H  (2,2,0) (3,3,2) (4,4,1) (1,5,4)  (6,7,3) 
      L3 C  7  7  
        L4 H  (3,3,2) (4,4,1) (5,5,3) (1,2,2)  (6,7,2) 
      L3 C 13 -5  
        L4 R 
      L3 C  2  7  
        L4 H  (2,2,1) (4,4,1) (1,5,4)  (3,6,4) (3,7,2) (6,7,3)
      L3 C  8  7  
        L4 H  (1,1,2) (2,2,0) (4,4,1) (3,5,4)  (6,7,3) 
      L3 C 12  6  
        L4 H  (2,2,0) (3,3,2) (4,4,1) (5,5,2) (7,7,0) (1,6,5) 
      L3 C 19 -6  
        L4 R 
      L3 C  6 -6  
        L4 H  (2,2,0) (4,4,1) (5,5,3) (1,3,3)  (6,7,3) 
      L3 C  3  7  
        L4 S 2 0 1 5005
      L3 C  9 -5  
        L4 R 
      L3 C  8  6  
        L4 H  (1,1,4) (2,2,0) (4,4,1) (5,5,2) (7,7,0) (3,6,3) 
      L3 C  9  7  
        L4 H  (1,1,4) (2,2,0) (4,4,1) (5,5,2) (7,7,0) (3,6,3) 
      L3 C 17 -5  
        L4 R 
      L3 C 10  7  
        L4 H  (2,2,0) (4,4,1) (5,5,2) (6,6,2) (7,7,0) (1,3,4) 
      L3 H  (1,1,4) (2,2,0) (3,3,2) (4,4,1) (5,5,2) (6,6,1) (7,7,0)
    L2 C  7  7  
      L3 C  3  7  
        L4 S 6 0 1 5005
      L3 C  2  7  
        L4 H  (1,1,0) (2,2,1) (3,3,1) (4,4,3) (7,7,1) (5,6,4) 
      L3 C  6  7  
        L4 H  (1,1,2) (5,5,1) (7,7,0) (2,3,3)  (4,6,4) 
      L3 C  9  7  
        L4 H  (2,2,0) (3,3,1) (7,7,1) (1,4,4)  (5,6,4) 
      L3 C 17 -5  
        L4 R 
      L3 C  1  8  
        L4 H  (1,1,0) (7,7,1) (2,3,3)  (4,5,5) (4,6,4) (5,6,4)
      L3 C  8  7  
        L4 H  (1,1,0) (2,2,1) (7,7,1) (3,6,3)  (4,5,5) 
      L3 C 10 -5  
        L4 H  (1,1,1) (7,7,1) (2,3,3)  (4,5,5) (4,6,3) (5,6,3)
      L3 C  8  6  
        L4 H  (1,1,1) (2,2,1) (7,7,1) (3,4,3)  (5,6,4) 
      L3 C  9 -5  
        L4 H  (1,1,2) (2,2,1) (7,7,1) (3,4,3)  (5,6,3) 
      L3 C  7  8  
        L4 H  (1,1,2) (2,2,0) (3,3,2) (4,4,2) (7,7,0) (5,6,4) 
      L3 C 12  6  
        L4 H  (1,1,2) (2,2,0) (3,3,2) (4,4,2) (7,7,1) (5,6,3) 
      L3 H  (1,1,2) (2,2,0) (3,3,2) (4,4,1) (5,5,3) (6,6,1) (7,7,1)
    L2 C  2  7  
      L3 S 6 1 2 5074
    L2 C  3  7  
      L3 C  6  7  
        L4 S 2 0 1 5005
      L3 C  1  8  
        L4 H  (1,1,0) (2,2,0) (3,3,2) (4,4,2) (5,5,3) (6,7,3) 
      L3 C  8  7  
        L4 H  (2,2,0) (3,3,2) (1,5,4)  (4,6,4) (4,7,2) (6,7,3)
      L3 C 12  7  
        L4 H  (2,2,0) (3,3,2) (4,4,2) (5,5,1) (7,7,1) (1,6,4) 
      L3 C 12 -5  
        L4 H  (2,2,0) (3,3,2) (4,4,1) (1,6,4)  (5,7,3) 
      L3 H  (2,2,0) (1,7,4)  (3,4,3)  (5,6,3) 
    L2 C  6  7  
      L3 S 6 1 2 5088
    L2 C 12  6  
      L3 C  1  8  
        L4 H  (1,1,0) (2,2,1) (3,3,3) (4,7,3)  (5,6,3) 
      L3 C  9  7  
        L4 H  (2,2,0) (3,3,1) (5,6,3)  (1,4,6) (1,7,4) (4,7,3)
      L3 C 17 -5  
        L4 R 
      L3 C 10  7  
        L4 H  (2,2,1) (1,3,4)  (4,7,2)  (5,6,3) 
      L3 C 13 -5  
        L4 H  (1,1,2) (2,2,1) (7,7,1) (3,4,3)  (5,6,3) 
      L3 C  8  7  
        L4 H  (2,2,1) (3,3,2) (7,7,0) (1,4,4)  (5,6,3) 
      L3 C  9 -5  
        L4 H  (1,1,2) (2,2,1) (3,3,2) (4,4,2) (7,7,0) (5,6,3) 
      L3 C 10  6  
        L4 H  (2,2,0) (4,4,2) (7,7,0) (1,3,5)  (5,6,3) 
      L3 C 18 -6  
        L4 R 
      L3 C  8  6  
        L4 H  (1,1,2) (4,4,3) (7,7,0) (2,3,2)  (5,6,3) 
      L3 H  (1,1,2) (7,7,0) (2,3,3)  (4,5,4) (4,6,4) (5,6,3)
    L2 C 10  6  
      L3 S 6 1 2 5112
    L2 C  9 -5  
      L3 R 
    L2 C 13 -5  
      L3 R 
    L2 C 17 -5  
      L3 R 
    L2 C 18 -6  
      L3 R 
    L2 C 19 -6  
      L3 R 
    L2 C 20 -5  
      L3 R 
    L2 C  1  8  
      L3 H  (1,1,0) (4,4,2) (5,5,2) (2,3,3)  (6,7,3) 
    L2 C  8  7  
      L3 H  (1,1,1) (4,4,2) (5,5,2) (2,3,2)  (6,7,3) 
    L2 C  9  7  
      L3 H  (1,1,2) (2,2,0) (3,3,1) (4,4,2) (5,5,2) (6,7,3) 
    L2 C 13  7  
      L3 H  (1,1,2) (4,4,2) (5,5,2) (6,6,1) (7,7,0) (2,3,3) 
    L2 C 14  7  
      L3 H  (1,1,1) (4,4,2) (5,5,2) (2,3,3)  (6,7,2) 
    L2 C  8  6  
      L3 C 14  6  
        L4 H  (1,1,2) (4,4,2) (5,5,2) (2,3,2)  (6,7,2) 
      L3 C 15 -5  
        L4 R 
      L3 C 20  7  
        L4 H  (4,4,2) (5,5,2) (7,7,0) (1,6,4)  (2,3,2) 
      L3 H  (1,1,2) (4,4,2) (5,5,2) (6,6,1) (7,7,1) (2,3,2) 
    L2 C 14  6  
      L3 S 6 1 2 5144
    L2 C 15 -5  
      L3 R 
    L2 C 16 -5  
      L3 R 
    L2 C 21 -5  
      L3 R 
    L2 C 22 -5  
      L3 R 
    L2 H  (1,1,2) (4,4,2) (5,5,2) (2,3,2)  (6,7,2) 
  L1 C  3  7  
    L2 C  6  7  
      L3 S 2 0 1 5005
    L2 C  7  7  
      L3 S 6 0 1 5005
    L2 C 13 -5  
      L3 S 2 0 1 5155
    L2 C  1  8  
      L3 H  (1,1,0) (2,2,0) (3,3,4) (4,5,3)  (6,7,3) 
    L2 C  2  7  
      L3 H  (1,1,2) (2,2,0) (3,3,2) (4,5,3)  (6,7,3) 
    L2 C  3  8  
      L3 H  (1,1,4) (2,2,0) (3,3,0) (4,5,3)  (6,7,3) 
    L2 C 12  7  
      L3 H  (2,2,0) (4,4,1) (7,7,1) (1,6,4)  (3,5,4) 
    L2 C 12 -5  
      L3 H  (1,1,2) (2,2,0) (3,3,2) (4,5,3)  (6,7,3) 
    L2 C  8  7  
      L3 H  (1,1,2) (2,2,0) (3,3,4) (4,5,2)  (6,7,2) 
    L2 C  9  7  
      L3 H  (1,1,4) (2,2,0) (3,3,2) (4,5,2)  (6,7,2) 
    L2 C 10  6  
      L3 H  (2,2,0) (1,3,6)  (4,5,2)  (6,7,2) 
    L2 C  9 -5  
      L3 H  (1,1,4) (2,2,0) (3,3,3) (4,5,1)  (6,7,2) 
    L2 C 13  7  
      L3 H  (1,1,4) (2,2,0) (7,7,0) (3,4,4)  (5,6,2) 
    L2 C 14  6  
      L3 H  (2,2,0) (1,3,6)  (4,5,2)  (6,7,2) 
    L2 C  8 -5  
      L3 H  (1,1,3) (2,2,0) (3,3,4) (4,5,2)  (6,7,1) 
    L2 C 11  7  
      L3 H  (2,2,0) (3,3,4) (4,4,0) (1,5,4)  (6,7,2) 
    L2 C 15  6  
      L3 H  (1,1,2) (2,2,0) (3,3,4) (4,5,2)  (6,7,2) 
    L2 H  (1,1,4) (2,2,0) (7,7,0) (3,5,4)  (4,6,2) 
  L1 C  6  7  
    L2 S 5 0 1 5191
  L1 C 10 -5  
    L2 C  7  7  
      L3 S 6 0 1 5155
    L2 C 13 -5  
      L3 R 
    L2 C  1  8  
      L3 H  (1,1,0) (2,3,4)  (4,5,3)  (6,7,3) 
    L2 C  2  8  
      L3 H  (1,1,2) (2,2,0) (3,3,2) (4,5,3)  (6,7,3) 
    L2 C  9  7  
      L3 H  (1,1,2) (2,2,0) (3,3,2) (4,5,3)  (6,7,3) 
    L2 C 13  7  
      L3 H  (1,1,2) (6,6,1) (7,7,0) (2,3,4)  (4,5,3) 
    L2 C 14  7  
      L3 H  (1,1,1) (2,3,4)  (4,5,3)  (6,7,2) 
    L2 C 12  6  
      L3 C  2  7  
        L4 H  (1,1,2) (2,5,3)  (3,4,3)  (6,7,2) 
      L3 C  8  7  
        L4 H  (1,1,1) (2,3,4)  (4,5,3)  (6,7,2) 
      L3 C  8 -5  
        L4 H  (1,1,2) (2,3,4)  (4,5,3)  (6,7,1) 
      L3 C  9  6  
        L4 H  (1,1,2) (2,3,3)  (4,5,3)  (6,7,2) 
      L3 H  (1,1,2) (2,2,1) (3,3,3) (4,5,2)  (6,7,2) 
    L2 C  2  7  
      L3 S 1 0 1 5155
    L2 C  9 -5  
      L3 R 
    L2 C 17 -5  
      L3 R 
    L2 C 18 -5  
      L3 R 
    L2 C 19 -5  
      L3 R 
    L2 C 20 -5  
      L3 R 
    L2 C  8  6  
      L3 H  (1,1,2) (2,3,2)  (4,5,3)  (6,7,3) 
    L2 H  (1,1,2) (2,3,3)  (4,5,3)  (6,7,2) 
  L1 C 12 -5  
    L2 S 6 1 1 5233
  L1 C  1  8  
    L2 H  (1,1,0) (2,2,2) (5,5,2) (3,4,3)  (6,7,3) 
  L1 C  2  7  
    L2 H  (2,2,2) (1,5,3)  (3,4,2)  (6,7,3) 
  L1 C  7  7  
    L2 H  (7,7,2) (1,4,3)  (2,3,3)  (5,6,2) 
  L1 C  9  7  
    L2 H  (2,2,0) (1,7,5)  (3,4,2)  (5,6,3) 
  L1 C 13  7  
    L2 H  (7,7,0) (1,2,5)  (3,4,3)  (5,6,2) 
  L1 C  9  6  
    L2 C  8  6  
      L3 H  (2,2,1) (1,7,4)  (3,4,2)  (5,6,3) 
    L2 H  (7,7,1) (1,6,5)  (2,3,2)  (4,5,2) 
  L1 C 13  6  
    L2 S 6 1 1 5249
  L1 C  8 -5  
    L2 H  (5,5,1) (6,6,2) (7,7,1) (1,4,3)  (2,3,3) 
  L1 C 10  7  
    L2 H  (1,1,2) (4,4,0) (5,5,2) (2,3,3)  (6,7,3) 
  L1 C 12  7  
    L2 H  (1,1,2) (2,2,2) (5,5,0) (3,4,3)  (6,7,3) 
  L1 C 14  7  
    L2 H  (2,2,2) (1,5,2)  (3,4,3)  (6,7,3) 
  L1 C 14 -5  
    L2 H  (2,2,1) (3,3,2) (4,4,1) (1,5,3)  (6,7,3) 
  L1 C  8  7  
    L2 H  (5,5,2) (1,2,2)  (3,4,3)  (6,7,3) 
  L1 C 15  6  
    L2 H  (2,2,2) (1,5,2)  (3,4,3)  (6,7,3) 
  L1 H  (2,2,1) (3,3,2) (4,4,1) (1,5,3)  (6,7,3) 
L0 C  2  7  
  L1 S 1 0 0 5266
L0 C  3  7  
  L1 S 2 0 0 5266
L0 C  4  7  
  L1 S 3 0 0 5266
L0 C  5  7  
  L1 S 4 0 0 5266
L0 C  6  7  
  L1 S 5 0 0 5266
L0 C  7  7  
  L1 S 6 0 0 5266
L0 C  8 -5  
  L1 C 11 -5  
    L2 R 
  L1 C 12 -5  
    L2 R 
  L1 C  9  7  
    L2 H  (3,3,1) (1,2,4)  (4,7,3)  (5,6,2) 
  L1 C  9 -5  
    L2 H  (1,1,2) (3,3,2) (2,4,4)  (5,6,1) (5,7,2) (6,7,2)
  L1 H  (2,3,3)  (5,6,2)  (1,4,4) (1,7,4) (4,7,3)
L0 C  9 -5  
  L1 S 1 0 0 5288
L0 C 10 -5  
  L1 S 2 0 0 5288
L0 C 11 -5  
  L1 S 3 0 0 5288
L0 C 12 -5  
  L1 S 4 0 0 5288
L0 C 13 -5  
  L1 S 5 0 0 5288
L0 C 14 -5  
  L1 S 6 0 0 5288
L0 H  (1,1,2) (2,2,2) (3,3,2) (4,5,2)  (6,7,2) 
Q.E.D.


==> anc/present8 <==
Degree 8
L0 C  8 -5  
  L1 C  7 -5  
    L2 C  6 -5  
      L3 C  5 -5  
        L4 C  1 -5  
          L5 R 
        L4 C  4 -5  
          L5 R 
        L4 C 12 -5  
          L5 C  4 -6  
            L6 R 
          L5 C 13 -6  
            L6 R 
          L5 C  2  8  
            L6 H  (1,1,2) (2,2,0) (5,5,3) (7,7,5) (3,4,2)  (6,8,8) 
          L5 C  3  8  
            L6 H  (3,3,0) (4,4,1) (5,5,3) (7,7,5) (1,2,3)  (6,8,8) 
          L5 C  1 -6  
            L6 C  2 -5  
              L7 R 
            L6 C 16 -5  
              L7 R 
            L6 C  2  7  
              L7 H  (2,2,1) (5,5,3) (1,7,6)  (3,4,2)  (6,8,8) 
            L6 C  9 -5  
              L7 R 
            L6 C  3  6  
              L7 H  (2,2,0) (5,5,3) (1,7,6)  (3,4,3)  (6,8,8) 
            L6 H  (2,2,1) (3,3,2) (4,4,0) (5,5,3) (7,7,5) (8,8,3) (1,6,6) 
          L5 C 10 -5  
            L6 C  1  8  
              L7 H  (1,1,0) (4,4,1) (5,5,3) (7,7,5) (2,3,3)  (6,8,8) 
            L6 C  2 -5  
              L7 H  (1,1,0) (2,2,2) (3,3,1) (4,4,1) (5,5,3) (7,7,5) (6,8,8) 
            L6 C  3  6  
              L7 H  (1,1,1) (4,4,1) (5,5,3) (7,7,5) (2,3,2)  (6,8,8) 
            L6 H  (1,1,1) (2,2,1) (3,3,2) (4,4,0) (5,5,3) (7,7,5) (6,8,8) 
          L5 C  4 -7  
            L6 C  3 -5  
              L7 R 
            L6 C 28 -5  
              L7 R 
            L6 C  1  8  
              L7 H  (1,1,0) (5,5,3) (7,7,5) (6,8,8)  (2,3,3) (2,4,3) (3,4,3)
            L6 C  2  6  
              L7 H  (5,5,3) (7,7,5) (1,3,2)  (2,4,2)  (6,8,8) 
            L6 H  (1,1,0) (2,2,2) (3,3,1) (4,4,1) (5,5,3) (7,7,5) (6,8,8) 
          L5 C  2  6  
            L6 H  (4,4,0) (5,5,3) (7,7,5) (6,8,8)  (1,2,3) (1,3,3) (2,3,3)
          L5 C  3  6  
            L6 H  (1,1,0) (2,2,2) (3,3,1) (4,4,0) (5,5,3) (6,6,5) (7,7,5) (8,8,4)
          L5 H  (1,1,-1) (2,2,3) (3,3,3) (4,4,-1) (5,5,3) (7,7,5) (6,8,8) 
        L4 C 16 -5  
          L5 S 4 1 4 54
        L4 C 14 -5  
          L5 C 13 -6  
            L6 R 
          L5 C 15 -6  
            L6 R 
          L5 C  1 -6  
            L6 H  (1,1,1) (2,2,1) (5,5,3) (6,6,5) (7,7,5) (8,8,3) (3,4,2) 
          L5 C  2  6  
            L6 H  (1,1,0) (2,2,2) (5,5,3) (6,6,5) (7,7,5) (8,8,3) (3,4,2) 
          L5 C  3  6  
            L6 H  (1,1,0) (2,2,2) (3,3,1) (4,4,1) (5,5,3) (6,6,5) (7,7,5) (8,8,3)
          L5 C  4 -6  
            L6 R 
          L5 C 10 -5  
            L6 R 
          L5 H  (1,1,-1) (2,2,3) (3,3,3) (4,4,-1) (5,5,3) (6,6,5) (7,7,5) (8,8,3)
        L4 C 14 -6  
          L5 H  (5,5,3) (6,6,4) (7,7,4) (8,8,3) (1,2,3)  (3,4,3) 
        L4 C  1 -6  
          L5 C  2 -5  
            L6 R 
          L5 C  2 -6  
            L6 C  9 -5  
              L7 R 
            L6 C  3  8  
              L7 H  (2,2,0) (3,3,0) (6,6,5) (8,8,4) (1,7,6)  (4,5,5) 
            L6 C  4 -6  
              L7 H  (2,2,0) (3,3,0) (6,6,5) (8,8,4) (1,7,6)  (4,5,5) 
            L6 C  3  6  
              L7 H  (2,2,0) (4,4,0) (5,5,4) (6,6,5) (1,7,6)  (3,8,5) 
            L6 C 10 -5  
              L7 R 
            L6 C 15 -5  
              L7 R 
            L6 C 13  6  
              L7 H  (1,1,2) (2,2,1) (3,3,2) (4,4,0) (5,5,3) (6,6,4) (7,7,4) (8,8,3)
            L6 H  (1,1,2) (2,2,1) (3,3,2) (4,4,-1) (5,5,4) (6,6,5) (7,7,4) (8,8,3)
          L5 C 13  7  
            L6 H  (2,2,1) (5,5,3) (6,6,4) (8,8,4) (1,7,6)  (3,4,2) 
          L5 C 15  7  
            L6 H  (1,1,1) (6,6,5) (7,7,4) (8,8,3) (2,3,2)  (4,5,5) 
          L5 C  3 -5  
            L6 C  4 -6  
              L7 S 4 1 5 93
            L6 C 13  6  
              L7 H  (1,1,2) (2,2,0) (3,3,2) (4,4,0) (5,5,3) (6,6,4) (7,7,5) (8,8,4)
            L6 H  (2,2,0) (3,3,2) (4,4,-1) (5,5,4) (6,6,5) (8,8,4) (1,7,6) 
          L5 C  4  7  
            L6 H  (2,2,1) (3,3,0) (4,4,0) (5,5,4) (6,6,5) (8,8,4) (1,7,6) 
          L5 C  3 -6  
            L6 S 4 1 5 93
          L5 C 12 -6  
            L6 C 13 -5  
              L7 R 
            L6 C 20 -5  
              L7 R 
            L6 C  2  8  
              L7 H  (2,2,0) (3,3,1) (4,4,2) (5,5,3) (6,6,4) (8,8,4) (1,7,6) 
            L6 C  3  8  
              L7 H  (2,2,1) (3,3,0) (4,4,2) (5,5,3) (6,6,4) (8,8,4) (1,7,6) 
            L6 C  9  6  
              L7 H  (2,2,0) (3,3,1) (4,4,2) (5,5,3) (6,6,4) (8,8,4) (1,7,6) 
            L6 H  (2,2,0) (3,3,1) (4,4,2) (5,5,3) (6,6,4) (8,8,4) (1,7,6) 
          L5 C 16 -6  
            L6 S 4 1 5 119
          L5 C 13  6  
            L6 H  (1,1,1) (2,2,1) (3,3,1) (4,4,1) (5,5,3) (6,6,4) (7,7,5) (8,8,4)
          L5 C 15  6  
            L6 H  (1,1,1) (2,2,1) (3,3,1) (4,4,1) (5,5,4) (6,6,5) (7,7,4) (8,8,3)
          L5 C  2  8  
            L6 C  3  8  
              L7 H  (1,1,1) (2,2,0) (3,3,0) (4,4,1) (5,5,4) (6,6,5) (7,7,5) (8,8,4)
            L6 C 11  6  
              L7 H  (1,1,1) (2,2,0) (3,3,0) (4,4,1) (5,5,4) (6,6,5) (7,7,5) (8,8,4)
            L6 H  (1,1,1) (2,2,0) (3,3,0) (4,4,1) (5,5,4) (6,6,5) (7,7,5) (8,8,4)
          L5 C  3  8  
            L6 S 4 1 5 131
          L5 C  9  6  
            L6 C 11  6  
              L7 H  (1,1,1) (2,2,0) (3,3,0) (4,4,1) (5,5,4) (6,6,5) (7,7,5) (8,8,4)
            L6 H  (1,1,1) (2,2,0) (3,3,0) (4,4,1) (5,5,4) (6,6,5) (7,7,5) (8,8,4)
          L5 C 11  6  
            L6 S 4 1 5 137
          L5 C 18 -5  
            L6 R 
          L5 C 27 -5  
            L6 R 
          L5 H  (1,1,1) (2,2,0) (3,3,0) (4,4,1) (5,5,4) (6,6,5) (7,7,5) (8,8,4)
        L4 C  4 -6  
          L5 S 4 1 4 144
        L4 C  2  8  
          L5 H  (1,1,0) (2,2,0) (3,3,2) (4,4,0) (5,5,4) (6,6,5) (7,7,5) (8,8,4)
        L4 C  3  8  
          L5 H  (1,1,0) (2,2,2) (3,3,0) (4,4,0) (5,5,4) (6,6,5) (7,7,5) (8,8,4)
        L4 C 10 -5  
          L5 C 13  6  
            L6 H  (1,1,0) (2,2,2) (3,3,2) (4,4,0) (5,5,3) (6,6,4) (7,7,5) (8,8,4)
          L5 C  3 -5  
            L6 H  (1,1,0) (2,2,1) (3,3,2) (4,4,-1) (5,5,4) (6,6,5) (7,7,5) (8,8,4)
          L5 C  2  6  
            L6 H  (1,1,0) (4,4,0) (5,5,4) (6,6,5) (7,7,5) (8,8,4) (2,3,2) 
          L5 C  3 -6  
            L6 R 
          L5 C 19 -5  
            L6 R 
          L5 C 15  6  
            L6 H  (1,1,0) (2,2,2) (3,3,1) (4,4,0) (5,5,4) (6,6,5) (7,7,4) (8,8,3)
          L5 H  (1,1,-1) (2,2,2) (3,3,1) (4,4,0) (5,5,4) (6,6,5) (7,7,5) (8,8,4)
        L4 C  2  6  
          L5 C  3  6  
            L6 H  (1,1,0) (4,4,0) (5,5,4) (6,6,5) (7,7,5) (8,8,4) (2,3,2) 
          L5 C 13  6  
            L6 H  (1,1,0) (2,2,1) (3,3,2) (4,4,0) (5,5,3) (6,6,4) (7,7,5) (8,8,4)
          L5 H  (1,1,0) (2,2,1) (3,3,2) (4,4,-1) (5,5,4) (6,6,5) (7,7,5) (8,8,4)
        L4 C  3  6  
          L5 S 4 1 4 170
        L4 C 13  6  
          L5 H  (1,1,-1) (2,2,3) (3,3,3) (4,4,-1) (5,5,3) (6,6,4) (7,7,5) (8,8,4)
        L4 C 15  6  
          L5 H  (1,1,-1) (2,2,3) (3,3,3) (4,4,-2) (5,5,4) (6,6,5) (7,7,4) (8,8,3)
        L4 H  (1,1,-2) (2,2,3) (3,3,3) (4,4,-2) (5,5,4) (6,6,5) (7,7,5) (8,8,4)
      L3 C  1 -5  
        L4 S 1 0 3 177
      L3 C  4 -5  
        L4 C  5 -6  
          L5 R 
        L4 C  3 -5  
          L5 C  2 -5  
            L6 R 
          L5 C  1  8  
            L6 H  (1,1,0) (3,3,4) (5,5,-1) (7,7,5) (2,4,5)  (6,8,7) 
          L5 C  2 -6  
            L6 C  9 -5  
              L7 R 
            L6 C  1  7  
              L7 H  (5,5,-1) (7,7,5) (1,3,4)  (2,4,5)  (6,8,7) 
            L6 H  (2,2,2) (3,3,3) (4,4,3) (5,5,-1) (7,7,5) (8,8,3) (1,6,5) 
          L5 C  1  7  
            L6 H  (5,5,-1) (7,7,5) (1,3,5)  (2,4,4)  (6,8,7) 
          L5 C 10 -5  
            L6 H  (2,2,0) (3,3,3) (4,4,3) (5,5,-1) (7,7,5) (8,8,4) (1,6,6) 
          L5 C 11  6  
            L6 H  (2,2,0) (3,3,3) (4,4,3) (5,5,-1) (7,7,5) (8,8,4) (1,6,6) 
          L5 H  (2,2,0) (3,3,4) (4,4,4) (5,5,-1) (1,7,6)  (6,8,7) 
        L4 C  2 -5  
          L5 C  1 -6  
            L6 R 
          L5 C  3 -6  
            L6 R 
          L5 H  (1,1,0) (2,2,2) (3,3,4) (4,4,2) (5,5,0) (7,7,5) (6,8,7) 
        L4 C  1  8  
          L5 H  (1,1,0) (4,4,3) (5,5,0) (7,7,5) (2,3,5)  (6,8,7) 
        L4 C  3  8  
          L5 H  (1,1,3) (2,2,1) (3,3,0) (4,4,2) (5,5,0) (6,6,4) (7,7,5) (8,8,4)
        L4 C  1 -6  
          L5 C 11  6  
            L6 H  (2,2,1) (4,4,2) (5,5,0) (7,7,5) (1,6,6)  (3,8,6) 
          L5 C  3 -6  
            L6 H  (1,1,2) (2,2,0) (3,3,3) (4,4,3) (5,5,0) (7,7,5) (6,8,7) 
          L5 C  2  7  
            L6 H  (4,4,2) (5,5,0) (7,7,5) (8,8,4) (1,6,6)  (2,3,3) 
          L5 H  (1,1,2) (2,2,0) (3,3,4) (4,4,2) (5,5,0) (6,6,4) (7,7,5) (8,8,3)
        L4 C  2  8  
          L5 H  (1,1,2) (2,2,0) (3,3,3) (4,4,3) (5,5,0) (7,7,5) (6,8,7) 
        L4 C  3  7  
          L5 H  (1,1,2) (2,2,0) (3,3,4) (4,4,2) (5,5,0) (7,7,5) (6,8,7) 
        L4 C  2  7  
          L5 C  5 -7  
            L6 H  (1,1,2) (2,2,1) (3,3,2) (4,4,3) (5,5,0) (7,7,5) (6,8,7) 
          L5 C 10  6  
            L6 H  (1,1,2) (4,4,3) (5,5,0) (7,7,5) (2,3,3)  (6,8,7) 
          L5 H  (1,1,1) (2,2,1) (3,3,3) (4,4,3) (5,5,0) (7,7,5) (6,8,7) 
        L4 C  9 -5  
          L5 R 
        L4 C 10  7  
          L5 H  (1,1,2) (2,2,0) (3,3,3) (4,4,3) (5,5,0) (7,7,5) (6,8,7) 
        L4 C 11  6  
          L5 H  (1,1,2) (4,4,2) (5,5,0) (7,7,5) (2,3,4)  (6,8,7) 
        L4 H  (1,1,0) (4,4,3) (5,5,0) (7,7,5) (2,3,5)  (6,8,7) 
      L3 C  2 -5  
        L4 S 3 1 3 235
      L3 C  3 -5  
        L4 C 14 -5  
          L5 C 13 -5  
            L6 R 
          L5 C 15 -6  
            L6 R 
          L5 C  2  8  
            L6 H  (1,1,2) (2,2,0) (6,6,4) (7,7,5) (3,8,6)  (4,5,3) 
          L5 C  1 -6  
            L6 C  9 -5  
              L7 R 
            L6 C 10 -5  
              L7 R 
            L6 C  2  7  
              L7 H  (1,1,2) (2,2,0) (6,6,4) (7,7,5) (3,8,6)  (4,5,3) 
            L6 H  (1,1,1) (2,2,2) (3,3,2) (6,6,4) (7,7,5) (8,8,3) (4,5,3) 
          L5 C  4 -6  
            L6 C  5 -6  
              L7 R 
            L6 C  1  8  
              L7 H  (1,1,0) (2,2,2) (3,3,3) (4,4,3) (5,5,0) (6,6,4) (7,7,5) (8,8,3)
            L6 C  2 -6  
              L7 H  (3,3,3) (4,4,2) (5,5,0) (6,6,4) (7,7,5) (8,8,3) (1,2,3) 
            L6 C 10  6  
              L7 H  (1,1,2) (2,2,1) (3,3,3) (4,4,2) (5,5,0) (6,6,4) (7,7,5) (8,8,3)
            L6 C 11  6  
              L7 H  (1,1,2) (2,2,2) (3,3,2) (4,4,2) (5,5,0) (6,6,4) (7,7,5) (8,8,3)
            L6 H  (3,3,3) (4,4,3) (5,5,0) (6,6,4) (7,7,5) (8,8,3) (1,2,2) 
          L5 C  5  7  
            L6 C  1  8  
              L7 H  (1,1,0) (2,2,3) (3,3,3) (6,6,4) (7,7,5) (8,8,3) (4,5,2) 
            L6 C  2  7  
              L7 H  (1,1,2) (2,2,2) (3,3,2) (6,6,4) (7,7,5) (8,8,3) (4,5,2) 
            L6 C  9 -5  
              L7 R 
            L6 C 10  6  
              L7 H  (1,1,2) (2,2,2) (3,3,2) (6,6,4) (7,7,5) (8,8,3) (4,5,2) 
            L6 H  (1,1,0) (2,2,3) (3,3,3) (6,6,4) (7,7,5) (8,8,3) (4,5,2) 
          L5 C  4 -7  
            L6 H  (2,2,2) (4,4,0) (6,6,4) (7,7,5) (8,8,3) (1,3,4) (1,5,4) (3,5,5)
          L5 C  1  8  
            L6 H  (1,1,0) (2,2,3) (4,4,0) (6,6,4) (7,7,5) (8,8,3) (3,5,5) 
          L5 C  2  7  
            L6 H  (2,2,2) (3,3,2) (4,4,0) (6,6,4) (7,7,5) (8,8,3) (1,5,4) 
          L5 C  9 -5  
            L6 R 
          L5 C 10  6  
            L6 H  (2,2,2) (3,3,2) (4,4,0) (6,6,4) (7,7,5) (8,8,3) (1,5,4) 
          L5 H  (1,1,0) (2,2,3) (3,3,3) (4,4,0) (5,5,1) (6,6,4) (7,7,5) (8,8,3)
        L4 C 15 -5  
          L5 S 3 1 4 286
        L4 C  1  8  
          L5 H  (1,1,0) (2,2,3) (7,7,4) (8,8,3) (3,6,6)  (4,5,4) 
        L4 C  2  8  
          L5 H  (1,1,2) (2,2,0) (7,7,4) (8,8,4) (3,5,4)  (4,6,6) 
        L4 C  4  8  
          L5 H  (1,1,2) (4,4,0) (5,5,2) (7,7,4) (2,6,6)  (3,8,6) 
        L4 C  4 -6  
          L5 H  (6,6,3) (7,7,4) (1,4,4)  (2,8,5)  (3,5,4) 
        L4 C  5  8  
          L5 H  (1,1,2) (2,2,3) (4,4,2) (5,5,0) (6,6,3) (7,7,4) (3,8,6) 
        L4 C  5 -6  
          L5 H  (1,1,2) (2,2,2) (4,4,0) (5,5,2) (7,7,4) (8,8,4) (3,6,6) 
        L4 C  1  7  
          L5 H  (4,4,2) (6,6,3) (7,7,4) (8,8,3) (1,3,4)  (2,5,4) 
        L4 H  (1,1,2) (3,3,2) (5,5,2) (6,6,3) (7,7,4) (8,8,4) (2,4,3) 
      L3 C  3  8  
        L4 H  (2,2,1) (3,3,0) (4,4,1) (6,6,4) (7,7,5) (8,8,4) (1,5,5) 
      L3 C  1  8  
        L4 C  2  7  
          L5 H  (1,1,0) (2,2,2) (6,6,4) (7,7,5) (3,4,3)  (5,8,6) 
        L4 C  3  7  
          L5 H  (1,1,0) (2,2,0) (3,3,4) (4,4,1) (6,6,4) (7,7,5) (5,8,6) 
        L4 C  4  7  
          L5 H  (1,1,0) (4,4,2) (6,6,4) (7,7,5) (2,3,3)  (5,8,6) 
        L4 C  5  7  
          L5 H  (1,1,0) (2,2,2) (5,5,2) (7,7,5) (3,4,4)  (6,8,7) 
        L4 H  (1,1,0) (3,3,3) (6,6,4) (7,7,5) (2,4,2)  (5,8,6) 
      L3 C  5  8  
        L4 S 3 1 3 315
      L3 C  9 -5  
        L4 C  2 -6  
          L5 R 
        L4 C  4  8  
          L5 H  (3,3,0) (4,4,0) (5,5,3) (6,6,4) (7,7,5) (8,8,4) (1,2,4) 
        L4 C 16  7  
          L5 H  (6,6,4) (7,7,5) (1,2,2)  (3,4,3)  (5,8,6) 
        L4 C 14  6  
          L5 C  1  7  
            L6 H  (2,2,2) (5,5,2) (8,8,4) (1,7,6)  (3,4,3) (3,6,5) (4,6,5)
          L5 C 17 -6  
            L6 R 
          L5 C  2  8  
            L6 H  (1,1,3) (2,2,0) (5,5,2) (7,7,5) (8,8,4) (3,4,3) (3,6,5) (4,6,5)
          L5 C 18 -5  
            L6 R 
          L5 C  4  7  
            L6 H  (1,1,3) (2,2,1) (3,3,0) (5,5,2) (7,7,5) (8,8,4) (4,6,5) 
          L5 C 12 -5  
            L6 R 
          L5 C  5  7  
            L6 H  (1,1,3) (2,2,1) (6,6,3) (8,8,4) (3,4,3)  (5,7,6) 
          L5 C  3  7  
            L6 H  (1,1,3) (2,2,1) (4,4,0) (5,5,2) (7,7,5) (8,8,4) (3,6,5) 
          L5 C 10 -5  
            L6 R 
          L5 C 11  6  
            L6 H  (1,1,3) (2,2,1) (3,3,0) (4,4,0) (5,5,2) (6,6,4) (7,7,5) (8,8,4)
          L5 H  (1,1,3) (2,2,1) (3,3,1) (4,4,2) (6,6,3) (8,8,4) (5,7,6) 
        L4 C 13 -5  
          L5 R 
        L4 C 15 -6  
          L5 R 
        L4 C 12 -5  
          L5 S 3 1 4 346
        L4 C  2  8  
          L5 H  (1,1,2) (2,2,0) (3,3,2) (6,6,4) (7,7,5) (8,8,4) (4,5,3) 
        L4 C 18 -5  
          L5 R 
        L4 C  3  7  
          L5 H  (1,1,2) (2,2,1) (4,4,0) (6,6,4) (7,7,5) (8,8,4) (3,5,4) 
        L4 H  (1,1,2) (6,6,4) (7,7,5) (2,8,5)  (3,4,3) (3,5,3) (4,5,3)
      L3 C 12 -5  
        L4 S 3 1 3 359
      L3 C 14 -5  
        L4 C 13 -5  
          L5 R 
        L4 C 15 -6  
          L5 R 
        L4 C  2  8  
          L5 H  (1,1,2) (2,2,0) (3,3,2) (6,6,4) (7,7,5) (8,8,4) (4,5,3) 
        L4 C  4  7  
          L5 H  (1,1,2) (6,6,4) (7,7,5) (4,5,3)  (2,3,3) (2,8,5) (3,8,5)
        L4 C  3  7  
          L5 C  1  7  
            L6 H  (1,1,2) (2,2,0) (4,4,0) (6,6,4) (7,7,5) (8,8,3) (3,5,6) 
          L5 C  2  7  
            L6 H  (1,1,2) (2,2,0) (3,3,2) (4,4,0) (5,5,3) (6,6,4) (7,7,5) (8,8,4)
          L5 C  5  7  
            L6 H  (1,1,2) (2,2,0) (3,3,4) (4,4,0) (5,5,1) (6,6,4) (7,7,5) (8,8,4)
          L5 H  (1,1,2) (2,2,0) (4,4,0) (5,5,3) (6,6,4) (7,7,5) (3,8,6) 
        L4 C  2  7  
          L5 H  (1,1,2) (6,6,4) (7,7,5) (2,8,5)  (3,4,3) (3,5,3) (4,5,3)
        L4 C 10  7  
          L5 H  (1,1,2) (2,2,0) (3,3,2) (6,6,4) (7,7,5) (8,8,4) (4,5,3) 
        L4 C 11  6  
          L5 H  (1,1,2) (6,6,4) (7,7,5) (4,5,3)  (2,3,3) (2,8,5) (3,8,5)
        L4 C  5 -6  
          L5 H  (1,1,2) (2,2,1) (4,4,1) (5,5,1) (6,6,4) (7,7,5) (3,8,6) 
        L4 C  1 -6  
          L5 H  (1,1,2) (2,2,1) (4,4,1) (5,5,1) (6,6,4) (7,7,5) (3,8,6) 
        L4 C 10  6  
          L5 H  (1,1,2) (2,2,2) (5,5,1) (6,6,4) (7,7,5) (8,8,3) (3,4,3) 
        L4 H  (1,1,2) (2,2,1) (3,3,3) (4,4,1) (5,5,1) (6,6,4) (7,7,5) (8,8,3)
      L3 C 15 -5  
        L4 S 3 1 3 391
      L3 C  4  7  
        L4 H  (1,1,2) (2,2,2) (5,5,2) (7,7,4) (3,8,5)  (4,6,5) 
      L3 C  5  7  
        L4 H  (1,1,2) (5,5,2) (6,6,3) (7,7,4) (2,8,5)  (3,4,4) 
      L3 C  1  7  
        L4 H  (1,1,2) (5,5,2) (7,7,4) (8,8,3) (2,3,4)  (4,6,5) 
      L3 H  (1,1,2) (5,5,2) (7,7,4) (8,8,4) (2,3,3)  (4,6,5) 
    L2 C  1 -5  
      L3 S 1 0 2 400
    L2 C  4 -5  
      L3 C  5 -5  
        L4 C  3 -5  
          L5 S 5 0 2 400
        L4 C  6 -6  
          L5 R 
        L4 C  2 -5  
          L5 C  1 -6  
            L6 C  3 -6  
              L7 R 
            L6 C 12 -5  
              L7 R 
            L6 C  9  6  
              L7 H  (1,1,4) (2,2,2) (3,3,0) (4,4,3) (5,5,3) (6,6,0) (7,7,4) (8,8,4)
            L6 C 17 -5  
              L7 R 
            L6 C 10 -5  
              L7 H  (2,2,3) (3,3,-1) (4,4,3) (5,5,3) (6,6,0) (8,8,4) (1,7,8) 
            L6 C 14 -5  
              L7 H  (1,1,4) (2,2,3) (3,3,-1) (4,4,3) (5,5,3) (6,6,0) (7,7,3) (8,8,4)
            L6 C 15  6  
              L7 H  (1,1,4) (2,2,3) (3,3,-1) (4,4,3) (5,5,3) (6,6,0) (7,7,3) (8,8,4)
            L6 H  (1,1,5) (2,2,3) (3,3,-1) (4,4,3) (5,5,3) (6,6,-1) (7,7,4) (8,8,4)
          L5 C  3 -6  
            L6 S 5 1 5 425
          L5 C 12  6  
            L6 C  1  8  
              L7 H  (2,2,2) (4,4,3) (5,5,3) (6,6,0) (1,7,5)  (3,8,7) 
            L6 C  3  9  
              L7 H  (1,1,4) (2,2,2) (3,3,0) (4,4,3) (5,5,3) (6,6,0) (7,7,4) (8,8,4)
            L6 C 14 -5  
              L7 H  (2,2,2) (4,4,3) (5,5,3) (6,6,0) (7,7,3) (8,8,3) (1,3,6) 
            L6 C 15  6  
              L7 H  (2,2,2) (4,4,3) (5,5,3) (6,6,0) (7,7,3) (8,8,3) (1,3,6) 
            L6 H  (2,2,2) (4,4,3) (5,5,3) (6,6,-1) (7,7,4) (8,8,4) (1,3,5) 
          L5 C 15  6  
            L6 S 5 1 5 437
          L5 C 11 -5  
            L6 R 
          L5 C 13 -5  
            L6 R 
          L5 C 14 -5  
            L6 R 
          L5 C 16 -5  
            L6 R 
          L5 H  (2,2,2) (4,4,4) (5,5,4) (6,6,-1) (7,7,4) (8,8,4) (1,3,3) 
        L4 C 11 -5  
          L5 C 12 -6  
            L6 R 
          L5 C  1  8  
            L6 H  (1,1,0) (4,4,4) (5,5,3) (6,6,0) (7,7,4) (8,8,4) (2,3,5) 
          L5 C  2  8  
            L6 H  (1,1,3) (2,2,0) (3,3,2) (4,4,4) (5,5,3) (6,6,0) (7,7,4) (8,8,4)
          L5 C  3  8  
            L6 H  (1,1,4) (2,2,2) (3,3,0) (4,4,3) (5,5,3) (6,6,0) (7,7,4) (8,8,4)
          L5 C  3  7  
            L6 C  1  7  
              L7 H  (2,2,0) (4,4,3) (5,5,3) (6,6,0) (7,7,4) (8,8,4) (1,3,6) 
            L6 C  2 -6  
              L7 H  (4,4,3) (5,5,3) (6,6,0) (7,7,3) (8,8,3) (1,2,5) (1,3,7) (2,3,5)
            L6 C  9  7  
              L7 H  (1,1,3) (2,2,0) (3,3,3) (4,4,3) (5,5,3) (6,6,0) (7,7,4) (8,8,4)
            L6 C  9 -5  
              L7 H  (1,1,3) (4,4,3) (5,5,3) (6,6,0) (7,7,4) (8,8,4) (2,3,3) 
            L6 C 10  6  
              L7 H  (1,1,3) (2,2,1) (3,3,2) (4,4,3) (5,5,3) (6,6,0) (7,7,4) (8,8,4)
            L6 C 14 -5  
              L7 H  (1,1,2) (2,2,1) (3,3,3) (4,4,3) (5,5,3) (6,6,0) (7,7,3) (8,8,4)
            L6 C 15  6  
              L7 H  (1,1,2) (2,2,1) (3,3,3) (4,4,3) (5,5,3) (6,6,0) (7,7,3) (8,8,4)
            L6 H  (1,1,3) (2,2,1) (3,3,3) (4,4,3) (5,5,3) (6,6,-1) (7,7,4) (8,8,4)
          L5 C 19 -5  
            L6 R 
          L5 C  2  7  
            L6 C 14 -5  
              L7 H  (3,3,2) (4,4,4) (5,5,3) (6,6,0) (7,7,3) (8,8,4) (1,2,4) 
            L6 C 15  6  
              L7 H  (3,3,2) (4,4,4) (5,5,3) (6,6,0) (7,7,3) (8,8,4) (1,2,4) 
            L6 H  (3,3,2) (4,4,4) (5,5,3) (6,6,-1) (7,7,4) (8,8,4) (1,2,4) 
          L5 C  1 -6  
            L6 R 
          L5 C 16 -5  
            L6 R 
          L5 C  9  6  
            L6 H  (1,1,0) (4,4,4) (5,5,3) (6,6,0) (7,7,4) (8,8,4) (2,3,5) 
          L5 H  (1,1,2) (2,2,2) (3,3,3) (4,4,4) (5,5,3) (6,6,0) (7,7,3) (8,8,3)
        L4 C 16 -5  
          L5 S 5 1 4 488
        L4 C 13 -5  
          L5 C  6 -7  
            L6 R 
          L5 C 12 -6  
            L6 R 
          L5 C  1  7  
            L6 H  (2,2,2) (4,4,3) (5,5,3) (6,6,0) (7,7,4) (8,8,4) (1,3,4) 
          L5 C  2  7  
            L6 H  (1,1,3) (4,4,3) (5,5,3) (6,6,0) (7,7,4) (8,8,4) (2,3,3) 
          L5 C  3  8  
            L6 H  (1,1,4) (2,2,2) (3,3,0) (4,4,3) (5,5,3) (6,6,0) (7,7,4) (8,8,4)
          L5 C  3 -6  
            L6 H  (1,1,3) (2,2,2) (3,3,1) (4,4,3) (5,5,3) (6,6,0) (7,7,4) (8,8,4)
          L5 C  9  6  
            L6 H  (4,4,3) (5,5,3) (6,6,0) (8,8,4) (1,2,4)  (3,7,6) 
          L5 C 10  6  
            L6 H  (1,1,4) (2,2,2) (3,3,0) (4,4,3) (5,5,3) (6,6,0) (7,7,4) (8,8,4)
          L5 C 18 -6  
            L6 R 
          L5 C 11 -6  
            L6 H  (4,4,3) (5,5,3) (6,6,0) (8,8,4) (1,2,5)  (3,7,5) 
          L5 C 14 -5  
            L6 H  (1,1,2) (2,2,2) (3,3,2) (4,4,3) (5,5,3) (6,6,0) (7,7,3) (8,8,3)
          L5 C 15  6  
            L6 H  (1,1,3) (2,2,2) (3,3,2) (4,4,3) (5,5,3) (6,6,0) (7,7,3) (8,8,3)
          L5 H  (3,3,2) (4,4,3) (5,5,3) (6,6,-1) (7,7,4) (8,8,4) (1,2,5) 
        L4 C 14 -5  
          L5 S 5 1 4 516
        L4 C  1  8  
          L5 C  2  8  
            L6 H  (1,1,0) (2,2,0) (3,3,3) (4,4,4) (5,5,4) (6,6,0) (7,7,4) (8,8,4)
          L5 C  3  7  
            L6 H  (1,1,0) (2,2,0) (3,3,3) (4,4,4) (5,5,4) (6,6,0) (7,7,4) (8,8,4)
          L5 C 10  6  
            L6 H  (1,1,0) (4,4,4) (5,5,4) (6,6,0) (7,7,4) (8,8,4) (2,3,4) 
          L5 C 11  7  
            L6 H  (1,1,0) (4,4,4) (5,5,4) (6,6,0) (7,7,4) (8,8,4) (2,3,4) 
          L5 C 19 -6  
            L6 R 
          L5 C 12  6  
            L6 H  (1,1,0) (2,2,2) (3,3,4) (4,4,3) (5,5,3) (6,6,0) (7,7,4) (8,8,4)
          L5 C 15  6  
            L6 H  (1,1,0) (2,2,2) (3,3,4) (4,4,4) (5,5,4) (6,6,-1) (7,7,3) (8,8,3)
          L5 H  (1,1,0) (4,4,4) (5,5,4) (6,6,-1) (7,7,4) (8,8,4) (2,3,5) 
        L4 C  3  8  
          L5 S 5 1 4 534
        L4 C  2  8  
          L5 C 11  7  
            L6 H  (1,1,3) (2,2,0) (3,3,1) (4,4,4) (5,5,4) (6,6,0) (7,7,4) (8,8,4)
          L5 C 12  6  
            L6 H  (1,1,3) (2,2,0) (3,3,2) (4,4,3) (5,5,3) (6,6,0) (7,7,4) (8,8,4)
          L5 C 15  6  
            L6 H  (1,1,2) (2,2,0) (3,3,3) (4,4,4) (5,5,4) (6,6,-1) (7,7,3) (8,8,3)
          L5 H  (2,2,0) (4,4,4) (5,5,4) (6,6,-1) (7,7,4) (8,8,4) (1,3,5) 
        L4 C 12  7  
          L5 C  1  7  
            L6 H  (2,2,2) (4,4,3) (5,5,3) (6,6,0) (7,7,4) (8,8,4) (1,3,4) 
          L5 C  2  7  
            L6 H  (1,1,3) (4,4,3) (5,5,3) (6,6,0) (7,7,4) (8,8,4) (2,3,3) 
          L5 C  3 -6  
            L6 H  (1,1,3) (2,2,2) (3,3,1) (4,4,3) (5,5,3) (6,6,0) (7,7,4) (8,8,4)
          L5 C  9  6  
            L6 H  (4,4,3) (5,5,3) (6,6,0) (8,8,4) (1,2,4)  (3,7,6) 
          L5 C 10  6  
            L6 H  (1,1,4) (2,2,2) (3,3,0) (4,4,3) (5,5,3) (6,6,0) (7,7,4) (8,8,4)
          L5 C 18 -6  
            L6 R 
          L5 C 11 -6  
            L6 H  (4,4,3) (5,5,3) (6,6,0) (8,8,4) (1,2,5)  (3,7,5) 
          L5 C 15  6  
            L6 H  (1,1,3) (2,2,2) (3,3,2) (4,4,3) (5,5,3) (6,6,0) (7,7,3) (8,8,3)
          L5 H  (3,3,2) (4,4,3) (5,5,3) (6,6,-1) (7,7,4) (8,8,4) (1,2,5) 
        L4 C 15  7  
          L5 S 5 1 4 562
        L4 C 12  6  
          L5 C  1  7  
            L6 C  2  7  
              L7 H  (1,1,2) (2,2,2) (3,3,2) (4,4,3) (5,5,3) (6,6,0) (7,7,4) (8,8,4)
            L6 C  3  7  
              L7 H  (1,1,3) (2,2,0) (3,3,3) (4,4,3) (5,5,3) (6,6,0) (7,7,4) (8,8,4)
            L6 C  9  6  
              L7 H  (1,1,0) (2,2,2) (3,3,4) (4,4,3) (5,5,3) (6,6,0) (7,7,4) (8,8,4)
            L6 H  (1,1,3) (2,2,2) (3,3,3) (4,4,3) (5,5,3) (6,6,0) (7,7,3) (8,8,3)
          L5 C  9  7  
            L6 H  (1,1,3) (4,4,3) (5,5,3) (6,6,0) (2,7,5)  (3,8,6) 
          L5 C 15  6  
            L6 H  (1,1,4) (2,2,2) (3,3,2) (4,4,3) (5,5,3) (6,6,0) (7,7,3) (8,8,3)
          L5 H  (3,3,2) (4,4,3) (5,5,3) (6,6,-1) (7,7,4) (8,8,4) (1,2,5) 
        L4 C 15  6  
          L5 S 5 1 4 578
        L4 C  2 -6  
          L5 C  9 -5  
            L6 H  (4,4,4) (5,5,4) (6,6,-1) (7,7,4) (8,8,4) (1,2,5) (1,3,4) (2,3,2)
          L5 C  1  7  
            L6 H  (4,4,4) (5,5,4) (6,6,-1) (7,7,4) (8,8,4) (1,2,2) (1,3,4) (2,3,5)
          L5 H  (2,2,1) (4,4,4) (5,5,4) (6,6,-1) (7,7,4) (8,8,4) (1,3,4) 
        L4 C  1  7  
          L5 H  (3,3,3) (4,4,4) (5,5,4) (6,6,-1) (7,7,4) (8,8,4) (1,2,2) 
        L4 C  3  7  
          L5 H  (1,1,3) (4,4,4) (5,5,4) (6,6,-1) (7,7,4) (8,8,4) (2,3,2) 
        L4 H  (2,2,1) (4,4,4) (5,5,4) (6,6,-1) (7,7,4) (8,8,4) (1,3,4) 
      L3 C  3 -5  
        L4 C  2 -5  
          L5 S 4 0 2 400
        L4 C 11 -5  
          L5 C 10 -5  
            L6 R 
          L5 C 12 -5  
            L6 R 
          L5 C  1  7  
            L6 C 14 -5  
              L7 C 15 -6  
                L8 R 
              L7 C  2  7  
                L8 H  (3,3,4) (4,4,4) (7,7,4) (8,8,3) (1,2,2)  (5,6,3) 
              L7 C  5  7  
                L8 H  (1,1,0) (2,2,3) (3,3,4) (4,4,4) (7,7,4) (8,8,3) (5,6,2) 
              L7 H  (1,1,0) (2,2,3) (3,3,4) (4,4,4) (5,5,3) (6,6,0) (7,7,3) (8,8,3)
            L6 C 15  6  
              L7 H  (3,3,4) (4,4,4) (7,7,3) (8,8,3) (1,2,3)  (5,6,3) 
            L6 C 16 -5  
              L7 R 
            L6 C  2  7  
              L7 C  5 -6  
                L8 H  (3,3,4) (4,4,4) (6,6,0) (7,7,4) (8,8,4) (1,2,2) (1,5,3) (2,5,3)
              L7 C  6  7  
                L8 H  (3,3,4) (4,4,4) (7,7,4) (8,8,4) (1,2,2)  (5,6,2) 
              L7 H  (3,3,4) (4,4,4) (5,5,0) (7,7,4) (8,8,4) (1,2,2) (1,6,3) (2,6,3)
            L6 C  5  8  
              L7 H  (1,1,0) (3,3,4) (4,4,4) (5,5,0) (7,7,4) (8,8,4) (2,6,4) 
            L6 C  5 -6  
              L7 H  (1,1,0) (3,3,4) (4,4,4) (6,6,0) (7,7,4) (8,8,4) (2,5,4) 
            L6 C  6  7  
              L7 S 4 0 6 618
            L6 C 12 -6  
              L7 R 
            L6 C 13 -5  
              L7 R 
            L6 H  (1,1,0) (3,3,4) (4,4,4) (5,5,0) (7,7,4) (8,8,4) (2,6,4) 
          L5 C  6  7  
            L6 S 2 1 5 629
          L5 C  2 -6  
            L6 R 
          L5 C  5 -6  
            L6 R 
          L5 C 15 -5  
            L6 S 4 0 5 629
          L5 H  (1,1,2) (2,2,0) (3,3,4) (4,4,4) (5,5,0) (6,6,2) (7,7,4) (8,8,4)
        L4 C 15 -5  
          L5 S 4 0 4 638
        L4 C  1  8  
          L5 H  (1,1,0) (2,2,2) (3,3,4) (8,8,3) (4,7,7)  (5,6,4) 
        L4 C  2  8  
          L5 H  (1,1,2) (2,2,0) (3,3,3) (8,8,4) (4,7,7)  (5,6,4) 
        L4 C  5  8  
          L5 H  (4,4,3) (5,5,0) (6,6,2) (7,7,4) (1,2,4)  (3,8,7) 
        L4 C  6  8  
          L5 H  (4,4,4) (5,5,2) (6,6,0) (7,7,3) (1,2,4)  (3,8,7) 
        L4 C  9 -5  
          L5 C 12 -5  
            L6 H  (3,3,3) (5,5,2) (7,7,3) (8,8,3) (1,2,4)  (4,6,5) 
          L5 C  5 -6  
            L6 H  (3,3,3) (4,4,3) (7,7,3) (8,8,3) (1,2,4)  (5,6,4) 
          L5 C  6  7  
            L6 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (7,7,3) (8,8,3) (5,6,2) 
          L5 C 13  6  
            L6 H  (3,3,3) (4,4,3) (5,5,0) (6,6,2) (7,7,4) (8,8,3) (1,2,4) 
          L5 H  (3,3,3) (4,4,3) (7,7,3) (8,8,3) (1,2,4)  (5,6,4) 
        L4 C 13 -5  
          L5 S 4 0 4 658
        L4 C 10 -5  
          L5 C 11 -6  
            L6 R 
          L5 C  1 -6  
            L6 H  (1,1,2) (2,2,1) (3,3,3) (8,8,3) (4,6,6)  (5,7,5) 
          L5 C  2 -6  
            L6 H  (1,1,0) (2,2,2) (3,3,4) (8,8,3) (4,6,6)  (5,7,5) 
          L5 C  5  7  
            L6 H  (1,1,2) (2,2,2) (3,3,3) (4,4,3) (6,6,2) (8,8,3) (5,7,5) 
          L5 C  6  7  
            L6 H  (1,1,2) (2,2,2) (3,3,3) (4,4,4) (5,5,2) (6,6,1) (7,7,3) (8,8,3)
          L5 H  (1,1,2) (2,2,2) (3,3,3) (4,4,3) (7,7,3) (8,8,3) (5,6,4) 
        L4 C 12 -5  
          L5 S 2 1 4 672
        L4 C 14 -5  
          L5 S 4 0 4 672
        L4 C 16 -5  
          L5 S 6 1 4 672
        L4 H  (3,3,3) (4,4,3) (7,7,3) (8,8,3) (1,2,4)  (5,6,4) 
      L3 C  2 -5  
        L4 C  3 -6  
          L5 C  1 -6  
            L6 R 
          L5 C  6 -6  
            L6 H  (3,3,5) (7,7,4) (1,2,3)  (4,5,3)  (6,8,5) 
          L5 C 11  6  
            L6 C  5  8  
              L7 H  (1,1,1) (2,2,3) (3,3,4) (4,4,2) (5,5,0) (6,6,2) (7,7,4) (8,8,4)
            L6 C  5 -6  
              L7 H  (3,3,4) (1,2,3)  (5,8,5)  (4,6,5) (4,7,6) (6,7,6)
            L6 C  6  8  
              L7 H  (1,1,1) (2,2,3) (3,3,4) (4,4,2) (5,5,2) (6,6,0) (7,7,4) (8,8,4)
            L6 C 10  6  
              L7 H  (1,1,1) (2,2,2) (3,3,3) (4,4,2) (5,5,2) (8,8,4) (6,7,6) 
            L6 H  (1,1,-1) (2,2,3) (3,3,4) (4,4,2) (5,5,2) (8,8,4) (6,7,6) 
          L5 C 19 -5  
            L6 R 
          L5 C 10  6  
            L6 C  1  8  
              L7 H  (1,1,0) (2,2,2) (3,3,4) (8,8,4) (4,7,7)  (5,6,3) 
            L6 C  9 -5  
              L7 R 
            L6 C 16 -5  
              L7 R 
            L6 C  5  8  
              L7 H  (1,1,1) (2,2,2) (3,3,4) (4,4,3) (5,5,0) (6,6,2) (7,7,4) (8,8,4)
            L6 C  5 -6  
              L7 H  (1,1,1) (2,2,2) (3,3,4) (6,6,0) (4,7,7)  (5,8,6) 
            L6 C  6  8  
              L7 H  (1,1,1) (2,2,2) (3,3,4) (4,4,3) (5,5,2) (6,6,0) (7,7,4) (8,8,4)
            L6 C  9  7  
              L7 H  (1,1,0) (2,2,2) (3,3,4) (4,4,3) (7,7,4) (8,8,4) (5,6,3) 
            L6 C 12  6  
              L7 H  (1,1,1) (2,2,2) (3,3,3) (4,4,3) (5,5,1) (8,8,4) (6,7,6) 
            L6 H  (1,1,1) (2,2,2) (3,3,4) (4,4,3) (7,7,4) (8,8,4) (5,6,2) 
          L5 C 19 -6  
            L6 R 
          L5 C  5  8  
            L6 H  (1,1,-1) (2,2,3) (3,3,5) (4,4,3) (5,5,0) (6,6,2) (7,7,4) (8,8,4)
          L5 C  5 -6  
            L6 H  (1,1,-1) (2,2,3) (3,3,5) (6,6,0) (4,7,7)  (5,8,6) 
          L5 C  6  8  
            L6 H  (1,1,-1) (2,2,3) (3,3,5) (4,4,3) (5,5,2) (6,6,0) (7,7,4) (8,8,4)
          L5 C 12  7  
            L6 H  (1,1,-1) (2,2,3) (3,3,5) (4,4,3) (5,5,0) (8,8,4) (6,7,6) 
          L5 C 12 -5  
            L6 H  (1,1,-1) (2,2,3) (3,3,5) (4,4,3) (7,7,4) (8,8,4) (5,6,2) 
          L5 C  1 -7  
            L6 H  (1,1,-1) (2,2,3) (3,3,4) (4,4,3) (5,5,1) (8,8,4) (6,7,6) 
          L5 C  9  6  
            L6 H  (1,1,-1) (2,2,3) (3,3,4) (4,4,3) (5,5,1) (8,8,4) (6,7,6) 
          L5 C 13  6  
            L6 H  (1,1,-1) (2,2,3) (3,3,5) (4,4,3) (5,5,1) (8,8,4) (6,7,5) 
          L5 C 22 -5  
            L6 R 
          L5 C 14  6  
            L6 H  (1,1,-1) (2,2,3) (3,3,5) (4,4,3) (7,7,4) (8,8,4) (5,6,2) 
          L5 H  (1,1,-1) (2,2,3) (3,3,5) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (8,8,3)
        L4 C 15 -5  
          L5 C 14 -5  
            L6 R 
          L5 C 16 -5  
            L6 R 
          L5 C  1  8  
            L6 H  (1,1,1) (2,2,2) (7,7,4) (8,8,4) (3,4,6)  (5,6,3) 
          L5 C  1 -6  
            L6 H  (1,1,5) (4,4,2) (7,7,4) (8,8,4) (2,3,3)  (5,6,2) 
          L5 C  3  9  
            L6 H  (1,1,4) (2,2,2) (3,3,0) (4,4,3) (7,7,4) (8,8,4) (5,6,3) 
          L5 C  9 -5  
            L6 H  (2,2,2) (4,4,2) (7,7,4) (8,8,4) (1,3,6)  (5,6,2) 
          L5 C  3  8  
            L6 H  (1,1,2) (2,2,2) (3,3,2) (4,4,3) (7,7,4) (8,8,4) (5,6,3) 
          L5 C  5  8  
            L6 H  (2,2,2) (3,3,4) (4,4,2) (5,5,0) (7,7,4) (8,8,4) (1,6,4) 
          L5 C  5 -6  
            L6 H  (1,1,2) (2,2,2) (5,5,2) (6,6,0) (7,7,4) (8,8,4) (3,4,6) 
          L5 C  6  7  
            L6 H  (1,1,2) (2,2,2) (3,3,4) (4,4,2) (7,7,4) (8,8,4) (5,6,2) 
          L5 H  (2,2,2) (3,3,4) (4,4,2) (5,5,0) (7,7,4) (8,8,4) (1,6,4) 
        L4 C  1  9  
          L5 H  (1,1,0) (2,2,2) (3,3,4) (8,8,3) (4,7,6)  (5,6,5) 
        L4 C  5  8  
          L5 H  (2,2,3) (4,4,2) (5,5,0) (6,6,2) (1,3,6)  (7,8,7) 
        L4 C  6  8  
          L5 H  (6,6,0) (7,7,3) (1,3,6)  (2,4,5)  (5,8,6) 
        L4 C  1 -6  
          L5 C  3 -7  
            L6 H  (1,1,4) (2,2,3) (3,3,0) (4,4,2) (5,5,2) (6,6,2) (7,7,3) (8,8,4)
          L5 C  5 -6  
            L6 H  (1,1,5) (2,2,3) (3,3,0) (4,4,2) (5,5,2) (6,6,1) (7,7,3) (8,8,4)
          L5 C  6  7  
            L6 H  (1,1,5) (4,4,2) (7,7,3) (8,8,4) (2,3,3)  (5,6,3) 
          L5 H  (1,1,5) (2,2,3) (4,4,2) (7,7,3) (3,5,2)  (6,8,5) 
        L4 C  3  9  
          L5 H  (1,1,4) (2,2,2) (3,3,0) (8,8,3) (4,7,6)  (5,6,5) 
        L4 C  6 -6  
          L5 C 12 -5  
            L6 H  (2,2,2) (4,4,2) (5,5,1) (6,6,2) (7,7,4) (8,8,3) (1,3,6) 
          L5 C 13  7  
            L6 H  (2,2,2) (4,4,2) (6,6,2) (8,8,3) (1,3,6)  (5,7,5) 
          L5 C 14  7  
            L6 H  (2,2,2) (4,4,2) (7,7,3) (8,8,3) (1,3,6)  (5,6,4) 
          L5 C 22 -5  
            L6 R 
          L5 C  3  8  
            L6 H  (2,2,2) (4,4,2) (8,8,3) (3,5,4)  (1,6,6) (1,7,7) (6,7,6)
          L5 C 10 -5  
            L6 H  (1,1,3) (2,2,2) (3,3,4) (4,4,2) (5,5,0) (6,6,2) (7,7,4) (8,8,3)
          L5 C  1  8  
            L6 H  (1,1,1) (2,2,2) (3,3,3) (4,4,2) (5,5,3) (8,8,3) (6,7,6) 
          L5 C  9 -5  
            L6 H  (1,1,4) (2,2,2) (3,3,1) (4,4,2) (5,5,2) (8,8,3) (6,7,6) 
          L5 C  5  7  
            L6 H  (2,2,2) (3,3,3) (4,4,2) (5,5,2) (7,7,4) (8,8,3) (1,6,4) 
          L5 C 13 -5  
            L6 R 
          L5 C 14 -5  
            L6 R 
          L5 C 10  7  
            L6 H  (1,1,3) (2,2,2) (3,3,2) (4,4,2) (7,7,3) (8,8,3) (5,6,5) 
          L5 C 11  6  
            L6 H  (1,1,3) (2,2,2) (3,3,1) (4,4,2) (5,5,2) (6,6,3) (7,7,3) (8,8,3)
          L5 C 27 -5  
            L6 R 
          L5 C 12  7  
            L6 H  (1,1,3) (2,2,2) (3,3,3) (4,4,2) (7,7,3) (8,8,3) (5,6,4) 
          L5 H  (2,2,2) (3,3,3) (4,4,2) (5,5,3) (7,7,3) (8,8,3) (1,6,4) 
        L4 C  5  7  
          L5 H  (2,2,2) (4,4,2) (7,7,3) (8,8,3) (1,3,6)  (5,6,4) 
        L4 C 12  6  
          L5 C 13  6  
            L6 H  (2,2,2) (4,4,2) (7,7,3) (8,8,3) (1,3,6)  (5,6,4) 
          L5 C  3  8  
            L6 H  (1,1,3) (2,2,2) (3,3,2) (4,4,2) (7,7,3) (8,8,3) (5,6,5) 
          L5 C 11  6  
            L6 H  (2,2,2) (4,4,2) (5,5,1) (6,6,4) (7,7,3) (8,8,3) (1,3,5) 
          L5 H  (2,2,2) (4,4,2) (7,7,3) (8,8,3) (1,3,6)  (5,6,4) 
        L4 C 13 -5  
          L5 R 
        L4 C 14 -5  
          L5 R 
        L4 C 21 -5  
          L5 R 
        L4 C  1  8  
          L5 H  (1,1,2) (2,2,2) (4,4,3) (5,5,3) (7,7,3) (8,8,3) (3,6,4) 
        L4 C  9 -5  
          L5 R 
        L4 C  3  8  
          L5 H  (1,1,3) (2,2,2) (3,3,2) (4,4,3) (5,5,3) (6,6,1) (7,7,3) (8,8,3)
        L4 H  (2,2,2) (4,4,3) (7,7,3) (8,8,3) (1,3,6)  (5,6,3) 
      L3 C 15 -5  
        L4 C 14 -5  
          L5 R 
        L4 C 16 -5  
          L5 R 
        L4 C  1  8  
          L5 H  (1,1,0) (4,4,4) (7,7,4) (8,8,4) (2,3,5)  (5,6,3) 
        L4 C  2  8  
          L5 H  (2,2,0) (3,3,3) (7,7,4) (8,8,4) (1,4,6)  (5,6,3) 
        L4 C  3  8  
          L5 H  (1,1,4) (2,2,2) (3,3,0) (4,4,3) (7,7,4) (8,8,4) (5,6,3) 
        L4 C  1  7  
          L5 C  3  7  
            L6 H  (2,2,0) (4,4,3) (7,7,4) (8,8,4) (1,3,5)  (5,6,3) 
          L5 C  5  7  
            L6 H  (4,4,3) (7,7,4) (8,8,4) (5,6,3)  (1,2,3) (1,3,5) (2,3,5)
          L5 C  6 -6  
            L6 R 
          L5 C  2 -6  
            L6 H  (1,1,0) (4,4,4) (5,5,3) (6,6,0) (7,7,4) (8,8,4) (2,3,5) 
          L5 C  9  7  
            L6 H  (3,3,3) (4,4,4) (5,5,3) (6,6,0) (7,7,4) (8,8,4) (1,2,2) 
          L5 C  9 -5  
            L6 H  (3,3,3) (4,4,4) (5,5,3) (6,6,0) (7,7,4) (8,8,4) (1,2,2) 
          L5 C 10  6  
            L6 H  (2,2,1) (4,4,4) (5,5,3) (6,6,0) (7,7,4) (8,8,4) (1,3,4) 
          L5 H  (1,1,0) (2,2,2) (3,3,3) (4,4,4) (5,5,3) (6,6,0) (7,7,4) (8,8,4)
        L4 C  2  7  
          L5 C 11  7  
            L6 H  (1,1,3) (2,2,2) (3,3,1) (4,4,3) (7,7,4) (8,8,4) (5,6,3) 
          L5 C 16  7  
            L6 H  (1,1,1) (4,4,4) (7,7,4) (8,8,4) (2,3,4)  (5,6,3) 
          L5 C 17 -5  
            L6 R 
          L5 C  3  7  
            L6 H  (1,1,3) (4,4,3) (7,7,4) (8,8,4) (2,3,3)  (5,6,3) 
          L5 C 19 -5  
            L6 R 
          L5 C  5  8  
            L6 H  (1,1,3) (5,5,0) (7,7,4) (8,8,4) (2,3,4)  (4,6,5) 
          L5 C  5 -6  
            L6 H  (1,1,3) (2,2,2) (3,3,2) (4,4,3) (5,5,2) (6,6,0) (7,7,4) (8,8,4)
          L5 C  6  7  
            L6 H  (1,1,3) (4,4,3) (7,7,4) (8,8,4) (2,3,4)  (5,6,2) 
          L5 H  (1,1,3) (2,2,2) (3,3,2) (5,5,0) (7,7,4) (8,8,4) (4,6,5) 
        L4 C 11 -5  
          L5 R 
        L4 C  5  7  
          L5 H  (3,3,2) (4,4,2) (7,7,4) (8,8,4) (1,2,5)  (5,6,3) 
        L4 H  (3,3,2) (4,4,3) (5,5,2) (6,6,0) (7,7,4) (8,8,4) (1,2,5) 
      L3 C  1  8  
        L4 H  (1,1,0) (8,8,3) (2,3,5)  (4,6,6)  (5,7,6) 
      L3 C  3  8  
        L4 H  (3,3,0) (8,8,4) (1,2,5)  (4,7,6)  (5,6,5) 
      L3 C  6 -6  
        L4 C  2  8  
          L5 H  (1,1,2) (2,2,0) (3,3,3) (4,4,3) (5,7,6)  (6,8,6) 
        L4 C 14  6  
          L5 C  5  8  
            L6 H  (1,1,4) (4,4,3) (5,5,0) (7,7,3) (2,3,5)  (6,8,5) 
          L5 C  2  7  
            L6 H  (7,7,3) (4,5,5)  (6,8,6)  (1,2,4) (1,3,5) (2,3,4)
          L5 C  5  7  
            L6 C  9  7  
              L7 H  (1,1,2) (7,7,3) (2,3,5)  (4,5,5)  (6,8,5) 
            L6 C 10  7  
              L7 H  (1,1,4) (7,7,3) (2,4,4)  (3,8,5)  (5,6,4) 
            L6 C 11  6  
              L7 H  (4,4,2) (7,7,3) (1,2,5)  (3,8,6)  (5,6,4) 
            L6 C  3 -6  
              L7 H  (1,1,2) (2,2,2) (3,3,4) (4,4,3) (5,5,0) (6,6,2) (7,7,3) (8,8,3)
            L6 C  1  7  
              L7 H  (1,1,4) (2,2,0) (3,3,4) (4,4,2) (7,7,3) (8,8,3) (5,6,4) 
            L6 C 16 -5  
              L7 R 
            L6 C  9  6  
              L7 H  (1,1,4) (4,4,2) (7,7,3) (8,8,3) (2,3,4)  (5,6,4) 
            L6 H  (3,3,3) (4,4,2) (7,7,3) (8,8,3) (1,2,5)  (5,6,4) 
          L5 C 12 -5  
            L6 R 
          L5 C 13 -5  
            L6 R 
          L5 C  3 -6  
            L6 H  (1,1,4) (2,2,2) (3,3,2) (4,4,2) (7,7,3) (8,8,3) (5,6,4) 
          L5 C  1  7  
            L6 H  (1,1,4) (2,2,0) (3,3,3) (4,4,2) (7,7,3) (8,8,3) (5,6,5) 
          L5 C  9  6  
            L6 H  (4,4,2) (7,7,3) (1,2,4)  (3,5,5)  (6,8,6) 
          L5 H  (3,3,2) (4,4,2) (7,7,3) (1,2,5)  (5,6,5) (5,8,6) (6,8,6)
        L4 C  5 -6  
          L5 R 
        L4 C 15 -6  
          L5 R 
        L4 C 22 -5  
          L5 R 
        L4 C  9  7  
          L5 H  (1,1,2) (6,6,2) (7,7,4) (4,5,4)  (2,3,5) (2,8,5) (3,8,7)
        L4 C 11  6  
          L5 C  2  7  
            L6 H  (3,3,2) (4,4,2) (5,5,2) (6,6,2) (7,7,4) (8,8,4) (1,2,4) 
          L5 C  5  8  
            L6 H  (1,1,4) (2,2,2) (4,4,2) (5,5,0) (6,6,2) (7,7,4) (3,8,6) 
          L5 C 10  7  
            L6 H  (4,4,2) (6,6,2) (7,7,4) (8,8,4) (1,2,5)  (3,5,3) 
          L5 C 12 -5  
            L6 H  (4,4,2) (5,5,1) (6,6,2) (7,7,4) (1,2,5)  (3,8,6) 
          L5 C  1  7  
            L6 H  (4,4,2) (5,5,2) (6,6,2) (7,7,4) (8,8,3) (1,2,5) (1,3,6) (2,3,4)
          L5 C  3 -6  
            L6 H  (1,1,1) (2,2,2) (3,3,1) (4,4,2) (5,5,2) (6,6,2) (7,7,4) (8,8,3)
          L5 C  9  6  
            L6 H  (4,4,2) (5,5,2) (6,6,2) (7,7,4) (1,2,4)  (3,8,6) 
          L5 H  (4,4,2) (5,5,2) (6,6,2) (7,7,4) (1,3,5)  (2,8,5) 
        L4 C  1  7  
          L5 H  (4,4,3) (6,6,2) (7,7,4) (8,8,3) (1,3,6)  (2,5,2) 
        L4 C  3 -6  
          L5 H  (1,1,2) (2,2,2) (3,3,3) (4,4,3) (5,5,0) (6,6,2) (7,7,4) (8,8,4)
        L4 C  5  8  
          L5 H  (1,1,3) (2,2,2) (4,4,2) (5,5,0) (6,6,2) (7,7,4) (3,8,7) 
        L4 C  2  7  
          L5 H  (1,1,2) (4,4,2) (5,5,2) (6,6,2) (7,7,4) (8,8,4) (2,3,4) 
        L4 C 16 -5  
          L5 R 
        L4 C  9  6  
          L5 H  (1,1,3) (4,4,2) (5,5,2) (6,6,2) (7,7,4) (8,8,3) (2,3,4) 
        L4 H  (3,3,3) (4,4,2) (5,5,2) (6,6,2) (7,7,4) (8,8,3) (1,2,4) 
      L3 C  5  8  
        L4 H  (4,4,3) (5,5,0) (6,6,2) (7,7,3) (1,2,5)  (3,8,7) 
      L3 C  2  7  
        L4 C 11  7  
          L5 H  (3,3,1) (4,4,3) (7,7,3) (8,8,4) (1,2,4)  (5,6,5) 
        L4 C 12  7  
          L5 H  (5,5,1) (7,7,3) (1,8,6)  (2,3,4)  (4,6,6) 
        L4 C  3  7  
          L5 C  1  7  
            L6 H  (1,1,3) (2,2,0) (3,3,3) (4,4,3) (7,7,3) (8,8,3) (5,6,5) 
          L5 C  2  8  
            L6 H  (1,1,2) (2,2,0) (3,3,2) (4,4,3) (5,5,3) (6,6,3) (7,7,3) (8,8,4)
          L5 C  5  7  
            L6 H  (1,1,2) (2,2,2) (3,3,3) (4,4,2) (7,7,3) (8,8,4) (5,6,4) 
          L5 C 21 -5  
            L6 R 
          L5 C  6  8  
            L6 H  (1,1,2) (2,2,2) (3,3,3) (4,4,3) (5,5,3) (6,6,0) (7,7,3) (8,8,4)
          L5 C  9  7  
            L6 H  (1,1,2) (2,2,0) (3,3,3) (4,4,3) (7,7,3) (8,8,4) (5,6,5) 
          L5 C  9 -5  
            L6 H  (1,1,2) (4,4,3) (7,7,3) (8,8,4) (2,3,3)  (5,6,5) 
          L5 C 10  6  
            L6 H  (1,1,2) (2,2,1) (3,3,2) (4,4,3) (7,7,3) (8,8,4) (5,6,5) 
          L5 C 11  6  
            L6 H  (1,1,2) (2,2,1) (3,3,2) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,4)
          L5 C 12  6  
            L6 H  (1,1,2) (2,2,1) (3,3,3) (4,4,2) (5,5,2) (6,6,3) (7,7,3) (8,8,4)
          L5 H  (1,1,2) (2,2,1) (3,3,3) (4,4,3) (5,5,3) (6,6,1) (7,7,3) (8,8,4)
        L4 C 19 -5  
          L5 R 
        L4 C  2  8  
          L5 H  (1,1,2) (2,2,0) (3,3,3) (4,4,4) (7,7,3) (8,8,4) (5,6,4) 
        L4 C 11  6  
          L5 H  (3,3,2) (4,4,3) (7,7,3) (8,8,4) (1,2,4)  (5,6,4) 
        L4 C  5  7  
          L5 H  (3,3,3) (4,4,3) (7,7,3) (8,8,4) (1,2,4)  (5,6,3) 
        L4 C 21 -5  
          L5 R 
        L4 C  1  7  
          L5 H  (3,3,3) (4,4,4) (5,5,3) (6,6,0) (7,7,3) (8,8,3) (1,2,4) 
        L4 C  9 -5  
          L5 R 
        L4 C  9  7  
          L5 H  (1,1,2) (3,3,3) (4,4,4) (5,5,3) (6,6,0) (7,7,3) (2,8,5) 
        L4 C 10  6  
          L5 H  (1,1,2) (4,4,4) (5,5,3) (6,6,0) (7,7,3) (8,8,4) (2,3,4) 
        L4 H  (1,1,2) (2,2,2) (3,3,3) (4,4,4) (5,5,3) (6,6,0) (7,7,3) (8,8,3)
      L3 C 12 -5  
        L4 C  9  7  
          L5 H  (1,1,2) (7,7,3) (2,3,5)  (4,6,4)  (5,8,6) 
        L4 C 10  7  
          L5 H  (7,7,3) (4,6,4)  (5,8,6)  (1,2,5) (1,3,6) (2,3,4)
        L4 C 11  6  
          L5 H  (5,5,2) (7,7,3) (1,2,5)  (3,8,6)  (4,6,4) 
        L4 C  3 -6  
          L5 H  (1,1,2) (4,4,4) (7,7,3) (8,8,3) (2,3,5)  (5,6,3) 
        L4 C  5  7  
          L5 H  (4,4,2) (5,5,2) (6,6,2) (7,7,3) (8,8,3) (1,2,5) (1,3,7) (2,3,5)
        L4 C 21 -5  
          L5 R 
        L4 C  6  8  
          L5 H  (1,1,4) (4,4,3) (5,5,3) (6,6,0) (7,7,3) (8,8,3) (2,3,4) 
        L4 C 13 -5  
          L5 R 
        L4 C 14 -5  
          L5 R 
        L4 C  1  7  
          L5 H  (2,2,0) (4,4,3) (5,5,3) (6,6,1) (7,7,3) (8,8,3) (1,3,6) 
        L4 C 16 -5  
          L5 R 
        L4 C  9  6  
          L5 H  (4,4,3) (5,5,3) (6,6,1) (7,7,3) (8,8,3) (1,2,4) (1,3,7) (2,3,4)
        L4 H  (2,2,1) (4,4,3) (5,5,3) (6,6,1) (7,7,3) (8,8,3) (1,3,6) 
      L3 C  6  8  
        L4 H  (1,1,4) (4,4,3) (6,6,0) (7,7,3) (2,3,5)  (5,8,5) 
      L3 C  5  7  
        L4 H  (7,7,3) (5,6,3)  (1,2,5) (1,4,6) (2,3,5) (3,8,7) (4,8,6)
      L3 C  9  7  
        L4 H  (7,7,3) (1,4,4)  (5,6,5)  (2,3,5) (2,8,5) (3,8,7)
      L3 C 10  7  
        L4 H  (7,7,3) (3,8,5)  (5,6,5)  (1,2,5) (1,4,6) (2,4,4)
      L3 C 15 -6  
        L4 C 14 -5  
          L5 R 
        L4 C 16 -5  
          L5 R 
        L4 C  1  7  
          L5 H  (2,2,2) (4,4,3) (7,7,3) (8,8,3) (1,3,5)  (5,6,4) 
        L4 C  3 -6  
          L5 H  (1,1,2) (2,2,2) (3,3,1) (4,4,2) (5,5,1) (6,6,3) (7,7,3) (8,8,3)
        L4 C  9  6  
          L5 H  (1,1,4) (4,4,2) (7,7,3) (8,8,3) (2,3,4)  (5,6,4) 
        L4 H  (3,3,3) (4,4,2) (7,7,3) (8,8,3) (1,2,5)  (5,6,4) 
      L3 C 13  7  
        L4 H  (7,7,3) (4,6,4)  (5,8,5)  (1,2,5) (1,3,7) (2,3,5)
      L3 C 16  6  
        L4 C 11  6  
          L5 H  (1,1,3) (4,4,2) (5,5,1) (6,6,4) (7,7,3) (8,8,3) (2,3,4) 
        L4 C  3 -6  
          L5 H  (1,1,2) (2,2,2) (3,3,4) (4,4,3) (5,5,2) (6,6,0) (7,7,3) (8,8,3)
        L4 C  1  7  
          L5 H  (1,1,3) (2,2,0) (3,3,4) (4,4,2) (7,7,3) (8,8,3) (5,6,5) 
        L4 C  9  6  
          L5 H  (1,1,3) (4,4,2) (7,7,3) (8,8,3) (2,3,4)  (5,6,5) 
        L4 H  (3,3,3) (4,4,2) (7,7,3) (8,8,3) (1,2,4)  (5,6,5) 
      L3 C  1  7  
        L4 H  (4,4,2) (7,7,3) (8,8,3) (5,6,5)  (1,2,5) (1,3,6) (2,3,4)
      L3 C  3 -6  
        L4 R 
      L3 C 11 -5  
        L4 R 
      L3 C 17 -5  
        L4 R 
      L3 C  9  6  
        L4 H  (3,3,2) (4,4,2) (5,5,1) (6,6,4) (7,7,3) (8,8,4) (1,2,4) 
      L3 H  (2,2,1) (4,4,2) (5,5,1) (6,6,4) (7,7,3) (8,8,4) (1,3,5) 
    L2 C  3 -5  
      L3 S 2 1 2 1074
    L2 C  2 -5  
      L3 C  5  6  
        L4 C  1 -6  
          L5 C  4  8  
            L6 H  (1,1,5) (2,2,3) (3,3,1) (4,4,0) (5,5,1) (8,8,4) (6,7,6) 
          L5 C  3 -6  
            L6 C 10 -5  
              L7 R 
            L6 C  5  8  
              L7 H  (5,5,0) (8,8,4) (1,3,7)  (2,4,4)  (6,7,5) 
            L6 C  4  7  
              L7 C  5  7  
                L8 H  (1,1,5) (2,2,3) (3,3,1) (4,4,1) (5,5,1) (8,8,4) (6,7,5) 
              L7 C  6  7  
                L8 H  (1,1,5) (2,2,3) (3,3,1) (4,4,3) (5,5,0) (8,8,4) (6,7,4) 
              L7 H  (3,3,1) (5,5,1) (7,7,4) (8,8,4) (1,6,6)  (2,4,4) 
            L6 C  6  8  
              L7 C  5  7  
                L8 H  (6,6,0) (7,7,4) (8,8,4) (2,5,4)  (1,3,7) (1,4,6) (3,4,4)
              L7 C 12 -5  
                L8 R 
              L7 C  9  6  
                L8 H  (1,1,4) (2,2,2) (3,3,3) (6,6,0) (7,7,4) (8,8,4) (4,5,3) 
              L7 H  (1,1,5) (2,2,3) (3,3,1) (4,4,1) (5,5,1) (6,6,0) (7,7,4) (8,8,4)
            L6 C  9 -5  
              L7 H  (1,1,5) (2,2,3) (5,5,1) (8,8,4) (3,4,2)  (6,7,5) 
            L6 C  6 -6  
              L7 H  (1,1,4) (2,2,2) (3,4,4)  (5,7,5)  (6,8,5) 
            L6 C  5 -6  
              L7 H  (1,1,4) (2,2,2) (3,3,3) (8,8,4) (4,5,3)  (6,7,4) 
            L6 C 10 -6  
              L7 H  (1,1,4) (2,2,2) (4,4,1) (8,8,4) (3,5,4)  (6,7,5) 
            L6 C 11  6  
              L7 H  (1,1,4) (2,2,2) (3,3,2) (4,4,1) (5,5,2) (8,8,4) (6,7,5) 
            L6 C 12  6  
              L7 H  (1,1,4) (2,2,2) (5,5,1) (8,8,4) (3,4,4)  (6,7,5) 
            L6 C 20 -6  
              L7 R 
            L6 C 13  6  
              L7 H  (1,1,4) (2,2,2) (3,3,2) (4,4,2) (5,5,2) (8,8,4) (6,7,4) 
            L6 C 14  6  
              L7 H  (1,1,4) (2,2,2) (3,3,2) (4,4,2) (7,7,4) (8,8,4) (5,6,2) 
            L6 H  (1,1,3) (2,2,2) (3,3,2) (4,4,2) (5,5,2) (6,6,2) (7,7,3) (8,8,4)
          L5 C  5  8  
            L6 H  (1,1,5) (4,4,0) (5,5,0) (8,8,4) (2,3,6)  (6,7,5) 
          L5 C  4  7  
            L6 C  5  7  
              L7 H  (1,1,5) (2,2,3) (3,3,2) (4,4,0) (5,5,1) (8,8,4) (6,7,5) 
            L6 C  6  7  
              L7 H  (1,1,5) (2,2,3) (3,3,2) (4,4,2) (5,5,0) (8,8,4) (6,7,4) 
            L6 C 13 -5  
              L7 R 
            L6 C 14 -5  
              L7 R 
            L6 C  3  8  
              L7 H  (1,1,5) (2,2,3) (3,3,0) (5,5,1) (4,7,5)  (6,8,6) 
            L6 C  9  6  
              L7 H  (1,1,4) (2,2,2) (3,3,2) (5,5,1) (4,7,5)  (6,8,6) 
            L6 C 17 -5  
              L7 R 
            L6 C 12  7  
              L7 H  (1,1,5) (2,2,3) (3,3,2) (4,4,0) (5,5,1) (8,8,4) (6,7,5) 
            L6 C 13  7  
              L7 H  (1,1,5) (2,2,3) (3,3,2) (5,5,0) (4,7,5)  (6,8,5) 
            L6 C 21 -5  
              L7 R 
            L6 C 15  7  
              L7 H  (1,1,5) (2,2,3) (7,7,3) (8,8,4) (3,4,3)  (5,6,2) 
            L6 C 15 -5  
              L7 H  (2,2,3) (4,4,1) (7,7,4) (8,8,4) (1,3,6)  (5,6,2) 
            L6 C 16 -5  
              L7 R 
            L6 H  (1,1,5) (2,2,3) (7,7,3) (8,8,3) (3,4,3)  (5,6,3) 
          L5 C  3  8  
            L6 H  (1,1,5) (2,2,3) (3,3,0) (8,8,4) (4,5,3)  (6,7,5) 
          L5 C  9  6  
            L6 C  5  7  
              L7 H  (1,1,4) (2,2,2) (4,4,0) (8,8,4) (3,5,5)  (6,7,5) 
            L6 C  6 -6  
              L7 H  (1,1,4) (2,2,2) (3,3,4) (4,4,0) (5,5,1) (8,8,4) (6,7,5) 
            L6 C 10  6  
              L7 H  (1,1,4) (2,2,2) (3,3,3) (8,8,4) (4,5,3)  (6,7,4) 
            L6 C 19 -5  
              L7 R 
            L6 C 11  6  
              L7 H  (1,1,4) (2,2,2) (3,3,2) (4,4,2) (5,5,2) (8,8,4) (6,7,4) 
            L6 C 12  6  
              L7 H  (1,1,4) (2,2,2) (3,3,4) (8,8,4) (4,5,2)  (6,7,4) 
            L6 H  (1,1,4) (2,2,2) (3,3,3) (4,4,2) (5,5,1) (8,8,4) (6,7,4) 
          L5 C 11 -5  
            L6 R 
          L5 C 17 -5  
            L6 R 
          L5 C  6 -6  
            L6 H  (1,1,5) (2,2,3) (3,3,2) (4,4,0) (5,7,5)  (6,8,5) 
          L5 C  5  7  
            L6 C  6  8  
              L7 H  (1,1,5) (2,2,3) (3,3,2) (4,4,0) (5,5,2) (6,6,0) (7,7,4) (8,8,4)
            L6 C 10  6  
              L7 H  (1,1,5) (2,2,3) (3,3,1) (4,4,0) (5,5,2) (8,8,4) (6,7,5) 
            L6 H  (2,2,3) (3,3,2) (4,4,0) (8,8,4) (1,7,8)  (5,6,3) 
          L5 C  6 -7  
            L6 H  (1,1,5) (2,2,3) (8,8,4) (6,7,4)  (3,4,3) (3,5,3) (4,5,3)
          L5 C 10  6  
            L6 H  (1,1,5) (2,2,3) (3,3,1) (6,6,0) (7,7,4) (8,8,4) (4,5,3) 
          L5 H  (2,2,3) (3,3,2) (6,6,0) (8,8,4) (1,7,8)  (4,5,3) 
        L4 C  1  8  
          L5 C  3  8  
            L6 H  (1,1,2) (2,2,2) (3,3,0) (4,4,2) (7,7,4) (8,8,4) (5,6,5) 
          L5 C  4  8  
            L6 H  (3,3,3) (4,4,0) (7,7,4) (8,8,4) (1,2,4)  (5,6,5) 
          L5 C  5  8  
            L6 H  (5,5,0) (6,6,3) (7,7,4) (8,8,4) (1,2,4)  (3,4,5) 
          L5 C 15  6  
            L6 C  5  7  
              L7 H  (5,5,2) (8,8,3) (1,2,4)  (3,4,5)  (6,7,6) 
            L6 C  6  8  
              L7 H  (1,1,2) (2,2,3) (3,3,4) (6,6,0) (7,7,3) (8,8,3) (4,5,5) 
            L6 C  6  7  
              L7 C  3  7  
                L8 H  (1,1,2) (2,2,2) (7,7,3) (8,8,3) (3,4,5)  (5,6,5) 
              L7 C  4  7  
                L8 H  (1,1,1) (2,2,3) (3,3,3) (5,5,0) (7,7,3) (8,8,3) (4,6,7) 
              L7 C  9  7  
                L8 H  (1,1,0) (2,2,3) (7,7,3) (8,8,3) (3,4,6)  (5,6,5) 
              L7 C 10  6  
                L8 H  (1,1,1) (2,2,2) (3,3,3) (4,4,3) (7,7,3) (8,8,3) (5,6,5) 
              L7 C 19 -5  
                L8 R 
              L7 C 11  7  
                L8 H  (1,1,1) (2,2,3) (3,3,3) (4,4,2) (7,7,3) (8,8,3) (5,6,5) 
              L7 C 12  7  
                L8 H  (1,1,1) (2,2,3) (3,3,4) (4,4,2) (5,5,0) (6,6,4) (7,7,3) (8,8,3)
              L7 C 15 -6  
                L8 H  (1,1,0) (2,2,3) (3,3,4) (6,6,2) (7,7,3) (8,8,3) (4,5,5) 
              L7 C  9  6  
                L8 C  1  9  
                  L9 H  (1,1,0) (2,2,3) (7,7,3) (8,8,3) (3,4,6)  (5,6,5) 
                L8 C 12  6  
                  L9 H  (1,1,1) (2,2,3) (7,7,3) (8,8,3) (3,4,5)  (5,6,5) 
                L8 C 11 -5  
                  L9 H  (1,1,1) (2,2,3) (3,3,3) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (8,8,3)
                L8 C 13  7  
                  L9 H  (1,1,1) (2,2,3) (5,5,2) (6,6,2) (7,7,3) (8,8,3) (3,4,6) 
                L8 C 13 -5  
                  L9 H  (1,1,1) (2,2,3) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (3,4,5) 
                L8 C 14  6  
                  L9 H  (1,1,1) (2,2,3) (3,3,4) (6,6,1) (7,7,3) (8,8,3) (4,5,5) 
                L8 C 16  6  
                  L9 H  (1,1,0) (2,2,3) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (3,4,6) 
                L8 C 17 -5  
                  L9 H  (1,1,0) (2,2,3) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (3,4,6) 
                L8 C 19  7  
                  L9 H  (1,1,1) (2,2,3) (3,3,4) (6,6,3) (7,7,3) (8,8,3) (4,5,3) 
                L8 H  (1,1,1) (2,2,3) (3,3,2) (4,4,4) (5,5,1) (6,6,3) (7,7,3) (8,8,3)
              L7 C 20 -5  
                L8 R 
              L7 C  1  9  
                L8 H  (1,1,0) (2,2,3) (7,7,3) (8,8,3) (3,4,7)  (5,6,4) 
              L7 C 33 -5  
                L8 R 
              L7 C 12  6  
                L8 H  (1,1,1) (2,2,3) (7,7,3) (8,8,3) (3,4,6)  (5,6,4) 
              L7 C 20 -6  
                L8 R 
              L7 C 11  6  
                L8 H  (1,1,1) (2,2,3) (3,3,3) (5,5,1) (7,7,3) (8,8,3) (4,6,6) 
              L7 H  (1,1,1) (2,2,3) (3,3,4) (5,5,1) (7,7,3) (8,8,3) (4,6,5) 
            L6 C  3  7  
              L7 H  (1,1,2) (2,2,2) (7,7,4) (8,8,3) (3,4,4)  (5,6,5) 
            L6 C 10  6  
              L7 H  (1,1,1) (2,2,2) (7,7,4) (8,8,3) (3,4,5)  (5,6,5) 
            L6 C 19 -5  
              L7 R 
            L6 C 11  7  
              L7 H  (1,1,1) (2,2,3) (3,3,3) (8,8,3) (4,7,5)  (5,6,5) 
            L6 C 11 -5  
              L7 H  (1,1,1) (2,2,3) (3,3,4) (8,8,3) (4,7,5)  (5,6,4) 
            L6 C  9  7  
              L7 H  (1,1,0) (2,2,3) (8,8,3) (5,6,5)  (3,4,6) (3,7,6) (4,7,7)
            L6 C 12 -5  
              L7 H  (1,1,1) (2,2,3) (8,8,3) (5,6,4)  (3,4,6) (3,7,6) (4,7,7)
            L6 C  4  7  
              L7 H  (1,1,1) (2,2,3) (7,7,4) (8,8,3) (3,4,4)  (5,6,5) 
            L6 H  (1,1,1) (2,2,3) (3,3,3) (5,5,2) (7,7,4) (8,8,3) (4,6,4) 
          L5 C 14 -5  
            L6 R 
          L5 C 16 -5  
            L6 R 
          L5 C  6  8  
            L6 H  (3,3,4) (6,6,0) (7,7,4) (8,8,4) (1,2,3)  (4,5,5) 
          L5 C  6  7  
            L6 C  3  7  
              L7 H  (1,1,1) (2,2,2) (7,7,4) (8,8,4) (3,4,5)  (5,6,4) 
            L6 C  4  7  
              L7 H  (3,3,3) (5,5,0) (7,7,4) (8,8,4) (1,2,3)  (4,6,6) 
            L6 C  5  7  
              L7 H  (1,1,1) (2,2,3) (7,7,4) (8,8,4) (3,4,5)  (5,6,3) 
            L6 C 10  6  
              L7 H  (1,1,1) (2,2,2) (3,3,3) (7,7,4) (8,8,4) (4,5,4) (4,6,5) (5,6,4)
            L6 C 19 -5  
              L7 R 
            L6 C 11  7  
              L7 H  (1,1,0) (2,2,3) (3,3,3) (4,4,2) (7,7,4) (8,8,4) (5,6,4) 
            L6 C 12  7  
              L7 H  (1,1,0) (2,2,3) (3,3,4) (4,4,2) (5,5,0) (6,6,3) (7,7,4) (8,8,4)
            L6 C 12  6  
              L7 H  (1,1,0) (2,2,3) (3,3,4) (6,6,2) (7,7,4) (8,8,4) (4,5,3) 
            L6 C 11 -5  
              L7 H  (1,1,0) (2,2,3) (3,3,4) (5,5,1) (7,7,4) (8,8,4) (4,6,4) 
            L6 C  9 -5  
              L7 H  (1,1,0) (2,2,3) (3,3,3) (5,5,1) (7,7,4) (8,8,4) (4,6,5) 
            L6 C 13  7  
              L7 H  (1,1,0) (2,2,3) (5,5,2) (6,6,1) (7,7,4) (8,8,4) (3,4,6) 
            L6 C 13 -5  
              L7 H  (1,1,0) (2,2,3) (5,5,2) (6,6,2) (7,7,4) (8,8,4) (3,4,5) 
            L6 C 14  7  
              L7 H  (1,1,0) (2,2,3) (5,5,2) (6,6,1) (7,7,4) (8,8,4) (3,4,6) 
            L6 C 19  7  
              L7 H  (1,1,0) (2,2,3) (3,3,4) (6,6,2) (7,7,4) (8,8,4) (4,5,3) 
            L6 H  (1,1,0) (2,2,3) (3,3,2) (4,4,4) (5,5,1) (6,6,2) (7,7,4) (8,8,4)
          L5 C  3  7  
            L6 H  (1,1,1) (2,2,2) (7,7,4) (8,8,4) (3,4,4)  (5,6,5) 
          L5 C 11  7  
            L6 H  (3,3,3) (4,4,1) (7,7,4) (8,8,4) (1,2,3)  (5,6,5) 
          L5 C 13  6  
            L6 C  4  7  
              L7 H  (3,3,3) (4,4,2) (7,7,4) (8,8,4) (1,2,3)  (5,6,4) 
            L6 C  5  7  
              L7 H  (7,7,4) (8,8,4) (1,2,3)  (3,4,5)  (5,6,4) 
            L6 C  9  6  
              L7 H  (1,1,0) (2,2,3) (7,7,4) (8,8,4) (3,4,5)  (5,6,4) 
            L6 C 10  6  
              L7 H  (1,1,1) (2,2,2) (7,7,4) (8,8,4) (3,4,5)  (5,6,4) 
            L6 C 19 -5  
              L7 R 
            L6 C 20 -5  
              L7 R 
            L6 C 12  6  
              L7 H  (1,1,0) (2,2,3) (5,5,1) (6,6,3) (7,7,4) (8,8,4) (3,4,5) 
            L6 H  (1,1,0) (2,2,3) (7,7,4) (8,8,4) (3,4,6)  (5,6,3) 
          L5 C  5 -6  
            L6 H  (7,7,4) (8,8,4) (1,2,3)  (3,4,4)  (5,6,5) 
          L5 C  1  9  
            L6 H  (1,1,0) (6,6,3) (7,7,4) (8,8,4) (2,5,4)  (3,4,5) 
          L5 C  4  7  
            L6 H  (4,4,2) (6,6,3) (7,7,4) (8,8,4) (1,2,3)  (3,5,4) 
          L5 H  (6,6,3) (7,7,4) (8,8,4) (1,2,3)  (3,4,5) (3,5,5) (4,5,3)
        L4 C  9  6  
          L5 C  3  8  
            L6 H  (1,1,3) (2,2,2) (3,3,0) (4,4,2) (7,7,4) (8,8,4) (5,6,5) 
          L5 C  4  8  
            L6 H  (3,3,2) (4,4,0) (7,7,4) (8,8,4) (1,2,5)  (5,6,5) 
          L5 C 16 -5  
            L6 C 15 -6  
              L7 R 
            L6 C  4  7  
              L7 H  (1,1,3) (2,2,2) (7,7,3) (8,8,3) (3,4,5)  (5,6,4) 
            L6 C  5  7  
              L7 H  (1,1,3) (2,2,2) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (3,4,4) 
            L6 C  6  8  
              L7 H  (1,1,3) (2,2,2) (3,3,4) (4,4,3) (5,5,2) (6,6,0) (7,7,3) (8,8,3)
            L6 C  6 -6  
              L7 H  (1,1,3) (2,2,2) (7,7,3) (8,8,3) (3,4,5)  (5,6,4) 
            L6 C 11  7  
              L7 H  (1,1,3) (2,2,2) (3,3,2) (4,4,2) (7,7,3) (8,8,3) (5,6,5) 
            L6 C 12  7  
              L7 H  (1,1,3) (2,2,2) (5,5,0) (6,6,4) (7,7,3) (8,8,3) (3,4,4) 
            L6 C 13  7  
              L7 H  (1,1,3) (2,2,2) (5,5,2) (6,6,2) (7,7,3) (8,8,3) (3,4,5) 
            L6 C 14  6  
              L7 H  (1,1,3) (2,2,2) (5,5,2) (6,6,2) (7,7,3) (8,8,3) (3,4,5) 
            L6 C 20  6  
              L7 H  (1,1,3) (2,2,2) (7,7,3) (8,8,3) (3,4,5)  (5,6,4) 
            L6 H  (1,1,3) (2,2,2) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (3,4,4) 
          L5 C  5  8  
            L6 H  (5,5,0) (6,6,3) (7,7,4) (8,8,4) (1,2,4)  (3,4,5) 
          L5 C  6  8  
            L6 H  (5,5,2) (6,6,0) (7,7,4) (8,8,4) (1,2,4)  (3,4,6) 
          L5 C  9 -6  
            L6 C 14 -5  
              L7 C 15 -6  
                L8 R 
              L7 C  3 -6  
                L8 H  (1,1,1) (2,2,2) (7,7,4) (8,8,3) (3,4,5)  (5,6,5) 
              L7 C  4  7  
                L8 H  (1,1,2) (2,2,2) (3,3,3) (8,8,3) (4,7,5)  (5,6,5) 
              L7 C  5  7  
                L8 H  (1,1,2) (2,2,2) (3,3,4) (4,4,0) (5,5,2) (6,6,3) (7,7,4) (8,8,3)
              L7 C  6  7  
                L8 H  (1,1,2) (2,2,2) (7,7,3) (8,8,3) (3,4,5)  (5,6,5) 
              L7 H  (1,1,2) (2,2,2) (7,7,4) (8,8,3) (3,4,4)  (5,6,5) 
            L6 C  5  7  
              L7 H  (2,2,2) (5,5,2) (7,7,4) (8,8,4) (1,6,4)  (3,4,4) 
            L6 C 15  6  
              L7 H  (1,1,2) (2,2,2) (7,7,3) (8,8,3) (3,4,5)  (5,6,5) 
            L6 C 11  7  
              L7 H  (1,1,2) (2,2,2) (7,7,4) (8,8,4) (3,6,5)  (4,5,3) 
            L6 C 13  7  
              L7 H  (1,1,2) (2,2,2) (7,7,4) (8,8,4) (3,4,5)  (5,6,3) 
            L6 C 10 -5  
              L7 C  3 -6  
                L8 R 
              L7 C  4  7  
                L8 H  (1,1,2) (2,2,2) (7,7,4) (8,8,4) (3,4,4)  (5,6,4) 
              L7 C  6 -6  
                L8 H  (1,1,2) (2,2,2) (7,7,4) (8,8,4) (3,4,4)  (5,6,4) 
              L7 C 11  6  
                L8 H  (1,1,2) (2,2,2) (3,3,3) (5,5,2) (7,7,4) (8,8,4) (4,6,3) 
              L7 C 12  6  
                L8 H  (1,1,2) (2,2,2) (7,7,4) (8,8,4) (3,4,4)  (5,6,4) 
              L7 H  (1,1,2) (2,2,2) (3,3,3) (4,4,2) (5,5,1) (6,6,2) (7,7,4) (8,8,4)
            L6 C 16  7  
              L7 C  3  7  
                L8 H  (1,1,1) (2,2,2) (7,7,4) (8,8,4) (3,4,4)  (5,6,5) 
              L7 C  4  7  
                L8 H  (1,1,1) (2,2,2) (3,3,1) (6,6,4) (7,7,4) (8,8,4) (4,5,4) 
              L7 C  6  7  
                L8 H  (1,1,1) (2,2,2) (7,7,4) (8,8,4) (3,4,5)  (5,6,4) 
              L7 C 10  7  
                L8 H  (1,1,1) (2,2,2) (7,7,4) (8,8,4) (3,5,4)  (4,6,5) 
              L7 H  (1,1,1) (2,2,2) (7,7,4) (8,8,4) (3,4,4)  (5,6,5) 
            L6 C 25 -5  
              L7 R 
            L6 C  3  7  
              L7 H  (1,1,2) (2,2,2) (7,7,4) (8,8,4) (3,4,4)  (5,6,4) 
            L6 C  4  7  
              L7 H  (1,1,2) (2,2,2) (3,3,1) (6,6,3) (7,7,4) (8,8,4) (4,5,4) 
            L6 C 11  6  
              L7 H  (1,1,2) (2,2,2) (7,7,4) (8,8,4) (3,4,4)  (5,6,4) 
            L6 C  6 -6  
              L7 H  (1,1,2) (2,2,2) (7,7,4) (8,8,4) (3,4,5)  (5,6,3) 
            L6 C 12  7  
              L7 H  (1,1,2) (2,2,2) (3,3,3) (4,4,2) (5,5,0) (6,6,3) (7,7,4) (8,8,4)
            L6 C 12 -5  
              L7 H  (1,1,2) (2,2,2) (3,3,2) (4,4,3) (5,5,1) (6,6,2) (7,7,4) (8,8,4)
            L6 H  (1,1,2) (2,2,2) (3,3,3) (6,6,2) (7,7,4) (8,8,4) (4,5,3) 
          L5 C 14 -5  
            L6 C 15 -6  
              L7 R 
            L6 C  3  7  
              L7 H  (1,1,1) (2,2,2) (3,3,4) (8,8,3) (4,7,5)  (5,6,5) 
            L6 C  5  7  
              L7 H  (1,1,1) (2,2,3) (5,5,2) (8,8,3) (3,4,5)  (6,7,6) 
            L6 C  6 -6  
              L7 H  (1,1,1) (2,2,3) (4,4,2) (7,7,4) (8,8,3) (3,5,4) (3,6,6) (5,6,5)
            L6 C  4  7  
              L7 H  (1,1,1) (2,2,3) (3,3,2) (4,4,4) (5,5,0) (6,6,4) (7,7,3) (8,8,3)
            L6 C 10  6  
              L7 H  (1,1,1) (2,2,2) (3,3,3) (4,4,3) (7,7,3) (8,8,3) (5,6,5) 
            L6 C 19 -5  
              L7 R 
            L6 C 11  7  
              L7 H  (1,1,1) (2,2,3) (3,3,2) (4,4,2) (5,5,2) (6,6,4) (7,7,3) (8,8,3)
            L6 C 12  6  
              L7 H  (1,1,1) (2,2,3) (7,7,3) (8,8,3) (3,4,5)  (5,6,5) 
            L6 C 11 -5  
              L7 H  (1,1,1) (2,2,3) (3,3,3) (4,4,3) (5,5,1) (6,6,3) (7,7,3) (8,8,3)
            L6 C 13  7  
              L7 H  (1,1,1) (2,2,3) (5,5,2) (6,6,2) (7,7,3) (8,8,3) (3,4,6) 
            L6 C 13 -5  
              L7 H  (1,1,1) (2,2,3) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (3,4,5) 
            L6 C 16  7  
              L7 H  (1,1,0) (2,2,3) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (3,4,6) 
            L6 C 17  6  
              L7 H  (1,1,0) (2,2,3) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (3,4,6) 
            L6 C 25 -5  
              L7 R 
            L6 C 19  7  
              L7 H  (1,1,1) (2,2,3) (3,3,4) (6,6,3) (7,7,3) (8,8,3) (4,5,3) 
            L6 H  (1,1,1) (2,2,3) (3,3,2) (4,4,4) (5,5,1) (6,6,3) (7,7,3) (8,8,3)
          L5 C 15  7  
            L6 H  (1,1,1) (2,2,3) (7,7,3) (8,8,3) (3,4,6)  (5,6,4) 
          L5 C 25 -5  
            L6 C 11  7  
              L7 H  (3,3,2) (4,4,2) (7,7,4) (8,8,4) (1,2,3)  (5,6,5) 
            L6 C 15  6  
              L7 H  (1,1,0) (2,2,3) (7,7,3) (8,8,3) (3,4,6)  (5,6,5) 
            L6 C  6  7  
              L7 C  3  7  
                L8 H  (1,1,1) (2,2,2) (7,7,4) (8,8,4) (3,4,5)  (5,6,4) 
              L7 C  4  7  
                L8 H  (1,1,1) (2,2,3) (3,3,2) (5,5,0) (7,7,4) (8,8,4) (4,6,6) 
              L7 C  5  7  
                L8 H  (1,1,1) (2,2,3) (7,7,4) (8,8,4) (3,4,5)  (5,6,3) 
              L7 C 10  6  
                L8 H  (1,1,1) (2,2,2) (7,7,4) (8,8,4) (3,4,5)  (5,6,4) 
              L7 C 16 -6  
                L8 R 
              L7 C 19 -5  
                L8 R 
              L7 C 12  6  
                L8 H  (1,1,0) (2,2,3) (7,7,4) (8,8,4) (3,4,5)  (5,6,4) 
              L7 C 11 -5  
                L8 H  (1,1,0) (2,2,3) (3,3,3) (4,4,3) (5,5,1) (6,6,2) (7,7,4) (8,8,4)
              L7 C 13  7  
                L8 H  (1,1,0) (2,2,3) (5,5,2) (6,6,1) (7,7,4) (8,8,4) (3,4,6) 
              L7 C 13 -5  
                L8 H  (1,1,0) (2,2,3) (5,5,2) (6,6,2) (7,7,4) (8,8,4) (3,4,5) 
              L7 C 14  7  
                L8 H  (1,1,0) (2,2,3) (5,5,2) (6,6,1) (7,7,4) (8,8,4) (3,4,6) 
              L7 C 19  7  
                L8 H  (1,1,0) (2,2,3) (3,3,4) (6,6,2) (7,7,4) (8,8,4) (4,5,3) 
              L7 H  (1,1,0) (2,2,3) (3,3,2) (4,4,4) (5,5,1) (6,6,2) (7,7,4) (8,8,4)
            L6 C  3  7  
              L7 H  (1,1,1) (2,2,2) (7,7,4) (8,8,4) (3,4,4)  (5,6,5) 
            L6 C  4  7  
              L7 H  (3,3,2) (4,4,2) (7,7,4) (8,8,4) (1,2,3)  (5,6,5) 
            L6 C 12 -5  
              L7 H  (7,7,4) (8,8,4) (1,2,3)  (3,4,5)  (5,6,4) 
            L6 C 10  6  
              L7 H  (1,1,1) (2,2,2) (7,7,4) (8,8,4) (3,4,4)  (5,6,5) 
            L6 C 16 -6  
              L7 R 
            L6 C 19 -5  
              L7 R 
            L6 C  5  7  
              L7 H  (1,1,0) (2,2,3) (7,7,4) (8,8,4) (3,4,5)  (5,6,4) 
            L6 C 11  6  
              L7 H  (1,1,0) (2,2,3) (3,3,2) (4,4,2) (7,7,4) (8,8,4) (5,6,5) 
            L6 H  (1,1,0) (2,2,3) (3,3,4) (4,4,1) (5,5,1) (6,6,3) (7,7,4) (8,8,4)
          L5 C  5  7  
            L6 C  3  7  
              L7 H  (2,2,2) (3,3,4) (4,4,0) (5,5,2) (7,7,4) (8,8,4) (1,6,3) 
            L6 C  4  7  
              L7 H  (2,2,3) (3,3,2) (4,4,2) (5,5,2) (7,7,4) (8,8,4) (1,6,3) 
            L6 C  6  7  
              L7 H  (7,7,4) (8,8,4) (1,2,4)  (3,4,5)  (5,6,3) 
            L6 C 10  6  
              L7 H  (2,2,2) (3,3,3) (4,4,2) (5,5,2) (7,7,4) (8,8,4) (1,6,3) 
            L6 H  (2,2,3) (8,8,4) (1,7,4)  (3,4,5)  (5,6,4) 
          L5 C 21 -5  
            L6 C  6  7  
              L7 C  3  7  
                L8 H  (1,1,2) (2,2,2) (7,7,4) (8,8,4) (3,4,5)  (5,6,3) 
              L7 C  4  7  
                L8 H  (1,1,2) (2,2,3) (3,3,2) (5,5,0) (7,7,4) (8,8,4) (4,6,5) 
              L7 C 10  6  
                L8 H  (1,1,2) (2,2,2) (7,7,4) (8,8,4) (3,4,5)  (5,6,3) 
              L7 H  (2,2,3) (8,8,4) (1,7,4)  (3,4,6)  (5,6,3) 
            L6 C  3  7  
              L7 H  (1,1,2) (2,2,2) (5,5,1) (8,8,4) (3,4,4)  (6,7,7) 
            L6 H  (8,8,4) (1,2,4)  (6,7,7)  (3,4,5) (3,5,4) (4,5,2)
          L5 C  3  7  
            L6 H  (2,2,2) (8,8,4) (1,6,4)  (3,4,4)  (5,7,6) 
          L5 C 10  6  
            L6 C 11  7  
              L7 H  (1,1,2) (2,2,2) (3,3,1) (4,4,2) (7,7,4) (8,8,4) (5,6,5) 
            L6 C 12  7  
              L7 H  (2,2,2) (3,3,3) (7,7,4) (8,8,4) (1,6,4)  (4,5,3) 
            L6 C 13  7  
              L7 H  (1,1,2) (2,2,2) (7,7,4) (8,8,4) (3,4,5)  (5,6,3) 
            L6 C 15  6  
              L7 H  (1,1,1) (2,2,2) (3,3,3) (4,4,4) (7,7,3) (8,8,3) (5,6,4) 
            L6 C  4  7  
              L7 H  (2,2,2) (3,3,1) (7,7,4) (8,8,4) (1,6,4)  (4,5,4) 
            L6 C 10 -6  
              L7 H  (2,2,2) (5,5,2) (7,7,4) (8,8,4) (1,6,4)  (3,4,4) 
            L6 C 11  6  
              L7 H  (2,2,2) (5,5,2) (7,7,4) (8,8,4) (1,6,4)  (3,4,4) 
            L6 C 12  6  
              L7 H  (1,1,2) (2,2,2) (7,7,4) (8,8,4) (3,6,5)  (4,5,3) 
            L6 H  (1,1,2) (2,2,2) (3,3,2) (4,4,3) (7,7,4) (8,8,4) (5,6,3) 
          L5 C 19 -5  
            L6 R 
          L5 C 11  7  
            L6 H  (2,2,3) (3,3,2) (4,4,2) (8,8,4) (1,7,4)  (5,6,5) 
          L5 C 13  7  
            L6 H  (2,2,3) (8,8,4) (1,7,4)  (3,4,6)  (5,6,3) 
          L5 C 15  6  
            L6 H  (1,1,1) (2,2,3) (7,7,3) (8,8,3) (3,4,6)  (5,6,4) 
          L5 C 16 -6  
            L6 R 
          L5 C  4  7  
            L6 H  (1,1,0) (2,2,3) (3,3,2) (7,7,4) (8,8,4) (4,5,4) (4,6,6) (5,6,5)
          L5 C  6  7  
            L6 H  (1,1,0) (2,2,3) (5,5,2) (6,6,2) (7,7,4) (8,8,4) (3,4,5) 
          L5 C 11 -5  
            L6 H  (1,1,0) (2,2,3) (7,7,4) (8,8,4) (3,4,5)  (5,6,4) 
          L5 C 20 -5  
            L6 R 
          L5 C 12  6  
            L6 H  (1,1,0) (2,2,3) (3,3,2) (4,4,2) (7,7,4) (8,8,4) (5,6,5) 
          L5 H  (1,1,0) (2,2,3) (3,3,3) (4,4,3) (7,7,4) (8,8,4) (5,6,3) 
        L4 C  4  8  
          L5 H  (1,1,4) (2,2,2) (3,3,2) (4,4,0) (7,7,4) (8,8,4) (5,6,4) 
        L4 C  5  8  
          L5 H  (1,1,4) (2,2,2) (5,5,0) (6,6,2) (7,7,4) (8,8,4) (3,4,4) 
        L4 C  4  7  
          L5 C  3  8  
            L6 H  (1,1,4) (2,2,2) (3,3,0) (4,4,2) (7,7,4) (8,8,4) (5,6,4) 
          L5 C  6  8  
            L6 H  (1,1,4) (2,2,2) (5,5,0) (6,6,0) (7,7,4) (8,8,4) (3,4,5) 
          L5 C 13  7  
            L6 H  (1,1,4) (2,2,2) (5,5,0) (7,7,4) (3,4,5)  (6,8,5) 
          L5 C 16 -5  
            L6 H  (1,1,4) (2,2,2) (7,7,3) (8,8,3) (3,4,5)  (5,6,3) 
          L5 C 15  6  
            L6 C  3  7  
              L7 H  (1,1,3) (2,2,2) (3,3,3) (8,8,3) (4,7,5)  (5,6,4) 
            L6 H  (1,1,3) (2,2,2) (3,3,1) (8,8,3) (4,7,7)  (5,6,4) 
          L5 C 14 -5  
            L6 R 
          L5 C  3  7  
            L6 H  (2,2,2) (7,7,4) (8,8,4) (1,3,6)  (4,5,2) (4,6,4) (5,6,3)
          L5 C 10 -6  
            L6 R 
          L5 C  5  7  
            L6 H  (1,1,4) (2,2,2) (3,3,1) (4,4,2) (7,7,4) (8,8,4) (5,6,3) 
          L5 C 13 -5  
            L6 R 
          L5 C  6  7  
            L6 H  (2,2,2) (3,3,1) (4,4,4) (5,5,0) (7,7,4) (8,8,4) (1,6,5) 
          L5 H  (1,1,4) (2,2,2) (3,3,1) (4,4,2) (7,7,4) (8,8,4) (5,6,3) 
        L4 C  6  8  
          L5 H  (1,1,4) (2,2,2) (6,6,0) (7,7,4) (8,8,4) (3,4,5) (3,5,5) (4,5,3)
        L4 C  3  8  
          L5 H  (1,1,4) (2,2,2) (3,3,0) (4,4,2) (5,7,6)  (6,8,6) 
        L4 C  6  7  
          L5 C 12  7  
            L6 H  (1,1,4) (2,2,2) (5,5,0) (8,8,4) (3,4,4)  (6,7,6) 
          L5 C 15  6  
            L6 C  3 -6  
              L7 H  (1,1,4) (2,2,2) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (3,4,3) 
            L6 C  5  7  
              L7 H  (1,1,4) (2,2,2) (3,3,4) (4,4,0) (7,7,3) (8,8,3) (5,6,4) 
            L6 C 13 -5  
              L7 R 
            L6 C 11  6  
              L7 H  (1,1,4) (2,2,2) (7,7,3) (8,8,3) (3,5,4)  (4,6,4) 
            L6 C 12  6  
              L7 H  (1,1,4) (2,2,2) (7,7,3) (8,8,3) (3,5,5)  (4,6,3) 
            L6 H  (1,1,4) (2,2,2) (3,3,3) (5,5,1) (7,7,3) (8,8,3) (4,6,4) 
          L5 C 14 -5  
            L6 R 
          L5 C 16 -5  
            L6 R 
          L5 C  3 -6  
            L6 H  (1,1,4) (2,2,2) (7,7,4) (8,8,4) (3,4,3)  (5,6,3) 
          L5 C  5  7  
            L6 H  (2,2,2) (4,4,0) (7,7,4) (8,8,4) (1,3,7)  (5,6,3) 
          L5 C 13 -5  
            L6 R 
          L5 C 11  6  
            L6 H  (2,2,2) (7,7,4) (8,8,4) (1,3,6) (1,6,5) (3,5,4) (4,5,3) (4,6,3)
          L5 C 12  6  
            L6 H  (2,2,2) (7,7,4) (8,8,4) (1,6,5)  (3,4,4) (3,5,5) (4,5,2)
          L5 H  (2,2,2) (5,5,1) (7,7,4) (8,8,4) (1,3,6)  (4,6,3) 
        L4 C  3 -6  
          L5 H  (1,1,4) (2,2,2) (5,5,2) (7,7,4) (3,4,3)  (6,8,5) 
        L4 C 14 -5  
          L5 H  (1,1,3) (2,2,2) (3,3,4) (4,4,0) (7,7,4) (8,8,3) (5,6,4) 
        L4 C 15  7  
          L5 H  (1,1,4) (2,2,2) (7,7,3) (8,8,3) (3,4,4)  (5,6,4) 
        L4 C 16 -5  
          L5 R 
        L4 C  5  7  
          L5 H  (2,2,2) (4,4,0) (5,5,2) (8,8,4) (1,3,7)  (6,7,5) 
        L4 C 13 -5  
          L5 R 
        L4 C 11  7  
          L5 H  (2,2,2) (4,4,1) (1,3,5)  (5,7,6)  (6,8,6) 
        L4 C 12  6  
          L5 H  (2,2,2) (4,4,0) (5,5,1) (8,8,4) (1,3,7)  (6,7,6) 
        L4 C 21 -5  
          L5 R 
        L4 C 13  7  
          L5 H  (1,1,4) (2,2,2) (4,4,1) (8,8,4) (3,5,4)  (6,7,5) 
        L4 C 14 -6  
          L5 H  (1,1,3) (2,2,2) (3,3,3) (4,4,1) (7,7,3) (8,8,3) (5,6,5) 
        L4 C 11 -5  
          L5 H  (2,2,2) (4,4,1) (7,7,4) (8,8,4) (1,3,6)  (5,6,3) 
        L4 C 10  6  
          L5 H  (1,1,4) (2,2,2) (3,3,1) (4,4,1) (5,5,2) (6,6,2) (7,7,4) (8,8,4)
        L4 C 15  6  
          L5 H  (1,1,3) (2,2,2) (3,3,3) (4,4,1) (5,5,2) (6,6,2) (7,7,3) (8,8,3)
        L4 C 17 -5  
          L5 H  (1,1,2) (2,2,2) (3,3,3) (4,4,1) (5,5,2) (6,6,2) (7,7,4) (8,8,4)
        L4 C 19  6  
          L5 H  (1,1,3) (2,2,2) (3,3,2) (4,4,1) (5,5,2) (6,6,2) (7,7,4) (8,8,4)
        L4 H  (1,1,3) (2,2,2) (3,3,3) (4,4,1) (7,7,4) (8,8,4) (5,6,3) 
      L3 C  3  7  
        L4 C  4  7  
          L5 C 15  6  
            L6 C  3  8  
              L7 H  (3,3,0) (1,6,7)  (7,8,7)  (2,4,4) (2,5,5) (4,5,4)
            L6 C  4  8  
              L7 H  (4,4,0) (1,6,7)  (7,8,7)  (2,3,4) (2,5,5) (3,5,4)
            L6 C 11 -5  
              L7 C  1 -6  
                L8 R 
              L7 C  6 -6  
                L8 R 
              L7 C  1  8  
                L8 H  (1,1,2) (2,2,2) (5,5,2) (6,6,4) (7,7,3) (8,8,3) (3,4,4) 
              L7 C  6  8  
                L8 H  (1,1,4) (2,2,2) (5,5,2) (6,6,2) (7,7,3) (8,8,3) (3,4,4) 
              L7 C  9 -5  
                L8 H  (1,1,4) (2,2,2) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (3,4,3) 
              L7 C 10  6  
                L8 H  (1,1,3) (2,2,2) (5,5,2) (6,6,4) (7,7,3) (8,8,3) (3,4,3) 
              L7 C  9 -6  
                L8 H  (2,2,2) (5,5,2) (7,7,3) (8,8,3) (1,6,6)  (3,4,4) 
              L7 C 12  6  
                L8 H  (1,1,3) (2,2,2) (5,5,2) (6,6,4) (7,7,3) (8,8,3) (3,4,3) 
              L7 H  (1,1,3) (2,2,2) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (3,4,4) 
            L6 C  6  8  
              L7 H  (5,5,2) (7,7,3) (1,6,6)  (2,3,4)  (4,8,5) 
            L6 C  1  8  
              L7 H  (2,2,2) (8,8,3) (1,6,6)  (3,5,4)  (4,7,5) 
            L6 C  1  7  
              L7 C  9 -5  
                L8 H  (1,1,4) (2,2,2) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (3,4,3) 
              L7 C 10  7  
                L8 H  (2,2,2) (3,3,0) (7,7,4) (8,8,3) (1,6,7)  (4,5,4) 
              L7 C 10 -5  
                L8 H  (2,2,2) (8,8,3) (1,7,6)  (3,5,4)  (4,6,5) 
              L7 C  6  7  
                L8 H  (1,1,3) (2,2,2) (3,3,1) (4,4,2) (5,5,2) (6,6,4) (7,7,3) (8,8,3)
              L7 C  9  7  
                L8 H  (2,2,2) (3,3,1) (4,4,1) (5,5,3) (7,7,4) (8,8,3) (1,6,6) 
              L7 C 12  6  
                L8 H  (1,1,3) (2,2,2) (3,3,1) (4,4,0) (5,5,3) (6,6,4) (7,7,4) (8,8,3)
              L7 C 28 -5  
                L8 R 
              L7 C 13  6  
                L8 H  (1,1,3) (2,2,2) (3,3,1) (4,4,1) (5,5,2) (6,6,4) (7,7,4) (8,8,3)
              L7 C 22 -5  
                L8 R 
              L7 C 14  6  
                L8 H  (2,2,2) (3,3,1) (4,4,1) (5,5,3) (7,7,3) (8,8,3) (1,6,7) 
              L7 H  (1,1,1) (2,2,2) (3,3,1) (4,4,1) (5,5,3) (6,6,5) (7,7,4) (8,8,3)
            L6 C  6  7  
              L7 S 2 1 6 1708
            L6 R 
          L5 C 14 -5  
            L6 R 
          L5 C 16 -5  
            L6 R 
          L5 C  3  8  
            L6 H  (3,3,0) (7,7,4) (8,8,4) (1,6,6)  (2,4,4) (2,5,5) (4,5,4)
          L5 C  4  8  
            L6 H  (4,4,0) (7,7,4) (8,8,4) (1,6,6)  (2,3,4) (2,5,5) (3,5,4)
          L5 C 11 -5  
            L6 C  1 -6  
              L7 R 
            L6 C  6 -6  
              L7 R 
            L6 C  1  9  
              L7 H  (1,1,0) (2,2,2) (5,5,2) (6,6,4) (7,7,4) (8,8,4) (3,4,4) 
            L6 C  6  9  
              L7 H  (1,1,4) (2,2,2) (5,5,2) (6,6,0) (7,7,4) (8,8,4) (3,4,4) 
            L6 C 10  6  
              L7 H  (2,2,2) (5,5,2) (7,7,4) (8,8,4) (1,6,5)  (3,4,3) 
            L6 C  6  8  
              L7 H  (1,1,3) (2,2,2) (5,5,2) (6,6,1) (7,7,4) (8,8,4) (3,4,4) 
            L6 C 12  6  
              L7 H  (2,2,2) (5,5,2) (7,7,4) (8,8,4) (1,6,5)  (3,4,3) 
            L6 H  (1,1,2) (2,2,2) (5,5,2) (6,6,2) (7,7,4) (8,8,4) (3,4,4) 
          L5 C  6  8  
            L6 H  (5,5,2) (6,6,1) (7,7,4) (8,8,4) (1,3,5)  (2,4,4) 
          L5 C  1  8  
            L6 H  (1,1,1) (2,2,2) (7,7,4) (8,8,4) (3,5,4)  (4,6,5) 
          L5 C 10  7  
            L6 H  (3,3,0) (7,7,4) (8,8,4) (1,6,6)  (2,4,4) (2,5,5) (4,5,4)
          L5 C 12  7  
            L6 H  (4,4,0) (7,7,4) (8,8,4) (1,6,6)  (2,3,4) (2,5,5) (3,5,4)
          L5 C 10  6  
            L6 C  1 -6  
              L7 H  (2,2,3) (3,3,0) (4,4,1) (5,5,2) (7,7,4) (8,8,4) (1,6,6) 
            L6 C  6  7  
              L7 H  (2,2,2) (3,3,1) (4,4,2) (5,5,2) (7,7,4) (8,8,4) (1,6,5) 
            L6 H  (1,1,1) (2,2,2) (3,3,1) (5,5,3) (7,7,4) (8,8,4) (4,6,5) 
          L5 C 12  6  
            L6 S 2 1 5 1749
          L5 C  9 -5  
            L6 R 
          L5 C 13 -5  
            L6 R 
          L5 C  6 -6  
            L6 H  (1,1,2) (2,2,2) (3,3,1) (4,4,1) (5,5,2) (6,6,4) (7,7,4) (8,8,4)
          L5 C  1  7  
            L6 H  (1,1,2) (2,2,2) (3,3,2) (4,4,2) (5,5,2) (6,6,2) (7,7,4) (8,8,4)
          L5 H  (1,1,4) (2,2,2) (3,3,1) (4,4,1) (5,5,2) (6,6,2) (7,7,4) (8,8,4)
        L4 C  6 -6  
          L5 C  1 -6  
            L6 R 
          L5 C 12 -5  
            L6 R 
          L5 C  1  9  
            L6 H  (1,1,0) (2,2,2) (4,4,1) (5,5,3) (7,7,4) (8,8,4) (3,6,6) 
          L5 C  3  8  
            L6 H  (2,2,2) (3,3,0) (4,4,1) (5,5,3) (7,7,4) (8,8,4) (1,6,6) 
          L5 C 10 -5  
            L6 H  (2,2,2) (4,4,1) (5,5,2) (7,7,4) (1,6,5)  (3,8,6) 
          L5 C  1  8  
            L6 H  (1,1,1) (2,2,2) (4,4,1) (5,5,3) (7,7,4) (8,8,4) (3,6,5) 
          L5 C  9 -5  
            L6 R 
          L5 C  9  7  
            L6 H  (2,2,2) (4,4,1) (7,7,4) (8,8,4) (1,6,5)  (3,5,4) 
          L5 C 11  6  
            L6 H  (2,2,2) (4,4,1) (7,7,4) (8,8,4) (1,6,6)  (3,5,3) 
          L5 H  (1,1,1) (2,2,2) (3,3,2) (4,4,1) (5,5,2) (6,6,3) (7,7,4) (8,8,3)
        L4 C 12  7  
          L5 C  1  9  
            L6 H  (1,1,0) (2,2,2) (4,4,1) (5,5,2) (7,7,4) (8,8,4) (3,6,7) 
          L5 C  6  9  
            L6 H  (2,2,3) (4,4,1) (5,5,2) (6,6,0) (7,7,4) (8,8,4) (1,3,6) 
          L5 C 15  6  
            L6 C  1  8  
              L7 H  (1,1,2) (2,2,2) (4,4,1) (5,5,2) (7,7,3) (8,8,3) (3,6,7) 
            L6 C  3  8  
              L7 H  (2,2,3) (3,3,0) (4,4,1) (5,5,2) (7,7,3) (8,8,4) (1,6,7) 
            L6 C  6  8  
              L7 H  (2,2,3) (4,4,1) (5,5,2) (6,6,1) (7,7,3) (8,8,4) (1,3,6) 
            L6 C  1 -6  
              L7 H  (1,1,4) (4,4,1) (5,5,2) (7,7,3) (2,3,4)  (6,8,6) 
            L6 C  9 -5  
              L7 H  (2,2,2) (4,4,1) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (1,3,6) 
            L6 C 10  6  
              L7 H  (2,2,2) (4,4,1) (5,5,2) (6,6,4) (7,7,3) (8,8,3) (1,3,4) 
            L6 H  (2,2,2) (4,4,1) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (1,3,6) 
          L5 C 14 -5  
            L6 R 
          L5 C 16 -5  
            L6 R 
          L5 C  1  7  
            L6 H  (2,2,2) (4,4,1) (5,5,2) (7,7,4) (8,8,4) (1,3,5) (1,6,5) (3,6,5)
          L5 H  (1,1,5) (4,4,1) (5,5,2) (6,6,1) (7,7,4) (8,8,4) (2,3,3) 
        L4 C 20 -5  
          L5 R 
        L4 C  1  9  
          L5 H  (1,1,0) (2,2,2) (3,3,3) (5,5,3) (7,7,4) (8,8,4) (4,6,4) 
        L4 C 15 -5  
          L5 C 14 -5  
            L6 R 
          L5 C 16 -5  
            L6 R 
          L5 C  1  8  
            L6 H  (1,1,1) (2,2,2) (3,3,3) (5,5,3) (7,7,4) (8,8,4) (4,6,3) 
          L5 C  1 -6  
            L6 H  (1,1,5) (5,5,2) (7,7,4) (8,8,4) (2,3,3)  (4,6,2) 
          L5 C  3  8  
            L6 H  (1,1,4) (2,2,2) (3,3,0) (5,5,3) (7,7,4) (8,8,4) (4,6,3) 
          L5 C 11 -5  
            L6 R 
          L5 C  9 -5  
            L6 H  (1,1,4) (2,2,2) (3,3,0) (5,5,3) (7,7,4) (8,8,4) (4,6,3) 
          L5 C  6  8  
            L6 H  (1,1,2) (2,2,2) (5,5,3) (6,6,0) (7,7,4) (8,8,4) (3,4,5) 
          L5 C 13 -5  
            L6 R 
          L5 C 10  6  
            L6 H  (1,1,2) (2,2,2) (3,3,1) (4,4,2) (5,5,3) (6,6,2) (7,7,4) (8,8,4)
          L5 C 11  7  
            L6 H  (1,1,2) (2,2,2) (3,3,2) (4,4,2) (7,7,4) (8,8,4) (5,6,4) 
          L5 C 27 -5  
            L6 R 
          L5 C 12  6  
            L6 H  (1,1,2) (2,2,2) (3,3,3) (4,4,1) (5,5,2) (6,6,2) (7,7,4) (8,8,4)
          L5 H  (1,1,2) (2,2,2) (3,3,3) (4,4,2) (5,5,3) (6,6,0) (7,7,4) (8,8,4)
        L4 C  6  9  
          L5 H  (6,6,0) (7,7,3) (1,3,6)  (2,4,5)  (5,8,6) 
        L4 C  1  8  
          L5 H  (1,1,2) (2,2,2) (3,3,3) (5,5,3) (7,7,3) (8,8,3) (4,6,4) 
        L4 C  6  8  
          L5 C  3  8  
            L6 H  (1,1,5) (3,3,0) (6,6,1) (7,7,3) (2,4,5)  (5,8,6) 
          L5 C  1 -6  
            L6 H  (1,1,4) (4,4,2) (5,5,2) (6,6,1) (7,7,3) (8,8,4) (2,3,4) 
          L5 C  9 -5  
            L6 H  (2,2,2) (4,4,3) (5,5,3) (6,6,1) (7,7,3) (8,8,3) (1,3,5) 
          L5 C 10  6  
            L6 H  (1,1,3) (2,2,2) (3,3,2) (4,4,3) (5,5,3) (6,6,1) (7,7,3) (8,8,3)
          L5 C 11  6  
            L6 H  (1,1,3) (2,2,2) (5,5,3) (6,6,1) (7,7,3) (8,8,3) (3,4,5) 
          L5 H  (1,1,2) (2,2,2) (3,3,3) (4,4,3) (5,5,3) (6,6,1) (7,7,3) (8,8,3)
        L4 C 13 -5  
          L5 R 
        L4 C  3  8  
          L5 H  (3,3,0) (7,7,3) (1,4,6)  (2,5,5)  (6,8,6) 
        L4 C  1 -6  
          L5 H  (1,1,4) (4,4,1) (5,5,2) (7,7,3) (2,3,4)  (6,8,6) 
        L4 C  9 -5  
          L5 H  (2,2,2) (4,4,2) (7,7,3) (8,8,3) (1,3,5)  (5,6,5) 
        L4 C 10  6  
          L5 H  (1,1,3) (2,2,2) (3,3,2) (4,4,2) (7,7,3) (8,8,3) (5,6,5) 
        L4 C 11  7  
          L5 H  (1,1,3) (2,2,2) (3,3,2) (4,4,2) (7,7,3) (8,8,3) (5,6,5) 
        L4 C 11 -5  
          L5 H  (1,1,2) (2,2,2) (3,3,3) (4,4,2) (7,7,3) (8,8,3) (5,6,5) 
        L4 C 12  6  
          L5 H  (1,1,3) (2,2,2) (3,3,3) (4,4,1) (5,5,2) (6,6,3) (7,7,3) (8,8,3)
        L4 H  (1,1,3) (2,2,2) (3,3,3) (4,4,2) (5,5,3) (6,6,1) (7,7,3) (8,8,3)
      L3 C  4  7  
        L4 S 2 1 3 1871
      L3 C  1 -6  
        L4 R 
      L3 C  6 -6  
        L4 R 
      L3 C 10  6  
        L4 C 16 -5  
          L5 H  (1,1,0) (2,2,2) (3,3,4) (5,5,3) (7,7,3) (8,8,3) (4,6,5) 
        L4 C 12  7  
          L5 C  1  9  
            L6 H  (1,1,0) (2,2,2) (5,5,2) (7,7,4) (8,8,4) (3,4,5) (3,6,6) (4,6,6)
          L5 C  6  9  
            L6 H  (2,2,2) (5,5,2) (6,6,0) (7,7,4) (8,8,4) (1,3,6) (1,4,6) (3,4,5)
          L5 C 11  7  
            L6 H  (2,2,2) (3,3,2) (4,4,1) (5,5,2) (7,7,4) (8,8,4) (1,6,5) 
          L5 C 11 -5  
            L6 H  (2,2,2) (5,5,2) (7,7,4) (8,8,4) (1,6,3)  (3,4,5) 
          L5 C  1 -7  
            L6 H  (2,2,2) (5,5,2) (7,7,4) (8,8,4) (1,6,5)  (3,4,3) 
          L5 C  6  8  
            L6 H  (1,1,1) (2,2,2) (3,3,2) (4,4,2) (5,5,2) (6,6,1) (7,7,4) (8,8,4)
          L5 C 14 -5  
            L6 R 
          L5 C  9  6  
            L6 H  (1,1,0) (2,2,2) (3,3,2) (4,4,2) (5,5,2) (6,6,4) (7,7,4) (8,8,4)
          L5 C 10  7  
            L6 H  (1,1,1) (2,2,2) (5,5,2) (6,6,4) (7,7,4) (8,8,4) (3,4,3) 
          L5 H  (1,1,0) (2,2,2) (3,3,2) (4,4,2) (5,5,2) (6,6,4) (7,7,4) (8,8,4)
        L4 C 20 -5  
          L5 R 
        L4 C  1  9  
          L5 H  (1,1,0) (2,2,2) (3,6,5)  (4,7,7)  (5,8,6) 
        L4 C  1  8  
          L5 C  6  8  
            L6 H  (1,1,1) (2,2,2) (3,4,7)  (5,7,6)  (6,8,4) 
          L5 C 13 -5  
            L6 R 
          L5 C 14 -5  
            L6 R 
          L5 C  9  6  
            L6 H  (1,1,0) (2,2,2) (3,3,3) (8,8,4) (4,6,5)  (5,7,6) 
          L5 C 10  7  
            L6 H  (1,1,1) (2,2,2) (3,6,4)  (4,7,7)  (5,8,6) 
          L5 H  (1,1,0) (2,2,2) (3,3,4) (8,8,4) (4,6,4)  (5,7,6) 
        L4 C  6  9  
          L5 H  (2,2,2) (6,6,0) (1,4,6)  (3,7,6)  (5,8,6) 
        L4 C  9  6  
          L5 H  (2,2,2) (4,7,7)  (5,8,6)  (1,3,4) (1,6,3) (3,6,4)
        L4 C 10 -6  
          L5 R 
        L4 C 11 -5  
          L5 R 
        L4 C 25 -5  
          L5 R 
        L4 C 12  6  
          L5 S 2 1 4 1900
        L4 C 15 -5  
          L5 R 
        L4 C  6 -7  
          L5 H  (1,1,3) (2,2,2) (5,5,3) (6,6,1) (7,7,3) (8,8,3) (3,4,5) 
        L4 C 11  7  
          L5 H  (1,1,3) (2,2,2) (3,3,1) (4,4,3) (5,5,3) (6,6,1) (7,7,3) (8,8,3)
        L4 C 13  6  
          L5 H  (1,1,3) (2,2,2) (5,5,3) (6,6,1) (7,7,3) (8,8,3) (3,4,5) 
        L4 H  (1,1,3) (2,2,2) (3,3,3) (4,4,3) (5,5,3) (6,6,0) (7,7,3) (8,8,3)
      L3 C 12  6  
        L4 S 2 1 3 1937
      L3 C 15 -5  
        L4 R 
      L3 C 19 -5  
        L4 R 
      L3 C 20 -5  
        L4 R 
      L3 C 11  7  
        L4 H  (1,1,1) (2,2,3) (3,3,3) (4,4,3) (5,5,3) (6,6,1) (7,7,3) (8,8,3)
      L3 C 11 -5  
        L4 H  (2,2,3) (5,5,3) (7,7,3) (8,8,3) (1,3,4)  (4,6,4) 
      L3 C  6  9  
        L4 H  (1,1,1) (2,2,3) (5,5,3) (6,6,0) (7,7,3) (8,8,3) (3,4,7) 
      L3 C  1  9  
        L4 H  (1,1,0) (2,2,3) (5,5,3) (6,6,1) (7,7,3) (8,8,3) (3,4,7) 
      L3 C  9 -5  
        L4 H  (1,1,0) (2,2,3) (3,3,3) (4,4,4) (5,5,3) (6,6,1) (7,7,3) (8,8,3)
      L3 C  6 -7  
        L4 H  (1,1,1) (2,2,3) (5,5,3) (6,6,1) (7,7,3) (8,8,3) (3,4,6) 
      L3 C 13  6  
        L4 H  (1,1,1) (2,2,3) (5,5,3) (6,6,1) (7,7,3) (8,8,3) (3,4,6) 
      L3 H  (1,1,1) (2,2,3) (3,3,4) (4,4,3) (5,5,3) (6,6,0) (7,7,3) (8,8,3)
    L2 C  5 -5  
      L3 S 2 1 2 1960
    L2 C  2  8  
      L3 H  (1,1,3) (2,2,0) (7,7,4) (8,8,4) (3,4,4)  (5,6,5) 
    L2 C  3  8  
      L3 H  (3,3,0) (4,4,2) (7,7,4) (8,8,4) (1,2,5)  (5,6,5) 
    L2 C  4  8  
      L3 H  (3,3,2) (4,4,0) (7,7,4) (8,8,4) (1,2,5)  (5,6,5) 
    L2 C  5  8  
      L3 H  (5,5,0) (6,6,3) (7,7,4) (8,8,4) (1,2,5)  (3,4,4) 
    L2 C  1  8  
      L3 C  2  7  
        L4 H  (1,1,0) (2,2,2) (7,7,4) (8,8,4) (3,4,4)  (5,6,5) 
      L3 H  (1,1,0) (7,7,4) (8,8,4) (5,6,5)  (2,3,4) (2,4,5) (3,4,6)
    L2 C  6  8  
      L3 S 2 1 2 1974
    L2 C  2  7  
      L3 C 11  7  
        L4 H  (1,1,3) (2,2,2) (3,3,0) (4,4,2) (7,7,4) (8,8,4) (5,6,5) 
      L3 C 16  7  
        L4 H  (1,1,1) (2,2,2) (7,7,4) (8,8,4) (3,4,4)  (5,6,5) 
      L3 C 14 -5  
        L4 C 15 -6  
          L5 R 
        L4 C  1  7  
          L5 H  (7,7,4) (8,8,3) (1,2,4)  (3,4,4)  (5,6,5) 
        L4 C 17 -5  
          L5 R 
        L4 C  3  7  
          L5 H  (1,1,2) (2,2,2) (3,3,2) (8,8,4) (4,7,5)  (5,6,5) 
        L4 C  4  7  
          L5 H  (1,1,2) (2,2,2) (3,3,0) (8,8,4) (4,7,7)  (5,6,5) 
        L4 C  5  7  
          L5 H  (1,1,2) (2,2,2) (3,3,2) (4,4,2) (5,5,2) (8,8,4) (6,7,6) 
        L4 C  6  7  
          L5 H  (1,1,2) (2,2,2) (7,7,3) (8,8,4) (3,4,4)  (5,6,5) 
        L4 H  (1,1,2) (2,2,2) (4,4,2) (6,6,4) (7,7,4) (8,8,4) (3,5,2) 
      L3 C 15  6  
        L4 H  (7,7,3) (8,8,4) (1,2,4)  (3,4,4)  (5,6,5) 
      L3 C 16 -5  
        L4 R 
      L3 C  1  7  
        L4 H  (7,7,4) (8,8,4) (1,2,3)  (3,4,4)  (5,6,5) 
      L3 C 17 -5  
        L4 R 
      L3 C  5  7  
        L4 C  3  7  
          L5 H  (1,1,3) (2,2,2) (3,3,2) (4,4,0) (5,5,2) (6,6,3) (7,7,4) (8,8,4)
        L4 C  4  7  
          L5 H  (1,1,3) (2,2,2) (3,3,0) (4,4,2) (5,5,2) (6,6,3) (7,7,4) (8,8,4)
        L4 C  6  7  
          L5 H  (1,1,3) (2,2,2) (3,3,2) (4,4,2) (7,7,4) (8,8,4) (5,6,3) 
        L4 C  9  6  
          L5 H  (1,1,3) (2,2,1) (5,5,2) (6,6,3) (7,7,4) (8,8,4) (3,4,3) 
        L4 C 10 -5  
          L5 R 
        L4 C 17 -6  
          L5 R 
        L4 C 11  6  
          L5 H  (1,1,3) (2,2,2) (5,5,2) (6,6,3) (7,7,4) (8,8,4) (3,4,2) 
        L4 C 20 -5  
          L5 R 
        L4 C 12  7  
          L5 H  (1,1,3) (2,2,2) (3,3,1) (6,6,3) (7,7,4) (8,8,4) (4,5,3) 
        L4 C 12 -5  
          L5 H  (1,1,3) (2,2,2) (3,3,1) (4,4,2) (5,5,1) (6,6,3) (7,7,4) (8,8,4)
        L4 C 13  6  
          L5 H  (1,1,3) (2,2,2) (3,3,1) (4,4,2) (7,7,4) (8,8,4) (5,6,4) 
        L4 H  (1,1,3) (2,2,2) (3,3,1) (4,4,1) (5,5,2) (6,6,3) (7,7,4) (8,8,4)
      L3 C  4  7  
        L4 H  (1,1,3) (2,2,2) (3,3,0) (7,7,4) (8,8,4) (4,5,4) (4,6,7) (5,6,4)
      L3 C  3  7  
        L4 H  (1,1,3) (2,2,2) (3,3,2) (5,5,2) (7,7,4) (8,8,4) (4,6,3) 
      L3 C  9  6  
        L4 H  (1,1,3) (2,2,1) (7,7,4) (8,8,4) (3,4,4)  (5,6,4) 
      L3 C 10 -5  
        L4 R 
      L3 C 17 -6  
        L4 R 
      L3 C 11  6  
        L4 H  (1,1,3) (2,2,2) (7,7,4) (8,8,4) (3,4,3)  (5,6,4) 
      L3 C 20 -5  
        L4 R 
      L3 C  6  7  
        L4 H  (1,1,3) (2,2,2) (3,3,1) (4,4,3) (7,7,4) (8,8,4) (5,6,3) 
      L3 C 13 -5  
        L4 R 
      L3 C 12  6  
        L4 H  (1,1,3) (2,2,2) (3,3,1) (4,4,2) (5,5,1) (6,6,3) (7,7,4) (8,8,4)
      L3 H  (1,1,3) (2,2,2) (3,3,1) (4,4,3) (7,7,4) (8,8,4) (5,6,3) 
    L2 C  5  7  
      L3 S 2 1 2 2050
    L2 C 10  7  
      L3 C  1  7  
        L4 H  (2,2,0) (7,7,4) (1,8,7)  (3,4,4)  (5,6,5) 
      L3 C  9  7  
        L4 H  (1,1,3) (2,2,0) (7,7,4) (8,8,4) (3,4,4)  (5,6,5) 
      L3 C 11  7  
        L4 H  (3,3,0) (4,4,2) (7,7,4) (8,8,4) (1,2,5)  (5,6,5) 
      L3 C 17 -5  
        L4 C 16 -6  
          L5 R 
        L4 C 18 -5  
          L5 R 
        L4 C  9  6  
          L5 H  (1,1,1) (2,2,1) (7,7,4) (8,8,4) (3,4,4)  (5,6,5) 
        L4 C 12  7  
          L5 H  (1,1,2) (2,2,2) (5,5,2) (6,6,4) (7,7,4) (8,8,4) (3,4,2) 
        L4 C 13  7  
          L5 H  (1,1,2) (2,2,2) (3,3,2) (6,6,2) (7,7,4) (8,8,4) (4,5,4) 
        L4 C 14  7  
          L5 H  (1,1,2) (2,2,2) (7,7,4) (8,8,4) (3,4,4)  (5,6,4) 
        L4 C 14 -5  
          L5 H  (1,1,2) (2,2,2) (7,7,4) (8,8,3) (3,4,4)  (5,6,5) 
        L4 C  6  7  
          L5 H  (1,1,2) (2,2,2) (7,7,4) (8,8,4) (3,4,4)  (5,6,4) 
        L4 H  (1,1,2) (2,2,2) (7,7,3) (8,8,3) (3,4,4)  (5,6,5) 
      L3 C 17 -6  
        L4 C 12  7  
          L5 H  (7,7,4) (8,8,4) (1,2,4)  (3,4,3)  (5,6,5) 
        L4 C 13  7  
          L5 H  (7,7,4) (8,8,4) (1,2,4)  (3,4,4)  (5,6,4) 
        L4 C 14  7  
          L5 H  (1,1,3) (8,8,4) (2,7,5)  (3,4,4)  (5,6,4) 
        L4 C  4  7  
          L5 H  (3,3,0) (7,7,4) (8,8,4) (1,2,4)  (4,5,5) (4,6,7) (5,6,5)
        L4 C 11  6  
          L5 H  (7,7,4) (8,8,4) (1,2,4)  (3,4,3)  (5,6,5) 
        L4 C  3  7  
          L5 H  (3,3,2) (7,7,4) (8,8,4) (1,2,4)  (4,5,3) (4,6,5) (5,6,5)
        L4 C  9 -5  
          L5 R 
        L4 C 16 -5  
          L5 R 
        L4 C  6 -6  
          L5 H  (1,1,3) (2,2,1) (3,3,1) (4,4,3) (7,7,4) (8,8,4) (5,6,4) 
        L4 C 12  6  
          L5 H  (1,1,3) (2,2,1) (3,3,2) (8,8,4) (4,5,3)  (6,7,7) 
        L4 H  (1,1,3) (2,2,1) (3,3,1) (4,4,3) (5,5,1) (6,6,3) (7,7,4) (8,8,4)
      L3 C  9  6  
        L4 H  (1,1,3) (2,2,0) (7,7,4) (8,8,4) (3,4,4)  (5,6,5) 
      L3 C 12  7  
        L4 H  (1,1,4) (2,2,1) (7,7,4) (8,8,4) (3,4,2)  (5,6,5) 
      L3 C 21 -5  
        L4 H  (1,1,4) (2,2,1) (7,7,4) (8,8,4) (3,6,4)  (4,5,3) 
      L3 C  4  7  
        L4 C  3  7  
          L5 H  (1,1,4) (2,2,1) (3,3,0) (4,4,2) (5,5,2) (8,8,4) (6,7,7) 
        L4 C  6  7  
          L5 H  (1,1,4) (2,2,1) (3,3,0) (4,4,4) (5,5,0) (8,8,4) (6,7,7) 
        L4 H  (1,1,4) (2,2,1) (3,3,0) (8,8,4) (4,7,7)  (5,6,4) 
      L3 C 12 -5  
        L4 H  (1,1,4) (2,2,1) (4,4,1) (8,8,4) (3,5,4)  (6,7,6) 
      L3 C  6  7  
        L4 H  (1,1,4) (2,2,1) (3,3,2) (8,8,4) (4,5,2)  (6,7,7) 
      L3 H  (1,1,4) (2,2,1) (3,3,2) (4,4,1) (7,7,4) (8,8,4) (5,6,4) 
    L2 C 12  7  
      L3 S 2 1 2 2116
    L2 C 18 -5  
      L3 C  3 -6  
        L4 C  1 -6  
          L5 R 
        L4 C  9 -5  
          L5 R 
        L4 C 19 -5  
          L5 R 
        L4 C  4 -6  
          L5 H  (2,2,1) (3,3,3) (7,7,4) (1,8,5)  (4,5,4) (4,6,6) (5,6,5)
        L4 C  6  7  
          L5 H  (1,1,2) (2,2,1) (3,3,2) (4,4,4) (5,5,0) (8,8,4) (6,7,7) 
        L4 H  (2,2,1) (3,3,2) (1,8,5)  (4,7,7)  (5,6,5) 
      L3 C  6  7  
        L4 H  (8,8,4) (1,7,7)  (2,3,3)  (4,5,3) (4,6,5) (5,6,5)
      L3 C  1  7  
        L4 H  (2,2,0) (8,8,4) (1,3,6)  (4,7,5)  (5,6,5) 
      L3 C  4  7  
        L4 H  (1,1,4) (2,2,1) (3,8,5)  (4,7,5)  (5,6,5) 
      L3 C 21 -5  
        L4 R 
      L3 C  9  7  
        L4 H  (1,1,3) (2,2,0) (3,3,3) (4,4,1) (7,7,4) (8,8,4) (5,6,5) 
      L3 C 17 -5  
        L4 R 
      L3 C 11  6  
        L4 H  (1,1,4) (4,4,1) (7,7,4) (8,8,4) (2,3,2)  (5,6,5) 
      L3 C 20 -6  
        L4 R 
      L3 C  9 -5  
        L4 H  (1,1,4) (2,2,1) (3,3,2) (4,4,1) (7,7,4) (8,8,4) (5,6,4) 
      L3 C 10  6  
        L4 H  (1,1,3) (2,2,0) (3,3,2) (4,4,1) (5,5,2) (6,6,4) (7,7,4) (8,8,4)
      L3 C 12 -5  
        L4 H  (1,1,4) (2,2,0) (3,3,3) (4,4,1) (5,5,2) (8,8,4) (6,7,6) 
      L3 C 13  6  
        L4 H  (1,1,4) (2,2,0) (3,3,3) (4,4,0) (5,5,2) (6,6,3) (7,7,4) (8,8,4)
      L3 C 14  6  
        L4 H  (2,2,0) (3,3,3) (4,4,1) (8,8,4) (1,7,7)  (5,6,5) 
      L3 H  (1,1,4) (2,2,0) (3,3,3) (4,4,1) (5,5,1) (6,6,3) (7,7,4) (8,8,4)
    L2 C  6  7  
      L3 C 12 -5  
        L4 C  4  7  
          L5 H  (5,5,0) (8,8,4) (1,2,5)  (3,4,5)  (6,7,6) 
        L4 C 11  7  
          L5 H  (3,3,2) (8,8,4) (1,2,5)  (4,5,3)  (6,7,6) 
        L4 C 20 -5  
          L5 C 11 -5  
            L6 R 
          L5 C 21 -5  
            L6 R 
          L5 C  1  7  
            L6 H  (3,3,3) (4,4,1) (5,5,2) (8,8,4) (1,2,4)  (6,7,6) 
          L5 C  3  7  
            L6 H  (3,3,2) (4,4,1) (5,5,2) (8,8,4) (1,2,5)  (6,7,6) 
          L5 C 19 -5  
            L6 R 
          L5 C  9  6  
            L6 H  (3,3,3) (4,4,1) (5,5,2) (8,8,4) (1,2,4)  (6,7,6) 
          L5 H  (3,3,2) (4,4,1) (5,5,2) (8,8,4) (1,2,5)  (6,7,6) 
        L4 C 20 -6  
          L5 H  (3,3,2) (4,4,2) (5,5,1) (8,8,4) (1,2,5)  (6,7,6) 
        L4 C 21  6  
          L5 C  3 -6  
            L6 H  (5,5,1) (8,8,4) (1,2,5)  (3,4,4)  (6,7,6) 
          L5 C  1  7  
            L6 H  (1,1,4) (2,2,0) (3,3,4) (4,4,1) (5,5,1) (8,8,4) (6,7,6) 
          L5 H  (4,4,1) (5,5,1) (1,2,5)  (3,8,7)  (6,7,6) 
        L4 C 13 -5  
          L5 R 
        L4 C  3 -6  
          L5 H  (3,3,2) (4,4,3) (5,5,1) (8,8,4) (1,2,5)  (6,7,5) 
        L4 C  1  7  
          L5 H  (1,1,4) (2,2,0) (3,3,4) (4,4,2) (5,5,1) (8,8,4) (6,7,5) 
        L4 H  (4,4,2) (5,5,1) (1,2,5)  (3,8,7)  (6,7,5) 
      L3 C  4  7  
        L4 C  1  7  
          L5 H  (5,5,0) (1,7,7)  (6,8,7)  (2,3,3) (2,4,5) (3,4,5)
        L4 C  3  7  
          L5 H  (1,1,4) (2,2,2) (3,3,2) (4,4,1) (5,5,0) (8,8,4) (6,7,7) 
        L4 C  9  7  
          L5 H  (1,1,3) (3,3,1) (5,5,0) (8,8,4) (2,4,5)  (6,7,7) 
        L4 C  9 -5  
          L5 H  (5,5,0) (8,8,4) (1,2,5)  (3,4,4)  (6,7,7) 
        L4 C 10  6  
          L5 H  (1,1,3) (2,2,2) (3,3,0) (4,4,4) (5,5,0) (8,8,4) (6,7,7) 
        L4 H  (3,3,1) (5,5,0) (1,7,6)  (2,4,6)  (6,8,7) 
      L3 C 11  7  
        L4 H  (3,3,2) (4,4,1) (5,5,1) (8,8,4) (1,2,5)  (6,7,7) 
      L3 C 13  7  
        L4 H  (8,8,4) (1,2,5)  (6,7,5)  (3,4,5) (3,5,5) (4,5,3)
      L3 C 21 -5  
        L4 H  (1,1,4) (2,2,2) (5,5,0) (8,8,4) (3,4,5)  (6,7,5) 
      L3 C 15 -5  
        L4 C 14 -5  
          L5 R 
        L4 C 16 -5  
          L5 R 
        L4 C  1  7  
          L5 H  (1,1,2) (6,6,2) (7,7,4) (8,8,4) (2,3,4)  (4,5,3) 
        L4 C  3  7  
          L5 H  (3,3,3) (6,6,2) (7,7,4) (8,8,4) (1,2,5)  (4,5,2) 
        L4 H  (2,2,2) (6,6,2) (7,7,4) (8,8,4) (1,3,5)  (4,5,3) 
      L3 C  3  7  
        L4 H  (4,4,1) (7,7,3) (1,2,4)  (3,8,7)  (5,6,5) 
      L3 C  1  7  
        L4 H  (7,7,3) (8,8,3) (1,2,5)  (3,4,4)  (5,6,5) 
      L3 H  (7,7,3) (8,8,4) (1,2,4)  (3,4,4)  (5,6,5) 
    L2 C  1  7  
      L3 S 2 1 2 2226
    L2 C 11  7  
      L3 H  (1,2,5)  (3,8,5)  (4,7,5)  (5,6,5) 
    L2 C 21 -5  
      L3 C  4 -6  
        L4 R 
      L3 C  3  7  
        L4 H  (6,6,4) (7,7,4) (1,2,5)  (3,8,5)  (4,5,2) 
      L3 C  9  7  
        L4 H  (3,3,1) (6,6,4) (7,7,4) (8,8,4) (1,2,4)  (4,5,3) 
      L3 C 10 -5  
        L4 H  (3,3,1) (7,7,4) (1,2,5)  (4,5,3)  (6,8,7) 
      L3 C 19 -5  
        L4 R 
      L3 C  9  6  
        L4 H  (1,1,3) (2,2,2) (3,3,0) (6,6,4) (7,7,4) (8,8,4) (4,5,3) 
      L3 C 11  6  
        L4 H  (3,3,1) (6,6,4) (7,7,4) (8,8,4) (1,2,5)  (4,5,2) 
      L3 C 19 -6  
        L4 R 
      L3 C 13  7  
        L4 H  (1,1,4) (2,2,2) (3,3,1) (4,4,3) (5,5,0) (6,6,2) (7,7,4) (8,8,4)
      L3 C 13 -5  
        L4 H  (3,3,1) (4,4,2) (5,5,1) (6,6,4) (7,7,4) (8,8,4) (1,2,4) 
      L3 C 22 -5  
        L4 R 
      L3 C 12  6  
        L4 H  (1,1,4) (2,2,2) (3,3,1) (4,4,2) (5,5,0) (6,6,3) (7,7,4) (8,8,4)
      L3 C 14  6  
        L4 H  (3,3,1) (4,4,3) (5,5,0) (8,8,4) (1,2,5)  (6,7,7) 
      L3 H  (1,1,3) (3,3,1) (4,4,3) (5,5,0) (6,6,4) (7,7,4) (2,8,5) 
    L2 C 14 -5  
      L3 C 15 -6  
        L4 R 
      L3 C 22 -5  
        L4 R 
      L3 C  3  7  
        L4 H  (4,4,1) (7,7,4) (1,2,4)  (3,8,7)  (5,6,4) 
      L3 H  (7,7,4) (8,8,4) (1,2,4)  (3,4,4)  (5,6,4) 
    L2 C 16 -5  
      L3 S 2 1 2 2266
    L2 C 15  7  
      L3 H  (1,1,2) (2,2,3) (7,7,3) (8,8,3) (3,4,5)  (5,6,4) 
    L2 C 15  6  
      L3 C  3  7  
        L4 H  (7,7,3) (8,8,3) (1,2,4)  (3,4,5)  (5,6,5) 
      L3 H  (7,7,3) (8,8,3) (1,2,5)  (3,4,5)  (5,6,4) 
    L2 C  9  7  
      L3 H  (7,7,4) (8,8,4) (1,2,3)  (3,4,4)  (5,6,5) 
    L2 C 13  7  
      L3 H  (7,7,4) (8,8,4) (1,2,5)  (3,4,4)  (5,6,3) 
    L2 C  9  6  
      L3 C 10  6  
        L4 H  (1,1,3) (2,2,1) (7,7,4) (8,8,4) (3,4,3)  (5,6,5) 
      L3 C 11  6  
        L4 H  (7,7,4) (8,8,4) (1,2,4)  (3,4,3)  (5,6,5) 
      L3 C  3 -6  
        L4 H  (7,7,4) (8,8,4) (1,2,3)  (3,4,4)  (5,6,5) 
      L3 C 19 -5  
        L4 R 
      L3 C  4  7  
        L4 H  (1,1,4) (2,2,1) (3,3,1) (4,4,1) (7,7,4) (8,8,4) (5,6,5) 
      L3 C 20 -6  
        L4 R 
      L3 C 12 -5  
        L4 H  (1,1,4) (2,2,1) (3,3,3) (4,4,1) (7,7,4) (8,8,4) (5,6,3) 
      L3 C 13  6  
        L4 H  (1,1,4) (2,2,1) (3,3,3) (4,4,0) (5,5,1) (6,6,3) (7,7,4) (8,8,4)
      L3 H  (1,1,2) (2,2,1) (3,3,3) (4,4,1) (7,7,4) (8,8,4) (5,6,5) 
    L2 C 13  6  
      L3 S 2 1 2 2296
    L2 C 14 -6  
      L3 R 
    L2 C 16 -6  
      L3 R 
    L2 H  (1,1,2) (2,2,2) (5,5,2) (6,6,2) (7,7,4) (8,8,4) (3,4,4) 
  L1 C  1 -5  
    L2 S 1 0 1 2303
  L1 C  5 -5  
    L2 C  4 -5  
      L3 S 5 0 1 2303
    L2 C  6 -5  
      L3 S 6 0 1 2303
    L2 C  3 -5  
      L3 C  2 -5  
        L4 S 3 0 1 2303
      L3 C  1 -6  
        L4 C  2 -6  
          L5 C  4 -6  
            L6 R 
          L5 C  6  8  
            L6 H  (1,1,4) (2,2,4) (5,5,2) (6,6,0) (7,7,2) (8,8,3) (3,4,5) 
          L5 C  4  8  
            L6 C 10  7  
              L7 H  (3,3,2) (4,4,1) (5,5,3) (1,2,6)  (6,7,6) (6,8,6) (7,8,5)
            L6 C 18 -5  
              L7 R 
            L6 C 16  6  
              L7 C  6  7  
                L8 H  (3,3,3) (4,4,1) (5,5,2) (8,8,2) (1,2,7)  (6,7,5) 
              L7 C  7  8  
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,1) (5,5,3) (6,6,3) (7,7,0) (8,8,2)
              L7 C  7  7  
                L8 C  4  9  
                  L9 H  (3,3,3) (4,4,0) (5,5,3) (8,8,2) (1,2,7)  (6,7,5) 
                L8 C  9  6  
                  L9 H  (3,3,3) (4,4,1) (8,8,2) (5,7,5)  (1,2,7) (1,6,6) (2,6,6)
                L8 C 18 -6  
                  L9 R 
                L8 C 10  6  
                  L9 H  (1,1,3) (2,2,3) (3,3,2) (4,4,1) (5,5,3) (6,6,3) (7,7,3) (8,8,2)
                L8 H  (2,2,4) (3,3,3) (4,4,1) (8,8,2) (1,5,5)  (6,7,5) 
              L7 C  9 -5  
                L8 R 
              L7 C 14 -5  
                L8 R 
              L7 C 15 -5  
                L8 R 
              L7 C  4  9  
                L8 H  (3,3,3) (4,4,0) (5,5,3) (8,8,2) (1,2,6)  (6,7,6) 
              L7 C  9  7  
                L8 H  (1,1,1) (2,2,3) (3,3,3) (4,4,1) (5,5,3) (6,6,4) (7,7,3) (8,8,2)
              L7 C 10  6  
                L8 H  (1,1,2) (2,2,3) (3,3,2) (4,4,1) (5,5,3) (6,6,4) (7,7,3) (8,8,2)
              L7 C 11  6  
                L8 H  (3,3,3) (4,4,1) (5,5,3) (8,8,2) (1,2,5)  (6,7,6) 
              L7 H  (3,3,3) (4,4,1) (5,5,3) (8,8,2) (1,2,6)  (6,7,5) 
            L6 C 17 -5  
              L7 R 
            L6 C  6  7  
              L7 H  (1,1,4) (2,2,4) (3,3,3) (4,4,1) (5,5,2) (8,8,3) (6,7,3) 
            L6 C  7 -6  
              L7 R 
            L6 C  7  8  
              L7 C  4  9  
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,0) (5,5,3) (6,6,3) (7,7,0) (8,8,3)
              L7 C  9  6  
                L8 H  (3,3,3) (4,4,1) (5,5,3) (6,6,3) (7,7,0) (8,8,3) (1,2,7) 
              L7 H  (1,1,4) (3,3,3) (4,4,1) (5,5,3) (7,7,0) (8,8,3) (2,6,6) 
            L6 C 14 -5  
              L7 R 
            L6 C 15 -5  
              L7 R 
            L6 C  4  9  
              L7 H  (3,3,3) (4,4,0) (5,5,3) (6,6,3) (7,7,1) (8,8,3) (1,2,7) 
            L6 C  9  7  
              L7 H  (1,1,2) (2,2,3) (3,3,3) (4,4,1) (5,5,3) (6,6,3) (7,7,1) (8,8,3)
            L6 C  9 -5  
              L7 H  (1,1,3) (3,3,3) (4,4,1) (5,5,3) (7,7,1) (8,8,3) (2,6,6) 
            L6 C 10  6  
              L7 H  (1,1,3) (2,2,4) (3,3,2) (4,4,1) (5,5,3) (6,6,3) (7,7,1) (8,8,3)
            L6 C 11  6  
              L7 H  (3,3,3) (4,4,1) (5,5,3) (6,6,3) (7,7,1) (8,8,3) (1,2,6) 
            L6 H  (1,1,4) (2,2,3) (3,3,3) (4,4,1) (5,5,3) (6,6,2) (7,7,1) (8,8,3)
          L5 C 12 -5  
            L6 R 
          L5 C  7  8  
            L6 H  (5,5,3) (6,6,2) (7,7,0) (8,8,3) (1,2,7)  (3,4,5) 
          L5 C  6  7  
            L6 C  9  7  
              L7 H  (2,2,3) (5,5,2) (7,7,2) (8,8,3) (1,6,5)  (3,4,5) 
            L6 C 14  7  
              L7 H  (5,5,2) (8,8,3) (1,2,7)  (3,4,5)  (6,7,3) 
            L6 C 16  7  
              L7 H  (5,5,2) (8,8,2) (1,2,6)  (3,4,5)  (6,7,5) 
            L6 C 16 -5  
              L7 H  (5,5,2) (8,8,3) (1,2,7)  (3,4,5)  (6,7,3) 
            L6 C 17 -5  
              L7 R 
            L6 C  7  7  
              L7 H  (5,5,2) (8,8,2) (1,2,7)  (3,4,5)  (6,7,4) 
            L6 H  (1,1,3) (5,5,2) (7,7,1) (8,8,2) (2,6,7)  (3,4,5) 
          L5 C  7 -6  
            L6 H  (3,3,3) (4,4,2) (5,5,3) (8,8,2) (1,2,5)  (6,7,5) 
          L5 C  9  7  
            L6 H  (1,1,2) (2,2,3) (5,5,3) (6,6,2) (3,4,5)  (7,8,5) 
          L5 C 11  7  
            L6 H  (5,5,3) (6,6,2) (1,2,6)  (3,4,4)  (7,8,5) 
          L5 C  9 -5  
            L6 H  (4,4,2) (6,6,2) (1,2,6)  (3,5,5)  (7,8,5) 
          L5 C 10  7  
            L6 H  (3,3,2) (4,4,3) (5,5,3) (6,6,2) (1,2,5)  (7,8,5) 
          L5 C 10 -5  
            L6 H  (3,3,3) (4,4,2) (5,5,2) (6,6,1) (1,2,7)  (7,8,5) 
          L5 C 18 -5  
            L6 R 
          L5 C 11  6  
            L6 H  (1,1,3) (2,2,3) (3,3,2) (4,4,2) (5,5,3) (6,6,2) (7,8,5) 
          L5 C 17 -5  
            L6 R 
          L5 C 20 -5  
            L6 R 
          L5 C 12  7  
            L6 H  (3,3,2) (4,4,2) (5,5,3) (6,6,2) (1,2,6)  (7,8,5) 
          L5 C 13  6  
            L6 H  (1,1,3) (2,2,4) (3,3,2) (4,4,3) (5,5,2) (6,6,1) (7,8,5) 
          L5 H  (3,3,2) (4,4,3) (5,5,3) (6,6,2) (1,2,6)  (7,8,4) 
        L4 C  4  9  
          L5 H  (3,3,2) (4,4,0) (5,5,3) (2,8,6)  (1,6,6) (1,7,6) (6,7,7)
        L4 C  4  7  
          L5 C  6  8  
            L6 H  (1,1,3) (3,3,2) (5,5,2) (6,6,0) (7,7,3) (8,8,4) (2,4,6) 
          L5 C  7  8  
            L6 H  (1,1,3) (3,3,2) (5,5,3) (6,6,3) (7,7,0) (8,8,3) (2,4,6) 
          L5 C 16 -5  
            L6 C 17 -5  
              L7 R 
            L6 C  2  8  
              L7 H  (1,1,3) (2,2,0) (3,3,2) (4,4,4) (5,5,3) (8,8,4) (6,7,4) 
            L6 C  4  8  
              L7 H  (1,1,3) (2,2,3) (3,3,2) (4,4,2) (5,8,6)  (6,7,4) 
            L6 C  6  7  
              L7 H  (1,1,3) (3,3,2) (5,5,2) (8,8,4) (2,4,6)  (6,7,3) 
            L6 H  (1,1,2) (3,3,2) (5,5,3) (6,6,3) (7,7,1) (8,8,3) (2,4,6) 
          L5 C  2  8  
            L6 H  (1,1,2) (2,2,0) (3,3,2) (5,5,3) (8,8,3) (4,6,7) (4,7,7) (6,7,7)
          L5 C  6  7  
            L6 H  (1,1,2) (3,3,2) (5,5,2) (8,8,3) (2,4,6)  (6,7,5) 
          L5 C  7 -6  
            L6 S 1 1 4 2424
          L5 C  4  8  
            L6 H  (3,3,2) (4,4,2) (5,5,3) (8,8,2) (1,2,5)  (6,7,6) 
          L5 H  (1,1,2) (3,3,2) (5,5,3) (8,8,2) (2,4,6)  (6,7,5) 
        L4 C  2  8  
          L5 C  6  8  
            L6 H  (1,1,3) (2,2,0) (3,3,3) (4,4,5) (5,5,3) (6,6,0) (7,7,2) (8,8,3)
          L5 C  7  8  
            L6 H  (1,1,3) (2,2,0) (3,3,3) (4,4,5) (5,5,4) (7,7,0) (6,8,5) 
          L5 C  7 -6  
            L6 H  (1,1,2) (2,2,0) (3,3,3) (4,4,5) (7,7,2) (8,8,3) (5,6,5) 
          L5 C  6 -6  
            L6 H  (2,2,0) (3,3,3) (1,5,5)  (4,7,7)  (6,8,5) 
          L5 C 10  6  
            L6 H  (2,2,0) (3,3,3) (5,5,3) (8,8,3) (1,4,7)  (6,7,4) 
          L5 C 11  6  
            L6 H  (1,1,3) (2,2,0) (3,3,2) (4,4,4) (5,5,3) (8,8,3) (6,7,4) 
          L5 C 20 -5  
            L6 R 
          L5 C 12  6  
            L6 H  (1,1,3) (2,2,0) (3,3,3) (4,4,4) (5,5,2) (8,8,3) (6,7,4) 
          L5 H  (1,1,3) (2,2,0) (3,3,3) (4,4,5) (5,5,3) (8,8,3) (6,7,3) 
        L4 C  9 -5  
          L5 R 
        L4 C 10  6  
          L5 C  6  8  
            L6 H  (1,1,3) (2,2,1) (3,3,3) (4,4,5) (5,5,3) (6,6,0) (7,7,2) (8,8,3)
          L5 C  7  8  
            L6 H  (2,2,1) (3,3,3) (4,4,5) (7,7,0) (1,5,6)  (6,8,5) 
          L5 C  7 -6  
            L6 H  (1,1,2) (2,2,1) (3,3,3) (4,4,4) (7,7,2) (8,8,3) (5,6,5) 
          L5 C  6  7  
            L6 C 11  6  
              L7 H  (1,1,3) (2,2,1) (3,3,2) (4,4,4) (5,5,3) (8,8,3) (6,7,4) 
            L6 C 20 -5  
              L7 R 
            L6 C 12  6  
              L7 H  (1,1,3) (2,2,1) (3,3,3) (4,4,4) (5,5,2) (8,8,3) (6,7,4) 
            L6 H  (2,2,1) (3,3,3) (5,5,3) (8,8,3) (1,4,7)  (6,7,3) 
          L5 C 11  6  
            L6 H  (1,1,2) (2,2,1) (3,3,2) (4,4,4) (5,7,6)  (6,8,5) 
          L5 C 20 -5  
            L6 R 
          L5 C 12  6  
            L6 H  (1,1,2) (2,2,1) (3,3,3) (4,4,4) (5,5,3) (6,6,2) (7,8,5) 
          L5 H  (1,1,2) (2,2,1) (3,3,3) (4,4,5) (5,5,4) (7,7,0) (6,8,5) 
        L4 C 11 -5  
          L5 R 
        L4 C  6  8  
          L5 H  (1,1,3) (2,2,3) (3,3,2) (4,4,4) (5,5,3) (6,6,0) (7,7,2) (8,8,3)
        L4 C  7  8  
          L5 H  (3,3,2) (4,4,4) (5,5,4) (7,7,0) (1,2,5)  (6,8,5) 
        L4 C  6  7  
          L5 C 12  6  
            L6 H  (1,1,3) (2,2,3) (3,3,2) (4,4,3) (5,5,2) (8,8,3) (6,7,4) 
          L5 H  (3,3,2) (4,4,4) (5,5,3) (8,8,3) (1,2,5)  (6,7,3) 
        L4 C  7 -6  
          L5 S 1 1 4 2424
        L4 C  9  7  
          L5 H  (2,2,2) (3,3,2) (1,5,5)  (4,7,6)  (6,8,5) 
        L4 C 12  6  
          L5 H  (1,1,2) (2,2,3) (3,3,2) (4,4,3) (5,5,3) (6,6,2) (7,8,5) 
        L4 H  (1,1,2) (2,2,3) (3,3,2) (4,4,4) (5,5,4) (7,7,0) (6,8,5) 
      L3 C  7 -6  
        L4 S 1 1 3 2509
      L3 C  4  9  
        L4 H  (3,3,3) (4,4,0) (5,5,3) (8,8,2) (1,2,6)  (6,7,6) 
      L3 C  4  8  
        L4 C  1  8  
          L5 H  (1,1,0) (2,2,3) (3,3,3) (4,4,2) (5,5,3) (6,6,3) (7,7,4) (8,8,2)
        L4 C  2  7  
          L5 H  (3,3,2) (4,4,2) (5,5,3) (6,6,3) (7,7,4) (8,8,2) (1,2,4) 
        L4 C  6  7  
          L5 H  (1,1,4) (2,2,3) (3,3,3) (4,4,2) (5,5,2) (8,8,2) (6,7,4) 
        L4 C  7  8  
          L5 H  (1,1,4) (2,2,3) (3,3,3) (4,4,2) (5,5,3) (6,6,3) (7,7,0) (8,8,2)
        L4 C 10  6  
          L5 H  (3,3,2) (4,4,2) (5,5,3) (8,8,2) (1,2,5)  (6,7,6) 
        L4 H  (1,1,3) (2,2,3) (3,3,3) (8,8,2) (4,5,4)  (6,7,5) 
      L3 C  2  8  
        L4 C  1  8  
          L5 H  (1,1,0) (2,2,0) (3,3,3) (4,4,5) (5,5,4) (8,8,2) (6,7,5) 
        L4 C  4  7  
          L5 H  (1,1,2) (2,2,0) (3,3,2) (4,4,4) (5,5,3) (6,6,3) (7,7,4) (8,8,2)
        L4 C  6  7  
          L5 H  (1,1,2) (2,2,0) (3,3,3) (4,4,5) (5,5,3) (8,8,2) (6,7,4) 
        L4 C  7  8  
          L5 H  (1,1,2) (2,2,0) (3,3,3) (4,4,5) (5,5,4) (6,6,3) (7,7,0) (8,8,2)
        L4 C 10 -5  
          L5 H  (1,1,2) (2,2,0) (3,3,3) (8,8,2) (4,5,8)  (6,7,5) 
        L4 C 11  6  
          L5 H  (1,1,2) (2,2,0) (3,3,2) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,8,2)
        L4 C 20 -5  
          L5 R 
        L4 C 12  6  
          L5 H  (1,1,2) (2,2,0) (3,3,3) (4,4,4) (5,5,3) (6,6,2) (7,7,3) (8,8,2)
        L4 H  (1,1,2) (2,2,0) (3,3,3) (4,4,5) (5,5,4) (6,6,3) (7,7,0) (8,8,2)
      L3 C  6  8  
        L4 S 1 1 3 2543
      L3 C  1  8  
        L4 C  4  7  
          L5 H  (1,1,0) (2,2,3) (3,3,3) (4,4,4) (5,5,3) (8,8,2) (6,7,5) 
        L4 C  7  8  
          L5 H  (1,1,0) (2,2,3) (4,4,5) (6,6,3) (7,7,0) (8,8,2) (3,5,7) 
        L4 C  6  7  
          L5 C  2  7  
            L6 H  (1,1,0) (2,2,2) (3,3,3) (4,4,5) (5,5,3) (8,8,2) (6,7,4) 
          L5 C 10  6  
            L6 H  (1,1,0) (2,2,2) (3,3,3) (4,4,5) (5,5,3) (8,8,2) (6,7,4) 
          L5 C 18 -5  
            L6 R 
          L5 C 11  6  
            L6 H  (1,1,0) (2,2,2) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (8,8,2)
          L5 C 20 -5  
            L6 R 
          L5 C 12  6  
            L6 H  (1,1,0) (2,2,3) (3,3,4) (4,4,4) (5,5,2) (8,8,2) (6,7,4) 
          L5 H  (1,1,0) (2,2,3) (3,3,4) (4,4,5) (5,5,3) (8,8,2) (6,7,3) 
        L4 C 10  7  
          L5 H  (1,1,0) (2,2,1) (3,3,3) (4,4,5) (5,5,4) (8,8,2) (6,7,5) 
        L4 C 11  6  
          L5 H  (1,1,0) (2,2,2) (3,3,3) (4,4,4) (5,5,4) (8,8,2) (6,7,5) 
        L4 C 20 -5  
          L5 R 
        L4 C  2  7  
          L5 H  (1,1,0) (3,3,3) (4,4,5) (8,8,2) (2,5,5)  (6,7,5) 
        L4 C 18 -5  
          L5 R 
        L4 C 12 -5  
          L5 H  (1,1,0) (2,2,3) (4,4,5) (6,6,3) (7,7,0) (8,8,2) (3,5,7) 
        L4 C 10  6  
          L5 H  (1,1,0) (2,2,2) (3,3,3) (4,4,4) (5,5,3) (6,6,2) (7,7,3) (8,8,2)
        L4 H  (1,1,0) (2,2,3) (3,3,4) (4,4,4) (5,5,3) (8,8,2) (6,7,4) 
      L3 C  7  8  
        L4 S 1 1 3 2579
      L3 C  4  7  
        L4 C  2  7  
          L5 H  (3,3,2) (4,4,4) (5,5,3) (8,8,2) (1,2,4)  (6,7,5) 
        L4 C  6  7  
          L5 H  (3,3,3) (4,4,4) (5,5,2) (8,8,2) (1,2,5)  (6,7,4) 
        L4 C  9  7  
          L5 H  (3,3,3) (8,8,2) (1,4,5)  (2,5,5)  (6,7,5) 
        L4 C 10  7  
          L5 H  (2,2,1) (3,3,2) (5,5,3) (8,8,2) (1,4,7)  (6,7,5) 
        L4 C 18 -5  
          L5 R 
        L4 C 10  6  
          L5 H  (3,3,2) (4,4,4) (5,5,3) (8,8,2) (1,2,4)  (6,7,5) 
        L4 C 11  6  
          L5 H  (1,1,3) (2,2,2) (3,3,3) (8,8,2) (4,5,5)  (6,7,5) 
        L4 C 13 -5  
          L5 R 
        L4 C 16 -5  
          L5 R 
        L4 C  9  6  
          L5 H  (1,1,1) (2,2,3) (3,3,3) (4,4,4) (5,5,2) (8,8,2) (6,7,5) 
        L4 C 18 -6  
          L5 R 
        L4 C 12  6  
          L5 H  (1,1,2) (2,2,3) (3,3,3) (4,4,3) (5,5,2) (6,6,1) (7,7,4) (8,8,2)
        L4 H  (1,1,2) (2,2,3) (3,3,3) (4,4,4) (5,5,2) (8,8,2) (6,7,4) 
      L3 C 11 -5  
        L4 C 20 -5  
          L5 R 
        L4 C 12 -5  
          L5 H  (4,4,5) (8,8,2) (1,2,3)  (3,5,7)  (6,7,3) 
        L4 C  6  7  
          L5 H  (3,3,4) (4,4,4) (5,5,2) (8,8,2) (1,2,3)  (6,7,4) 
        L4 C  2  7  
          L5 H  (3,3,3) (4,4,4) (5,5,3) (6,6,2) (7,7,3) (8,8,2) (1,2,3) 
        L4 C  9 -5  
          L5 R 
        L4 C 16 -5  
          L5 R 
        L4 C 10  6  
          L5 H  (1,1,0) (2,2,2) (3,3,3) (4,4,4) (5,5,3) (6,6,2) (7,7,3) (8,8,2)
        L4 H  (1,1,0) (2,2,3) (3,3,4) (4,4,4) (5,5,3) (8,8,2) (6,7,4) 
      L3 C 12 -5  
        L4 S 1 1 3 2623
      L3 C  6  7  
        L4 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,2) (8,8,2) (6,7,4) 
      L3 C  2  7  
        L4 H  (3,3,2) (4,4,3) (5,5,3) (6,6,2) (7,7,3) (8,8,2) (1,2,4) 
      L3 C  9  7  
        L4 H  (1,1,2) (2,2,2) (3,3,3) (4,4,3) (5,5,3) (6,6,2) (7,7,3) (8,8,2)
      L3 C 10  6  
        L4 H  (1,1,3) (2,2,1) (3,3,2) (4,4,3) (5,5,3) (6,6,2) (7,7,3) (8,8,2)
      L3 H  (1,1,3) (2,2,2) (3,3,3) (4,4,3) (5,5,3) (8,8,2) (6,7,4) 
    L2 C  2 -5  
      L3 S 5 0 2 2634
    L2 C  6  7  
      L3 C  2  8  
        L4 H  (1,1,3) (2,2,0) (5,5,3) (7,7,3) (3,4,5)  (6,8,6) 
      L3 C  3  8  
        L4 H  (3,3,0) (4,4,3) (5,5,3) (7,7,3) (1,2,5)  (6,8,6) 
      L3 C  4  8  
        L4 H  (1,1,4) (4,4,0) (5,5,2) (7,7,3) (2,3,5)  (6,8,6) 
      L3 C  7  7  
        L4 C  1  8  
          L5 H  (1,1,0) (2,2,2) (3,3,4) (4,4,4) (5,5,3) (8,8,2) (6,7,4) 
        L4 C 10  7  
          L5 H  (5,5,3) (8,8,3) (1,2,5)  (3,4,5)  (6,7,4) 
        L4 C 10  6  
          L5 C  6  8  
            L6 H  (1,1,4) (4,4,4) (5,5,3) (6,6,0) (7,7,2) (8,8,3) (2,3,4) 
          L5 C  7  8  
            L6 H  (1,1,4) (4,4,4) (5,5,3) (6,6,2) (7,7,0) (8,8,3) (2,3,4) 
          L5 C 12  6  
            L6 H  (1,1,4) (4,4,3) (5,5,2) (8,8,3) (2,3,4)  (6,7,4) 
          L5 C  4  7  
            L6 C  1  7  
              L7 H  (1,1,4) (2,2,2) (3,3,2) (4,4,4) (5,5,2) (8,8,2) (6,7,4) 
            L6 C  2  7  
              L7 H  (1,1,3) (2,2,4) (3,3,0) (4,4,4) (5,5,2) (8,8,3) (6,7,4) 
            L6 H  (1,1,4) (4,4,4) (5,5,2) (8,8,3) (2,3,3)  (6,7,4) 
          L5 C  1  7  
            L6 S 4 1 5 2661
          L5 C 20 -5  
            L6 R 
          L5 H  (5,5,3) (8,8,3) (1,4,7)  (2,3,4)  (6,7,3) 
        L4 C  1  7  
          L5 C  2  7  
            L6 H  (1,1,3) (2,2,2) (3,3,2) (4,4,4) (5,5,3) (8,8,2) (6,7,4) 
          L5 C  3  7  
            L6 H  (1,1,3) (2,2,0) (3,3,4) (4,4,3) (5,5,3) (8,8,2) (6,7,4) 
          L5 C  4  7  
            L6 H  (1,1,3) (2,2,2) (3,3,2) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,2)
          L5 C  6  8  
            L6 H  (1,1,3) (2,2,2) (3,3,4) (4,4,4) (5,5,3) (6,6,0) (7,7,2) (8,8,2)
          L5 C  7  8  
            L6 H  (1,1,3) (2,2,2) (3,3,4) (4,4,4) (5,5,3) (6,6,2) (7,7,0) (8,8,2)
          L5 C  9  7  
            L6 H  (1,1,2) (2,2,2) (5,5,3) (8,8,2) (3,4,7)  (6,7,4) 
          L5 C  9 -5  
            L6 H  (1,1,3) (2,2,2) (5,5,3) (8,8,2) (3,4,6)  (6,7,4) 
          L5 C 11  7  
            L6 H  (1,1,3) (2,2,2) (3,3,2) (4,4,3) (5,5,3) (8,8,2) (6,7,4) 
          L5 C 11 -5  
            L6 H  (1,1,3) (2,2,1) (3,3,3) (4,4,4) (5,5,3) (8,8,2) (6,7,4) 
          L5 C 12  6  
            L6 H  (1,1,3) (2,2,2) (3,3,3) (4,4,3) (5,5,2) (8,8,2) (6,7,4) 
          L5 H  (1,1,3) (2,2,2) (5,5,3) (8,8,2) (3,4,7)  (6,7,3) 
        L4 C  4  7  
          L5 S 4 1 4 2688
        L4 C 12  6  
          L5 C  2  7  
            L6 H  (1,1,3) (2,2,4) (5,5,2) (8,8,3) (3,4,4)  (6,7,4) 
          L5 C  3  7  
            L6 H  (1,1,4) (2,2,2) (5,5,2) (8,8,3) (3,4,5)  (6,7,4) 
          L5 C  6  8  
            L6 H  (1,1,4) (4,4,3) (5,5,2) (6,6,0) (7,7,2) (8,8,3) (2,3,5) 
          L5 C  7  8  
            L6 H  (1,1,4) (4,4,3) (5,5,2) (6,6,2) (7,7,0) (8,8,3) (2,3,5) 
          L5 H  (5,5,2) (8,8,3) (1,4,6)  (2,3,5)  (6,7,4) 
        L4 C 16  6  
          L5 S 4 1 4 2700
        L4 C 17 -5  
          L5 R 
        L4 C 20 -5  
          L5 R 
        L4 C  2  7  
          L5 H  (5,5,3) (8,8,3) (1,2,6)  (3,4,5)  (6,7,3) 
        L4 C  3  7  
          L5 H  (1,1,4) (4,4,2) (5,5,3) (8,8,3) (2,3,5)  (6,7,3) 
        L4 C  9  7  
          L5 H  (1,1,3) (5,5,3) (8,8,3) (6,7,3)  (2,3,5) (2,4,5) (3,4,7)
        L4 C  9 -5  
          L5 H  (1,1,4) (2,2,3) (3,3,1) (4,4,3) (5,5,3) (8,8,3) (6,7,3) 
        L4 C 18 -5  
          L5 R 
        L4 C  6  8  
          L5 H  (1,1,3) (5,5,3) (6,6,0) (7,7,2) (8,8,3) (2,3,6) (2,4,7) (3,4,6)
        L4 C  7  8  
          L5 H  (1,1,3) (5,5,3) (6,6,2) (7,7,0) (8,8,3) (2,3,6) (2,4,7) (3,4,6)
        L4 C 11  7  
          L5 H  (1,1,3) (2,2,4) (3,3,1) (4,4,3) (5,5,3) (8,8,3) (6,7,3) 
        L4 C 11 -5  
          L5 H  (1,1,3) (2,2,1) (3,3,2) (4,4,4) (5,5,3) (8,8,3) (6,7,3) 
        L4 C 19 -5  
          L5 R 
        L4 C 13  6  
          L5 H  (1,1,3) (2,2,3) (5,5,3) (8,8,3) (3,4,5)  (6,7,3) 
        L4 H  (3,3,3) (4,4,3) (5,5,3) (8,8,3) (1,2,5)  (6,7,3) 
      L3 C  6  8  
        L4 C  1  8  
          L5 H  (1,1,0) (2,2,2) (3,3,4) (4,4,4) (5,5,3) (6,6,0) (7,7,3) (8,8,3)
        L4 C  4  7  
          L5 H  (5,5,2) (6,6,0) (7,7,3) (8,8,4) (1,2,6)  (3,4,5) 
        L4 C 10  7  
          L5 H  (5,5,3) (6,6,0) (7,7,3) (8,8,4) (1,2,5)  (3,4,5) 
        L4 C 11  7  
          L5 H  (4,4,3) (5,5,3) (6,6,0) (7,7,3) (1,2,6)  (3,8,5) 
        L4 C  2  7  
          L5 C  1  7  
            L6 H  (1,1,3) (2,2,2) (3,3,2) (4,4,4) (5,5,3) (6,6,0) (7,7,3) (8,8,3)
          L5 C  3  7  
            L6 H  (1,1,3) (2,2,2) (3,3,2) (4,4,3) (5,5,3) (6,6,0) (7,7,3) (8,8,4)
          L5 C  9  7  
            L6 H  (1,1,3) (2,2,2) (5,5,3) (6,6,0) (7,7,3) (8,8,4) (3,4,5) 
          L5 C  9 -5  
            L6 H  (1,1,3) (5,5,3) (6,6,0) (8,8,4) (2,7,5)  (3,4,5) 
          L5 C 10  6  
            L6 H  (1,1,3) (2,2,2) (5,5,3) (6,6,0) (7,7,3) (8,8,4) (3,4,5) 
          L5 H  (1,1,2) (2,2,4) (3,3,2) (4,4,4) (5,5,3) (6,6,0) (7,7,2) (8,8,3)
        L4 C 12  6  
          L5 H  (5,5,2) (6,6,0) (7,7,3) (8,8,4) (1,2,5)  (3,4,6) 
        L4 C 20 -5  
          L5 R 
        L4 C 15  6  
          L5 H  (5,5,3) (6,6,0) (7,7,2) (8,8,3) (1,2,5)  (3,4,7) 
        L4 C 23 -5  
          L5 R 
        L4 C 16  6  
          L5 H  (1,1,3) (4,4,4) (5,5,3) (6,6,0) (7,7,2) (8,8,3) (2,3,5) 
        L4 C  1  7  
          L5 C  3  7  
            L6 H  (1,1,4) (2,2,0) (3,3,4) (4,4,3) (5,5,3) (6,6,0) (7,7,3) (8,8,3)
          L5 C  9  7  
            L6 H  (1,1,2) (2,2,2) (5,5,3) (6,6,0) (7,7,3) (8,8,3) (3,4,7) 
          L5 C 10  6  
            L6 H  (1,1,4) (4,4,4) (5,5,3) (6,6,0) (7,7,3) (8,8,3) (2,3,3) 
          L5 H  (1,1,3) (2,2,1) (5,5,3) (6,6,0) (7,7,3) (8,8,3) (3,4,7) 
        L4 C 17 -5  
          L5 R 
        L4 C  3  7  
          L5 H  (5,5,3) (6,6,0) (7,7,3) (8,8,4) (1,2,5)  (3,4,5) 
        L4 H  (5,5,3) (6,6,0) (7,7,3) (8,8,4) (1,3,5)  (2,4,5) 
      L3 C  1  8  
        L4 H  (1,1,0) (2,2,2) (5,5,3) (8,8,3) (3,4,6)  (6,7,6) 
      L3 C 13  6  
        L4 C 14 -5  
          L5 C  1  7  
            L6 H  (5,5,2) (8,8,3) (1,2,5)  (3,4,5)  (6,7,5) 
          L5 H  (5,5,2) (8,8,3) (1,2,6)  (3,4,5)  (6,7,4) 
        L4 C  4  7  
          L5 H  (5,5,2) (7,7,3) (1,2,6)  (3,4,5)  (6,8,4) 
        L4 C  9  7  
          L5 H  (5,5,3) (7,7,3) (1,2,4)  (3,4,6)  (6,8,4) 
        L4 C 10  7  
          L5 H  (5,5,3) (7,7,3) (1,2,5)  (3,4,5)  (6,8,4) 
        L4 C 11  7  
          L5 H  (3,3,2) (4,4,2) (5,5,3) (7,7,3) (1,2,6)  (6,8,4) 
        L4 C  2  7  
          L5 C  1  7  
            L6 H  (1,1,3) (2,2,2) (5,5,3) (6,6,1) (7,7,3) (8,8,3) (3,4,5) 
          L5 C  3  7  
            L6 H  (1,1,3) (2,2,2) (3,3,2) (4,4,2) (5,5,3) (6,6,1) (7,7,3) (8,8,4)
          L5 C  9 -5  
            L6 H  (1,1,3) (5,5,3) (2,7,5)  (3,4,5)  (6,8,4) 
          L5 C 10  6  
            L6 H  (1,1,3) (2,2,2) (5,5,3) (8,8,4) (3,4,5)  (6,7,3) 
          L5 H  (1,1,2) (2,2,4) (5,5,3) (6,6,1) (7,7,2) (8,8,3) (3,4,4) 
        L4 C 12  6  
          L5 H  (5,5,2) (6,6,1) (7,7,3) (8,8,4) (1,2,5)  (3,4,5) 
        L4 C 20 -5  
          L5 R 
        L4 C 15  6  
          L5 H  (5,5,3) (6,6,1) (7,7,2) (8,8,3) (1,2,5)  (3,4,6) 
        L4 C 23 -5  
          L5 R 
        L4 C  1 -6  
          L5 H  (5,5,3) (8,8,4) (1,2,5)  (3,4,5)  (6,7,3) 
        L4 C  3  7  
          L5 H  (1,1,4) (2,2,0) (3,3,4) (4,4,2) (5,5,3) (6,6,1) (7,7,3) (8,8,3)
        L4 C 10  6  
          L5 H  (5,5,3) (6,6,1) (7,7,3) (8,8,3) (1,4,7)  (2,3,3) 
        L4 H  (1,1,3) (5,5,3) (6,6,1) (8,8,3) (2,7,4)  (3,4,6) 
      L3 C  2  7  
        L4 H  (5,5,2) (8,8,3) (1,2,5)  (3,4,4)  (6,7,6) 
      L3 C  3  7  
        L4 H  (5,5,2) (8,8,3) (1,2,4)  (3,4,5)  (6,7,6) 
      L3 C  1  7  
        L4 C  9  7  
          L5 H  (1,1,2) (5,5,2) (8,8,3) (6,7,6)  (2,3,4) (2,4,5) (3,4,6)
        L4 C 10  7  
          L5 H  (1,1,4) (2,2,0) (5,5,2) (6,6,4) (7,7,3) (8,8,3) (3,4,4) 
        L4 C 11  7  
          L5 H  (1,1,4) (4,4,2) (5,5,2) (8,8,3) (2,3,3)  (6,7,6) 
        L4 C 15  6  
          L5 H  (5,5,2) (8,8,2) (1,2,5)  (3,4,6)  (6,7,5) 
        L4 C 23 -5  
          L5 R 
        L4 C 11  6  
          L5 H  (5,5,2) (6,6,3) (7,7,3) (8,8,3) (1,2,4)  (3,4,5) 
        L4 C 16  6  
          L5 H  (5,5,2) (6,6,3) (7,7,2) (8,8,3) (1,2,4)  (3,4,6) 
        L4 C 10  6  
          L5 C  4  7  
            L6 H  (5,5,2) (6,6,3) (7,7,3) (8,8,3) (1,4,7)  (2,3,2) 
          L5 C 12 -5  
            L6 R 
          L5 C  9  6  
            L6 H  (1,1,3) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (2,3,3) 
          L5 C 12  7  
            L6 H  (5,5,2) (6,6,3) (7,7,3) (8,8,3) (1,4,6)  (2,3,3) 
          L5 H  (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (1,2,4) (1,3,6) (2,3,3)
        L4 C 19 -6  
          L5 R 
        L4 C  4  7  
          L5 H  (1,1,3) (2,2,1) (3,3,2) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,3)
        L4 C 12 -5  
          L5 R 
        L4 C  9 -5  
          L5 H  (1,1,3) (2,2,1) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (3,4,5) 
        L4 C 12  7  
          L5 H  (1,1,3) (2,2,1) (3,3,3) (4,4,2) (5,5,2) (6,6,3) (7,7,3) (8,8,3)
        L4 H  (2,2,1) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (1,3,5) 
      L3 C 16 -5  
        L4 R 
      L3 C  4  7  
        L4 C  9  6  
          L5 H  (5,5,2) (8,8,3) (1,2,5)  (3,4,5)  (6,7,5) 
        L4 C 10  6  
          L5 H  (1,1,3) (4,4,4) (5,5,2) (8,8,3) (2,3,3)  (6,7,5) 
        L4 H  (1,1,3) (2,2,3) (3,3,1) (4,4,3) (5,5,2) (8,8,3) (6,7,5) 
      L3 C 12 -5  
        L4 R 
      L3 C  9  7  
        L4 H  (1,1,2) (2,2,2) (3,3,3) (4,4,3) (5,5,2) (8,8,3) (6,7,5) 
      L3 C  9  6  
        L4 H  (5,5,2) (8,8,3) (1,2,5)  (3,4,5)  (6,7,5) 
      L3 C 11 -5  
        L4 R 
      L3 C 10  6  
        L4 H  (1,1,3) (2,2,2) (3,3,3) (4,4,2) (5,5,2) (8,8,3) (6,7,5) 
      L3 H  (1,1,3) (2,2,3) (5,5,2) (8,8,3) (3,4,4)  (6,7,5) 
    L2 C  7  7  
      L3 S 4 1 2 2872
    L2 C  2  8  
      L3 H  (1,1,2) (2,2,0) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (3,4,4) 
    L2 C  3  8  
      L3 H  (3,3,0) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (1,2,4) 
    L2 C  1  7  
      L3 C  4  8  
        L4 H  (1,1,3) (4,4,0) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (2,3,3) 
      L3 C  4  7  
        L4 C  1  8  
          L5 H  (1,1,0) (2,2,2) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (3,4,4) 
        L4 C  2  7  
          L5 H  (1,1,2) (3,3,0) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (2,4,4) 
        L4 C  3  7  
          L5 H  (1,1,3) (2,2,0) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (3,4,3) 
        L4 C 10  7  
          L5 H  (1,1,3) (2,2,0) (3,3,0) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,3)
        L4 C 13  6  
          L5 H  (5,5,2) (8,8,3) (1,2,4)  (3,4,4)  (6,7,7) 
        L4 C 22 -5  
          L5 R 
        L4 C 14  7  
          L5 H  (1,1,3) (5,5,3) (7,7,3) (8,8,3) (2,3,3)  (4,6,5) 
        L4 C 15  6  
          L5 H  (5,5,3) (8,8,2) (1,2,4)  (3,4,4)  (6,7,7) 
        L4 C 23 -5  
          L5 R 
        L4 C 10 -5  
          L5 H  (5,5,3) (6,6,4) (7,7,4) (8,8,3) (1,3,3)  (2,4,3) 
        L4 C  9  7  
          L5 H  (1,1,1) (2,2,2) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (3,4,3) 
        L4 C  9 -5  
          L5 H  (5,5,3) (8,8,3) (1,4,5)  (2,3,2)  (6,7,7) 
        L4 C 11  6  
          L5 H  (1,1,2) (2,2,1) (3,3,1) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,8,3)
        L4 H  (1,1,2) (2,2,2) (5,5,3) (8,8,3) (3,4,3)  (6,7,7) 
      L3 C 12 -5  
        L4 R 
      L3 C  1  8  
        L4 H  (1,1,0) (2,2,2) (5,5,3) (8,8,3) (3,4,5)  (6,7,7) 
      L3 C  2  7  
        L4 H  (1,1,2) (8,8,3) (2,5,4)  (3,4,4)  (6,7,7) 
      L3 C 10  7  
        L4 H  (1,1,3) (2,2,0) (3,3,2) (4,4,2) (5,5,3) (8,8,3) (6,7,7) 
      L3 C 13  6  
        L4 H  (5,5,2) (8,8,3) (1,2,4)  (3,4,5)  (6,7,6) 
      L3 C 22 -5  
        L4 R 
      L3 C 11  7  
        L4 H  (4,4,2) (5,5,3) (8,8,3) (6,7,7)  (1,2,4) (1,3,4) (2,3,3)
      L3 C 14  7  
        L4 H  (1,1,3) (5,5,3) (6,6,2) (8,8,3) (2,7,4)  (3,4,5) 
      L3 C 15  6  
        L4 H  (5,5,3) (8,8,2) (1,2,4)  (3,4,5)  (6,7,6) 
      L3 C 23 -5  
        L4 R 
      L3 C  9  6  
        L4 C  3  7  
          L5 H  (1,1,2) (2,2,0) (5,5,3) (8,8,3) (3,4,5)  (6,7,7) 
        L4 C 11 -5  
          L5 R 
        L4 C 10  6  
          L5 H  (1,1,2) (2,2,1) (3,3,1) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,8,3)
        L4 C 12  7  
          L5 H  (5,5,3) (8,8,3) (1,2,3)  (3,4,4)  (6,7,7) 
        L4 C 19 -5  
          L5 R 
        L4 C 20 -5  
          L5 R 
        L4 C  9  7  
          L5 H  (1,1,1) (2,2,1) (5,5,3) (8,8,3) (3,4,5)  (6,7,7) 
        L4 C 16  6  
          L5 H  (1,1,1) (2,2,1) (3,3,3) (4,4,3) (5,5,3) (8,8,3) (6,7,6) 
        L4 C 17 -5  
          L5 R 
        L4 C 22 -6  
          L5 R 
        L4 C 17 -6  
          L5 H  (1,1,1) (2,2,1) (5,5,3) (8,8,3) (3,4,5)  (6,7,7) 
        L4 C 18  6  
          L5 H  (1,1,2) (2,2,1) (5,5,3) (8,8,3) (3,4,4)  (6,7,7) 
        L4 H  (1,1,1) (2,2,1) (5,5,3) (8,8,3) (3,4,5)  (6,7,7) 
      L3 C 16 -5  
        L4 R 
      L3 C  3  7  
        L4 H  (1,1,3) (2,2,0) (5,5,3) (8,8,3) (3,4,5)  (6,7,6) 
      L3 H  (1,1,2) (2,2,2) (5,5,3) (8,8,3) (3,4,4)  (6,7,6) 
    L2 C  4  7  
      L3 S 4 1 2 2960
    L2 C 12 -5  
      L3 R 
    L2 C 16 -5  
      L3 R 
    L2 C 10  6  
      L3 H  (1,1,2) (2,2,2) (3,3,2) (4,4,2) (5,5,3) (8,8,3) (6,7,6) 
    L2 C 14  7  
      L3 H  (5,5,3) (6,6,2) (7,7,2) (8,8,3) (1,2,5)  (3,4,5) 
    L2 C 17 -5  
      L3 H  (1,1,1) (4,4,3) (5,5,3) (8,8,3) (2,3,4)  (6,7,6) 
    L2 C 20 -5  
      L3 H  (1,1,3) (4,4,1) (5,5,3) (8,8,3) (2,3,4)  (6,7,6) 
    L2 C  9 -5  
      L3 C  2 -6  
        L4 R 
      L3 C  3  7  
        L4 H  (1,1,2) (2,2,2) (3,3,2) (4,4,2) (5,5,3) (8,8,3) (6,7,6) 
      L3 H  (1,1,2) (2,2,3) (5,5,3) (8,8,3) (3,4,3)  (6,7,6) 
    L2 C 11 -5  
      L3 S 4 1 2 2980
    L2 C  3  7  
      L3 H  (5,5,3) (8,8,3) (1,2,3)  (3,4,5)  (6,7,6) 
    L2 C  2  7  
      L3 H  (1,1,2) (8,8,3) (2,5,6)  (3,4,3)  (6,7,6) 
    L2 C  9  7  
      L3 H  (1,1,2) (5,5,3) (8,8,3) (6,7,6)  (2,3,4) (2,4,4) (3,4,5)
    L2 C 18 -5  
      L3 R 
    L2 C 11  7  
      L3 H  (3,3,1) (4,4,2) (5,5,3) (8,8,3) (1,2,5)  (6,7,6) 
    L2 H  (5,5,3) (8,8,3) (1,2,4)  (3,4,4)  (6,7,6) 
  L1 C  3 -5  
    L2 S 3 0 1 2993
  L1 C  6 -5  
    L2 C  4 -5  
      L3 C  2 -5  
        L4 C  1  9  
          L5 H  (1,1,0) (2,6,5)  (4,8,5)  (3,5,6) (3,7,9) (5,7,6)
        L4 C  1 -6  
          L5 H  (1,1,5) (2,2,3) (3,3,1) (4,4,2) (5,5,4) (6,6,2) (7,8,3) 
        L4 C  3  9  
          L5 H  (1,1,4) (2,2,2) (3,3,0) (6,6,3) (4,8,5)  (5,7,6) 
        L4 C  3 -6  
          L5 H  (1,1,1) (2,2,3) (3,3,5) (6,6,2) (7,7,4) (8,8,2) (4,5,3) 
        L4 C  5  9  
          L5 H  (2,2,2) (3,3,4) (4,4,2) (5,5,0) (6,6,3) (8,8,3) (1,7,6) 
        L4 C  5 -6  
          L5 H  (1,1,4) (2,2,2) (3,3,1) (4,4,3) (5,5,5) (8,8,2) (6,7,3) 
        L4 C  7  7  
          L5 H  (2,2,2) (4,4,2) (6,6,2) (8,8,2) (1,3,6)  (5,7,6) 
        L4 H  (1,1,1) (2,2,2) (3,3,4) (4,4,2) (7,7,5) (8,8,3) (5,6,3) 
      L3 C  1  8  
        L4 H  (1,1,0) (6,6,3) (2,3,5)  (4,8,6)  (5,7,6) 
      L3 C  3  8  
        L4 H  (3,3,0) (6,6,3) (1,2,5)  (4,8,6)  (5,7,6) 
      L3 C  5 -6  
        L4 C  7 -6  
          L5 R 
        L4 C  2  8  
          L5 H  (1,1,3) (2,2,0) (3,3,3) (5,5,5) (4,8,6)  (6,7,3) 
        L4 C 12  6  
          L5 H  (5,5,4) (1,2,5)  (6,7,3)  (3,4,6) (3,8,6) (4,8,5)
        L4 C 21 -5  
          L5 R 
        L4 C 11  7  
          L5 H  (4,4,3) (5,5,5) (1,2,5)  (3,8,4)  (6,7,3) 
        L4 C 13  6  
          L5 H  (5,5,4) (6,6,2) (7,7,1) (4,8,6)  (1,2,5) (1,3,6) (2,3,4)
        L4 C 21 -6  
          L5 R 
        L4 C 16  6  
          L5 H  (5,5,5) (6,6,3) (7,7,0) (8,8,2) (1,4,6)  (2,3,4) 
        L4 C  1  7  
          L5 C  2  7  
            L6 H  (3,3,3) (4,4,4) (5,5,5) (6,6,3) (7,7,0) (8,8,2) (1,2,3) 
          L5 H  (1,1,4) (4,4,3) (5,5,5) (6,6,3) (7,7,0) (8,8,2) (2,3,3) 
        L4 C 17 -5  
          L5 R 
        L4 C  2 -6  
          L5 H  (3,3,1) (4,4,3) (5,5,5) (6,6,3) (7,7,0) (8,8,3) (1,2,5) 
        L4 C  3 -6  
          L5 H  (1,1,3) (2,2,1) (3,3,2) (4,4,3) (5,5,5) (6,6,3) (7,7,0) (8,8,3)
        L4 C  7 -7  
          L5 H  (1,1,2) (4,4,3) (5,5,5) (6,6,3) (7,7,0) (8,8,3) (2,3,4) 
        L4 C  9  7  
          L5 H  (1,1,3) (2,2,0) (3,3,3) (4,4,3) (5,5,5) (6,6,3) (7,7,0) (8,8,3)
        L4 C  9 -5  
          L5 H  (1,1,3) (4,4,3) (5,5,5) (6,6,3) (7,7,0) (8,8,3) (2,3,3) 
        L4 C 10  6  
          L5 H  (1,1,3) (2,2,1) (3,3,2) (4,4,3) (5,5,5) (6,6,3) (7,7,0) (8,8,3)
        L4 C 11  6  
          L5 H  (1,1,3) (2,2,1) (3,3,2) (4,4,3) (5,5,5) (6,6,3) (7,7,0) (8,8,3)
        L4 C 14 -5  
          L5 R 
        L4 C 15  6  
          L5 H  (1,1,2) (2,2,1) (3,3,3) (4,4,3) (5,5,5) (6,6,3) (7,7,0) (8,8,3)
        L4 H  (1,1,3) (4,4,3) (5,5,5) (6,6,3) (7,7,0) (8,8,3) (2,3,3) 
      L3 C  7 -6  
        L4 S 5 1 3 3059
      L3 C  2  8  
        L4 H  (1,1,3) (2,2,0) (3,3,3) (4,4,3) (6,6,2) (8,8,3) (5,7,6) 
      L3 C  9  6  
        L4 C  1  7  
          L5 H  (6,6,2) (8,8,2) (1,4,5)  (2,3,5)  (5,7,6) 
        L4 C  5  9  
          L5 H  (5,5,0) (6,6,2) (7,7,4) (8,8,3) (1,2,5)  (3,4,6) 
        L4 C  7  9  
          L5 H  (5,5,4) (6,6,2) (7,7,0) (8,8,3) (1,2,5)  (3,4,6) 
        L4 C 10  6  
          L5 C  2 -6  
            L6 H  (1,1,3) (2,2,2) (4,4,2) (6,6,2) (3,8,5)  (5,7,6) 
          L5 C  3  7  
            L6 H  (1,1,3) (2,2,1) (3,3,2) (4,4,2) (6,6,2) (8,8,3) (5,7,6) 
          L5 C 11  6  
            L6 H  (1,1,3) (2,2,2) (3,3,2) (4,4,2) (6,6,2) (8,8,3) (5,7,6) 
          L5 C 19 -5  
            L6 R 
          L5 C  5  8  
            L6 H  (1,1,3) (4,4,3) (6,6,2) (8,8,3) (2,3,4)  (5,7,5) 
          L5 C  9  7  
            L6 H  (1,1,3) (4,4,3) (6,6,2) (8,8,3) (2,3,3)  (5,7,6) 
          L5 C 12  6  
            L6 H  (3,3,2) (4,4,3) (6,6,2) (8,8,3) (1,2,4)  (5,7,6) 
          L5 C  7 -7  
            L6 H  (3,3,3) (4,4,3) (6,6,2) (8,8,3) (1,2,3)  (5,7,6) 
          L5 C 13  6  
            L6 H  (1,1,3) (2,2,1) (3,3,3) (4,4,3) (5,5,3) (6,6,2) (7,7,2) (8,8,3)
          L5 H  (1,1,3) (2,2,1) (3,3,3) (4,4,3) (5,5,4) (6,6,2) (7,8,4) 
        L4 C  9  7  
          L5 H  (6,6,2) (1,2,4)  (5,7,6)  (3,4,6) (3,8,6) (4,8,5)
        L4 C 17 -5  
          L5 H  (1,1,1) (2,2,2) (3,3,3) (4,4,3) (6,6,2) (8,8,2) (5,7,6) 
        L4 C  2  7  
          L5 C  3  7  
            L6 H  (1,1,3) (2,2,1) (3,3,3) (4,4,2) (6,6,2) (8,8,3) (5,7,6) 
          L5 C 16 -5  
            L6 R 
          L5 C 11  6  
            L6 H  (1,1,2) (2,2,4) (3,3,2) (4,4,2) (6,6,2) (8,8,2) (5,7,6) 
          L5 C 19 -6  
            L6 R 
          L5 C  5  8  
            L6 H  (1,1,2) (4,4,3) (6,6,2) (8,8,2) (2,3,6)  (5,7,5) 
          L5 C 12  6  
            L6 H  (3,3,2) (4,4,3) (6,6,2) (8,8,2) (1,2,5)  (5,7,6) 
          L5 H  (1,1,2) (2,2,2) (3,3,3) (4,4,3) (6,6,2) (8,8,2) (5,7,6) 
        L4 C  3 -6  
          L5 R 
        L4 C  5  8  
          L5 H  (4,4,2) (5,5,2) (6,6,2) (8,8,3) (1,7,7)  (2,3,4) 
        L4 C  7  8  
          L5 H  (4,4,2) (5,5,4) (6,6,2) (8,8,3) (1,7,5)  (2,3,4) 
        L4 C 11 -5  
          L5 H  (1,1,3) (2,2,1) (3,3,4) (4,4,2) (6,6,2) (8,8,2) (5,7,6) 
        L4 C 13 -5  
          L5 H  (3,3,3) (4,4,2) (6,6,2) (8,8,3) (1,2,4)  (5,7,6) 
        L4 C 12  6  
          L5 H  (4,4,2) (5,5,2) (6,6,2) (8,8,3) (1,7,7)  (2,3,4) 
        L4 H  (4,4,2) (5,5,3) (6,6,2) (8,8,3) (1,7,6)  (2,3,4) 
      L3 C 10  6  
        L4 S 5 1 3 3121
      L3 C  3  7  
        L4 H  (4,4,2) (6,6,2) (1,2,5)  (3,8,5)  (5,7,6) 
      L3 H  (6,6,2) (8,8,2) (1,4,5)  (2,3,5)  (5,7,6) 
    L2 C  2 -5  
      L3 S 2 0 2 3126
    L2 C  7 -6  
      L3 C  3  8  
        L4 H  (3,3,0) (7,7,5) (1,2,4)  (4,5,4)  (6,8,7) 
      L3 C  3  7  
        L4 C  1  8  
          L5 H  (1,1,0) (2,2,0) (3,3,4) (6,6,4) (7,7,5) (8,8,3) (4,5,4) 
        L4 C  5  8  
          L5 H  (3,3,4) (4,4,0) (5,5,0) (6,6,3) (7,7,5) (8,8,4) (1,2,4) 
        L4 C 23 -5  
          L5 H  (3,3,4) (6,6,3) (7,7,2) (8,8,3) (1,2,4)  (4,5,4) 
        L4 C 23 -6  
          L5 C  2  8  
            L6 H  (1,1,3) (2,2,0) (3,3,2) (7,7,4) (4,5,4)  (6,8,7) 
          L5 C  4  8  
            L6 H  (3,3,2) (4,4,0) (5,5,3) (7,7,4) (1,2,4)  (6,8,7) 
          L5 C  1  7  
            L6 C  2  7  
              L7 H  (1,1,3) (2,2,0) (3,3,2) (6,6,4) (7,7,4) (8,8,3) (4,5,4) 
            L6 C  4  7  
              L7 H  (1,1,4) (2,2,0) (3,3,2) (4,4,1) (5,5,3) (7,7,4) (6,8,6) 
            L6 C  5  7  
              L7 H  (1,1,4) (2,2,0) (4,4,0) (7,7,4) (3,5,7)  (6,8,5) 
            L6 C  9  7  
              L7 H  (1,1,2) (2,2,0) (3,3,4) (5,5,3) (7,7,4) (8,8,3) (4,6,4) 
            L6 C  9 -5  
              L7 H  (1,1,4) (2,2,0) (5,5,3) (8,8,2) (3,7,7)  (4,6,4) 
            L6 C 10  7  
              L7 H  (1,1,3) (2,2,0) (3,3,2) (4,4,2) (5,5,3) (7,7,4) (6,8,6) 
            L6 C 10 -5  
              L7 H  (1,1,3) (2,2,0) (3,3,3) (5,5,3) (7,7,4) (8,8,3) (4,6,4) 
            L6 C 11  6  
              L7 H  (1,1,3) (2,2,0) (3,3,2) (4,4,2) (5,5,3) (7,7,4) (6,8,6) 
            L6 C 12  6  
              L7 H  (1,1,3) (2,2,0) (3,3,4) (7,7,4) (4,5,3)  (6,8,6) 
            L6 H  (1,1,3) (2,2,0) (3,3,4) (4,4,2) (5,5,2) (6,6,2) (7,7,4) (8,8,3)
          L5 C 17 -5  
            L6 C 16 -6  
              L7 R 
            L6 C  2  7  
              L7 H  (1,1,1) (2,2,1) (3,3,2) (4,4,2) (5,5,4) (6,6,4) (7,8,6) 
            L6 C  4  7  
              L7 H  (1,1,2) (2,2,2) (3,3,2) (4,4,1) (5,5,3) (6,6,4) (7,8,6) 
            L6 C  5  7  
              L7 H  (1,1,2) (2,2,2) (3,3,4) (4,4,0) (5,6,6)  (7,8,6) 
            L6 H  (1,1,2) (2,2,2) (3,3,3) (5,5,3) (4,6,4)  (7,8,6) 
          L5 C  2  7  
            L6 C  4  7  
              L7 H  (1,1,3) (2,2,1) (3,3,0) (4,4,1) (5,5,3) (6,6,4) (7,7,4) (8,8,4)
            L6 C  5  7  
              L7 H  (1,1,3) (2,2,1) (3,3,2) (4,4,0) (5,5,4) (7,7,4) (6,8,6) 
            L6 C  9  7  
              L7 H  (1,1,3) (2,2,0) (3,3,2) (5,5,3) (7,7,4) (8,8,4) (4,6,4) 
            L6 C 11  6  
              L7 H  (1,1,3) (2,2,1) (3,3,1) (5,5,3) (7,7,4) (8,8,4) (4,6,4) 
            L6 C 12  6  
              L7 H  (1,1,3) (2,2,1) (3,3,2) (7,7,4) (4,5,3)  (6,8,7) 
            L6 H  (1,1,3) (2,2,1) (3,3,2) (4,4,2) (5,5,2) (6,6,2) (7,7,4) (8,8,4)
          L5 C 10  7  
            L6 H  (1,1,3) (7,7,4) (2,8,4)  (3,6,5)  (4,5,4) 
          L5 C 13  6  
            L6 H  (1,1,3) (2,7,4)  (6,8,6)  (3,4,5) (3,5,6) (4,5,4)
          L5 C  4  7  
            L6 C  5  7  
              L7 H  (1,1,3) (2,2,1) (3,3,2) (4,4,0) (5,5,3) (6,6,3) (7,7,4) (8,8,4)
            L6 C 21 -5  
              L7 R 
            L6 C  9  6  
              L7 H  (3,3,2) (4,4,1) (5,5,3) (7,7,4) (1,2,3)  (6,8,7) 
            L6 H  (1,1,3) (2,2,1) (3,3,2) (4,4,1) (5,5,3) (6,6,4) (7,7,4) (8,8,2)
          L5 C  9 -5  
            L6 H  (1,1,3) (2,2,1) (4,4,0) (8,8,2) (3,6,7)  (5,7,7) 
          L5 C  5  7  
            L6 H  (4,4,0) (7,7,4) (1,2,3)  (3,5,7)  (6,8,6) 
          L5 H  (3,3,3) (4,4,0) (5,5,3) (7,7,4) (1,2,3)  (6,8,7) 
        L4 C  2  8  
          L5 C  1  7  
            L6 H  (1,1,2) (2,2,0) (3,3,2) (6,6,4) (7,7,5) (8,8,3) (4,5,4) 
          L5 C  4  7  
            L6 H  (1,1,3) (2,2,0) (3,3,0) (4,4,1) (5,5,3) (6,6,4) (7,7,5) (8,8,4)
          L5 C  5  7  
            L6 H  (1,1,3) (2,2,0) (3,3,2) (4,4,0) (7,7,5) (8,8,4) (5,6,6) 
          L5 H  (1,1,3) (2,2,0) (5,5,3) (8,8,4) (3,7,6)  (4,6,4) 
        L4 C  4  8  
          L5 S 3 1 4 3210
        L4 C  1  7  
          L5 C  2  7  
            L6 H  (1,1,3) (2,2,0) (7,7,5) (8,8,3) (3,6,5)  (4,5,4) 
          L5 C 10  7  
            L6 H  (2,2,0) (8,8,3) (1,7,8)  (3,6,5)  (4,5,4) 
          L5 C  9 -5  
            L6 C 15 -5  
              L7 R 
            L6 C  4  7  
              L7 H  (1,1,4) (2,2,0) (3,3,2) (4,4,1) (5,5,3) (6,6,4) (7,7,4) (8,8,2)
            L6 H  (2,2,0) (8,8,2) (1,3,7)  (4,6,4)  (5,7,7) 
          L5 C 15  6  
            L6 H  (1,1,3) (2,2,0) (7,7,4) (8,8,2) (3,6,7)  (4,5,4) 
          L5 C  4  7  
            L6 H  (2,2,0) (3,3,2) (4,4,1) (5,5,3) (7,7,5) (8,8,3) (1,6,6) 
          L5 C  5  7  
            L6 C 12 -5  
              L7 S 3 1 5 3223
            L6 C  9  7  
              L7 H  (1,1,2) (2,2,0) (3,3,4) (4,4,0) (5,5,3) (6,6,3) (7,7,5) (8,8,3)
            L6 C 11  7  
              L7 H  (1,1,3) (2,2,0) (3,3,2) (4,4,0) (5,5,3) (6,6,3) (7,7,5) (8,8,3)
            L6 C 12  7  
              L7 H  (1,1,3) (2,2,0) (3,3,4) (4,4,0) (5,5,2) (6,6,3) (7,7,5) (8,8,3)
            L6 C 13  6  
              L7 H  (1,1,3) (2,2,0) (3,3,4) (4,4,0) (5,5,1) (6,6,3) (7,7,5) (8,8,3)
            L6 H  (2,2,0) (3,3,4) (4,4,0) (5,5,3) (7,7,5) (8,8,3) (1,6,5) 
          L5 C  9  7  
            L6 H  (1,1,2) (2,2,0) (5,5,3) (8,8,3) (3,7,8)  (4,6,4) 
          L5 C 11  6  
            L6 H  (1,1,3) (2,2,0) (3,3,2) (5,5,3) (7,7,5) (8,8,3) (4,6,4) 
          L5 C 12  6  
            L6 H  (2,2,0) (8,8,3) (1,6,6)  (3,7,8)  (4,5,3) 
          L5 H  (1,1,3) (2,2,0) (3,3,4) (4,4,2) (5,5,2) (6,6,2) (7,7,4) (8,8,3)
        L4 C  5  7  
          L5 S 3 1 4 3246
        L4 C 17 -5  
          L5 C 16 -6  
            L6 R 
          L5 C  2  7  
            L6 H  (1,1,1) (2,2,1) (3,3,2) (6,6,4) (7,7,5) (8,8,3) (4,5,4) 
          L5 C  4  7  
            L6 H  (1,1,2) (4,4,1) (5,5,3) (6,6,4) (2,7,6)  (3,8,4) 
          L5 H  (1,1,2) (5,5,3) (2,8,4)  (3,7,7)  (4,6,4) 
        L4 C 21 -5  
          L5 C 13 -6  
            L6 R 
          L5 C  2  7  
            L6 H  (1,1,3) (2,2,1) (3,3,2) (8,8,4) (4,6,4)  (5,7,6) 
          L5 H  (1,1,3) (3,3,3) (2,8,4)  (4,6,4)  (5,7,6) 
        L4 C  2  7  
          L5 C  4  7  
            L6 H  (1,1,3) (2,2,1) (3,3,0) (4,4,1) (5,5,3) (7,7,5) (6,8,7) 
          L5 C  9  7  
            L6 H  (1,1,3) (2,2,0) (4,4,1) (5,5,3) (3,7,6)  (6,8,7) 
          L5 C 11  7  
            L6 H  (1,1,3) (2,2,1) (3,3,0) (4,4,1) (5,5,3) (7,7,5) (6,8,7) 
          L5 C 11 -5  
            L6 H  (1,1,3) (2,2,1) (3,7,6)  (4,5,3)  (6,8,7) 
          L5 C 12  6  
            L6 H  (1,1,3) (2,2,1) (3,3,1) (7,7,5) (4,5,3)  (6,8,7) 
          L5 H  (1,1,3) (2,2,1) (3,3,1) (4,4,1) (5,5,3) (6,6,2) (7,7,4) (8,8,4)
        L4 C  4  7  
          L5 S 3 1 4 3274
        L4 C  9 -5  
          L5 H  (1,1,3) (2,2,1) (3,3,3) (5,5,3) (7,7,4) (8,8,2) (4,6,4) 
        L4 C 10  7  
          L5 H  (1,1,3) (5,5,3) (2,8,4)  (3,7,6)  (4,6,4) 
        L4 C 11  7  
          L5 H  (1,1,3) (5,5,3) (2,8,4)  (3,7,6)  (4,6,4) 
        L4 C 11 -5  
          L5 H  (1,2,3)  (3,7,7)  (4,5,3)  (6,8,7) 
        L4 C 12  6  
          L5 H  (3,3,2) (7,7,5) (1,2,3)  (4,5,3)  (6,8,7) 
        L4 H  (1,1,3) (2,2,1) (3,3,2) (4,4,1) (5,5,3) (6,6,2) (7,7,4) (8,8,4)
      L3 C 14  6  
        L4 C  1  8  
          L5 H  (1,1,0) (2,2,2) (3,3,3) (6,6,3) (7,7,4) (8,8,3) (4,5,5) 
        L4 C  2  8  
          L5 H  (1,1,3) (2,2,0) (7,7,4) (8,8,4) (3,4,3)  (5,6,6) 
        L4 C  4  8  
          L5 H  (1,1,4) (4,4,0) (5,5,2) (6,6,3) (7,7,4) (8,8,4) (2,3,3) 
        L4 C  5  8  
          L5 H  (3,3,3) (4,4,2) (5,5,0) (6,6,2) (7,7,4) (8,8,4) (1,2,5) 
        L4 C  2  7  
          L5 C  1  7  
            L6 H  (7,7,4) (8,8,3) (1,2,4)  (3,4,3)  (5,6,6) 
          L5 C 10 -5  
            L6 H  (1,1,2) (2,2,3) (7,7,3) (8,8,3) (3,4,3)  (5,6,6) 
          L5 C  4  7  
            L6 H  (1,1,3) (3,3,0) (4,4,3) (7,7,4) (2,8,5)  (5,6,5) 
          L5 C  5 -6  
            L6 H  (1,1,3) (7,7,4) (2,8,5)  (3,4,3)  (5,6,5) 
          L5 C  9  7  
            L6 H  (1,1,3) (3,3,2) (6,6,2) (7,7,4) (2,8,4)  (4,5,5) 
          L5 C 11  6  
            L6 H  (1,1,3) (3,3,2) (6,6,2) (7,7,4) (2,8,5)  (4,5,4) 
          L5 H  (1,1,3) (5,5,3) (6,6,2) (7,7,4) (2,8,5)  (3,4,3) 
        L4 C  9 -5  
          L5 H  (7,7,3) (8,8,2) (1,2,5)  (3,6,5)  (4,5,5) 
        L4 C  5  7  
          L5 C  4  7  
            L6 H  (1,1,3) (6,6,2) (7,7,4) (8,8,4) (2,3,3)  (4,5,4) 
          L5 C 10  7  
            L6 H  (1,1,3) (3,3,2) (6,6,2) (7,7,4) (2,8,4)  (4,5,5) 
          L5 C 11  7  
            L6 H  (1,1,3) (2,2,2) (4,4,0) (5,5,4) (6,6,2) (7,7,4) (3,8,5) 
          L5 C 12  7  
            L6 H  (1,1,3) (5,5,2) (6,6,2) (7,7,4) (2,3,4)  (4,8,5) 
          L5 C 13  6  
            L6 H  (1,1,3) (6,6,2) (7,7,4) (4,5,4)  (2,3,4) (2,8,5) (3,8,6)
          L5 C 14 -6  
            L6 H  (6,6,2) (8,8,3) (1,7,6)  (2,3,4)  (4,5,5) 
          L5 C 15  6  
            L6 H  (1,1,3) (6,6,2) (7,7,3) (8,8,3) (2,3,4)  (4,5,5) 
          L5 C 23 -5  
            L6 R 
          L5 C  1 -6  
            L6 H  (1,1,3) (3,3,2) (6,6,2) (8,8,4) (2,7,5)  (4,5,4) 
          L5 C  9  7  
            L6 H  (1,1,2) (6,6,2) (7,7,4) (8,8,3) (2,3,4)  (4,5,5) 
          L5 C 10  6  
            L6 H  (1,1,3) (6,6,2) (7,7,4) (8,8,3) (2,3,3)  (4,5,5) 
          L5 C 11  6  
            L6 H  (1,1,3) (6,6,2) (7,7,4) (8,8,3) (2,5,5)  (3,4,3) 
          L5 H  (1,1,3) (2,2,1) (3,3,3) (4,4,1) (5,5,3) (6,6,2) (7,7,4) (8,8,3)
        L4 C 10  7  
          L5 H  (1,1,3) (2,2,1) (7,7,4) (8,8,4) (3,4,3)  (5,6,5) 
        L4 C 11  7  
          L5 H  (1,1,3) (7,7,4) (2,4,3)  (3,8,5)  (5,6,5) 
        L4 C 13  6  
          L5 H  (1,1,3) (6,6,2) (7,7,4) (8,8,4) (2,3,3)  (4,5,4) 
        L4 C 21 -5  
          L5 R 
        L4 C  4 -6  
          L5 H  (1,1,3) (5,5,2) (6,6,3) (7,7,4) (2,3,3)  (4,8,5) 
        L4 C 15  6  
          L5 S 3 1 4 3310
        L4 C 23 -5  
          L5 R 
        L4 C 10 -5  
          L5 H  (5,5,2) (6,6,3) (7,7,4) (8,8,3) (1,2,4)  (3,4,4) 
        L4 C  1  7  
          L5 H  (1,1,3) (4,4,3) (5,5,2) (6,6,3) (7,7,4) (8,8,3) (2,3,2) 
        L4 C 19 -5  
          L5 R 
        L4 C  9  7  
          L5 H  (1,1,3) (4,4,3) (5,5,2) (6,6,3) (7,7,4) (8,8,4) (2,3,1) 
        L4 H  (1,1,3) (3,3,0) (4,4,3) (5,5,2) (6,6,3) (7,7,4) (2,8,5) 
      L3 C 15  6  
        L4 S 3 1 3 3361
      L3 C 23 -6  
        L4 R 
      L3 C  4  8  
        L4 H  (4,4,0) (7,7,5) (1,5,5)  (2,3,3)  (6,8,7) 
      L3 C  5  8  
        L4 H  (1,1,3) (5,5,0) (6,6,3) (7,7,5) (2,8,5)  (3,4,4) 
      L3 C  1  8  
        L4 H  (1,1,0) (5,5,3) (7,7,5) (8,8,3) (2,3,4)  (4,6,5) 
      L3 C  2  8  
        L4 H  (2,2,0) (7,7,5) (1,5,5)  (3,4,3)  (6,8,7) 
      L3 C  9 -5  
        L4 C  2 -6  
          L5 R 
        L4 C  4  7  
          L5 H  (3,3,0) (7,7,5) (1,2,4)  (4,5,4)  (6,8,7) 
        L4 C 12 -5  
          L5 R 
        L4 C 11  7  
          L5 H  (1,1,3) (2,2,2) (3,3,0) (7,7,5) (4,5,3)  (6,8,7) 
        L4 C 13  7  
          L5 H  (1,1,3) (5,5,1) (6,6,3) (7,7,5) (2,8,5)  (3,4,3) 
        L4 C 16  7  
          L5 H  (1,1,1) (2,2,2) (7,7,5) (8,8,3) (3,5,4)  (4,6,5) 
        L4 C 18 -5  
          L5 H  (2,2,1) (7,7,5) (8,8,3) (1,5,5)  (3,4,3) (3,6,5) (4,6,5)
        L4 C  1  7  
          L5 H  (2,2,2) (7,7,5) (8,8,3) (1,5,4)  (3,4,3) (3,6,5) (4,6,5)
        L4 C 10 -5  
          L5 R 
        L4 C 17 -6  
          L5 R 
        L4 C  5 -6  
          L5 H  (3,3,1) (7,7,5) (1,2,4)  (4,5,3)  (6,8,7) 
        L4 C 11  6  
          L5 H  (1,1,3) (2,2,2) (6,6,3) (7,7,5) (3,4,1)  (5,8,6) 
        L4 C 20 -5  
          L5 R 
        L4 C 12  7  
          L5 H  (1,1,3) (3,3,1) (6,6,3) (7,7,5) (2,8,5)  (4,5,3) 
        L4 C 13  6  
          L5 H  (1,1,3) (3,3,1) (4,4,2) (5,5,1) (6,6,3) (8,8,4) (2,7,6) 
        L4 H  (1,1,2) (2,2,2) (3,3,1) (4,4,1) (5,5,3) (6,6,3) (7,7,5) (8,8,3)
      L3 C 12 -5  
        L4 S 3 1 3 3405
      L3 C  1 -6  
        L4 C 10 -5  
          L5 R 
        L4 C  5 -6  
          L5 H  (2,2,1) (7,7,5) (1,5,5)  (3,4,2)  (6,8,7) 
        L4 C  4  7  
          L5 H  (1,1,3) (4,4,2) (6,6,3) (7,7,5) (2,3,2)  (5,8,5) 
        L4 C 11  6  
          L5 H  (1,1,3) (2,2,1) (6,6,3) (7,7,5) (3,4,2)  (5,8,6) 
        L4 C 12  7  
          L5 H  (6,6,3) (7,7,5) (1,2,4)  (3,4,3)  (5,8,5) 
        L4 C 13  6  
          L5 H  (1,1,3) (5,5,1) (6,6,3) (8,8,4) (2,7,6)  (3,4,3) 
        L4 C 16 -5  
          L5 R 
        L4 C 19 -5  
          L5 R 
        L4 C  2  7  
          L5 H  (1,1,2) (2,2,1) (3,3,2) (4,4,1) (5,5,3) (6,6,3) (7,7,5) (8,8,3)
        L4 C  9  7  
          L5 H  (1,1,2) (2,2,1) (3,3,2) (4,4,1) (5,5,3) (6,6,3) (7,7,5) (8,8,3)
        L4 H  (1,1,2) (2,2,2) (4,4,1) (6,6,3) (7,7,5) (8,8,3) (3,5,4) 
      L3 C  5 -6  
        L4 S 3 1 3 3429
      L3 C  4  7  
        L4 H  (4,4,2) (6,6,3) (7,7,5) (8,8,3) (1,5,4)  (2,3,3) 
      L3 C  2  7  
        L4 H  (2,2,2) (6,6,3) (7,7,5) (8,8,3) (1,5,4)  (3,4,3) 
      L3 C 10  6  
        L4 H  (2,2,2) (6,6,3) (7,7,5) (8,8,3) (1,5,4)  (3,4,3) 
      L3 C 11  6  
        L4 H  (2,2,2) (6,6,3) (7,7,5) (8,8,3) (1,5,4)  (3,4,3) 
      L3 H  (2,2,1) (3,3,3) (4,4,1) (6,6,3) (7,7,5) (8,8,3) (1,5,4) 
    L2 C  1  8  
      L3 H  (1,1,0) (6,6,3) (7,7,4) (8,8,2) (2,3,4)  (4,5,7) 
    L2 C  3  8  
      L3 H  (3,3,0) (6,6,3) (7,7,4) (8,8,3) (1,2,5)  (4,5,5) 
    L2 C  5  8  
      L3 H  (5,5,0) (6,6,2) (7,7,4) (8,8,3) (1,2,7)  (3,4,4) 
    L2 C  7  8  
      L3 C  2  8  
        L4 H  (1,1,3) (2,2,0) (3,3,2) (6,6,3) (7,7,2) (8,8,3) (4,5,7) 
      L3 C  4  8  
        L4 H  (1,1,4) (4,4,0) (5,5,3) (6,6,3) (7,7,2) (8,8,3) (2,3,5) 
      L3 C 13  6  
        L4 C  1  7  
          L5 H  (1,1,4) (6,6,2) (7,7,2) (8,8,2) (2,3,4)  (4,5,6) 
        L4 C  2  7  
          L5 H  (1,1,3) (5,5,3) (6,6,2) (8,8,3) (2,7,5)  (3,4,4) 
        L4 C  3  7  
          L5 H  (3,3,4) (6,6,2) (7,7,2) (8,8,3) (1,2,5)  (4,5,4) 
        L4 C  4  7  
          L5 C  5  7  
            L6 H  (1,1,4) (2,2,4) (3,3,2) (6,6,2) (7,7,2) (8,8,3) (4,5,3) 
          L5 C  7  9  
            L6 H  (1,1,4) (2,2,4) (3,3,2) (6,6,2) (7,7,0) (8,8,3) (4,5,5) 
          L5 C  9  6  
            L6 H  (6,6,2) (8,8,3) (1,7,5)  (2,3,5)  (4,5,5) 
          L5 H  (1,1,4) (2,2,3) (6,6,2) (8,8,3) (3,7,3)  (4,5,5) 
        L4 C  7  9  
          L5 H  (1,1,4) (3,3,3) (5,5,3) (6,6,2) (7,7,0) (8,8,3) (2,4,5) 
        L4 C  5  7  
          L5 C  9  6  
            L6 H  (6,6,2) (8,8,3) (1,7,5)  (2,3,6)  (4,5,4) 
          L5 H  (1,1,4) (2,2,3) (3,3,3) (6,6,2) (7,7,2) (8,8,3) (4,5,3) 
        L4 C  9  6  
          L5 H  (5,5,3) (6,6,2) (8,8,3) (1,7,5)  (2,3,5) (2,4,5) (3,4,5)
        L4 H  (1,1,4) (2,2,3) (3,3,2) (6,6,2) (7,7,2) (8,8,3) (4,5,4) 
      L3 C 16  6  
        L4 S 3 1 3 3475
      L3 C  1  7  
        L4 C  2  7  
          L5 H  (1,1,3) (2,2,2) (3,3,2) (6,6,3) (7,7,1) (8,8,2) (4,5,7) 
        L4 C  3  7  
          L5 H  (1,1,4) (2,2,0) (3,3,4) (4,4,2) (5,5,4) (6,6,3) (7,7,1) (8,8,2)
        L4 C  4  7  
          L5 H  (1,1,4) (2,2,2) (3,3,2) (6,6,3) (7,7,1) (8,8,2) (4,5,6) 
        L4 C  5  7  
          L5 H  (1,1,4) (2,2,2) (3,3,3) (4,4,2) (5,5,4) (6,6,2) (7,7,1) (8,8,2)
        L4 C 21 -5  
          L5 R 
        L4 C  7  9  
          L5 H  (1,1,4) (3,3,3) (5,5,4) (6,6,3) (7,7,0) (8,8,2) (2,4,4) 
        L4 C  9  6  
          L5 H  (1,1,3) (2,2,2) (5,5,4) (6,6,3) (7,7,1) (8,8,2) (3,4,5) 
        L4 C 10  6  
          L5 H  (1,1,4) (6,6,3) (7,7,1) (8,8,2) (2,3,3)  (4,5,7) 
        L4 H  (1,1,3) (2,2,2) (3,3,3) (4,4,2) (5,5,4) (6,6,3) (7,7,1) (8,8,2)
      L3 C  5  7  
        L4 S 3 1 3 3495
      L3 C 17 -5  
        L4 R 
      L3 C 21 -5  
        L4 R 
      L3 C  3  7  
        L4 H  (3,3,3) (6,6,3) (7,7,1) (8,8,3) (1,2,5)  (4,5,5) 
      L3 C  2  7  
        L4 C  4  7  
          L5 H  (1,1,3) (2,2,4) (3,3,0) (6,6,3) (7,7,1) (8,8,3) (4,5,6) 
        L4 C 11  6  
          L5 H  (5,5,4) (6,6,3) (7,7,1) (8,8,3) (1,2,6)  (3,4,3) 
        L4 C 10  7  
          L5 H  (1,1,3) (6,6,3) (7,7,1) (8,8,3) (2,3,3)  (4,5,7) 
        L4 C 12  7  
          L5 H  (1,1,3) (2,2,4) (5,5,3) (6,6,3) (7,7,1) (8,8,3) (3,4,3) 
        L4 C 14  6  
          L5 C  7  9  
            L6 H  (3,3,2) (6,6,3) (7,7,0) (8,8,3) (1,2,6)  (4,5,6) 
          L5 C  9  7  
            L6 H  (1,1,3) (2,2,2) (3,3,2) (6,6,3) (7,7,1) (8,8,3) (4,5,6) 
          L5 C  9 -5  
            L6 H  (1,1,3) (3,3,1) (6,6,3) (8,8,3) (2,7,4)  (4,5,6) 
          L5 C 10  6  
            L6 H  (1,1,3) (2,2,2) (3,3,2) (6,6,3) (7,7,1) (8,8,3) (4,5,6) 
          L5 H  (1,1,3) (3,3,2) (6,6,3) (8,8,3) (2,7,4)  (4,5,5) 
        L4 C 20 -6  
          L5 R 
        L4 C  7  9  
          L5 H  (3,3,1) (6,6,3) (7,7,0) (8,8,3) (1,2,6)  (4,5,7) 
        L4 C  9  7  
          L5 H  (1,1,3) (2,2,2) (3,3,1) (6,6,3) (7,7,1) (8,8,3) (4,5,7) 
        L4 C 10 -5  
          L5 H  (3,3,1) (6,6,3) (7,7,1) (8,8,3) (1,2,6)  (4,5,6) 
        L4 C  9  6  
          L5 H  (1,1,3) (2,2,2) (3,3,1) (6,6,3) (7,7,1) (8,8,3) (4,5,7) 
        L4 C 17 -6  
          L5 R 
        L4 C 15 -5  
          L5 H  (1,1,3) (2,2,2) (3,3,1) (6,6,3) (7,7,1) (8,8,3) (4,5,7) 
        L4 C 12  6  
          L5 H  (1,1,2) (3,3,1) (5,5,3) (6,6,3) (7,7,1) (8,8,3) (2,4,7) 
        L4 H  (1,1,2) (3,3,1) (5,5,4) (6,6,3) (7,7,1) (8,8,3) (2,4,6) 
      L3 C  4  7  
        L4 S 3 1 3 3539
      L3 C  9  7  
        L4 H  (1,1,3) (6,6,3) (7,7,1) (8,8,3) (2,5,5)  (3,4,5) 
      L3 C  9 -5  
        L4 H  (1,1,4) (3,3,2) (5,5,4) (6,6,3) (7,7,1) (8,8,3) (2,4,3) 
      L3 C  7  9  
        L4 H  (3,3,3) (6,6,3) (7,7,0) (8,8,3) (1,5,7)  (2,4,4) 
      L3 C 10  6  
        L4 H  (1,1,3) (3,3,2) (5,5,4) (6,6,3) (7,7,1) (8,8,3) (2,4,4) 
      L3 H  (4,4,1) (6,6,3) (7,7,1) (8,8,3) (1,5,7)  (2,3,5) 
    L2 C  2  8  
      L3 H  (2,2,0) (3,3,2) (7,7,4) (8,8,3) (1,6,5)  (4,5,6) 
    L2 C  4  8  
      L3 H  (3,3,2) (4,4,0) (6,6,3) (7,7,4) (1,2,6)  (5,8,5) 
    L2 C 14  6  
      L3 C 15  6  
        L4 C  9  7  
          L5 H  (1,1,2) (6,6,3) (7,7,2) (8,8,3) (2,3,4)  (4,5,6) 
        L4 C 12  7  
          L5 H  (5,5,2) (6,6,3) (7,7,2) (8,8,3) (1,2,6)  (3,4,4) 
        L4 C 14 -6  
          L5 C 10  7  
            L6 H  (3,3,2) (7,7,2) (1,2,5)  (4,5,6)  (6,8,5) 
          L5 C 11  7  
            L6 H  (3,3,2) (7,7,2) (1,2,6)  (4,5,5)  (6,8,5) 
          L5 C  1  7  
            L6 C  2  7  
              L7 H  (1,1,3) (2,2,2) (3,3,2) (6,6,3) (7,7,2) (8,8,2) (4,5,6) 
            L6 C  3  7  
              L7 H  (1,1,4) (2,2,0) (3,3,4) (6,6,3) (7,7,2) (8,8,2) (4,5,5) 
            L6 C  4  7  
              L7 H  (1,1,4) (4,4,4) (7,7,2) (8,8,2) (2,3,3)  (5,6,5) 
            L6 H  (1,1,4) (6,6,3) (7,7,2) (8,8,2) (2,3,4)  (4,5,5) 
          L5 C  3  7  
            L6 H  (7,7,2) (1,2,5)  (6,8,5)  (3,4,5) (3,5,7) (4,5,5)
          L5 C 16  6  
            L6 C  2  7  
              L7 H  (1,1,1) (2,2,4) (3,3,2) (6,6,3) (7,7,2) (8,8,2) (4,5,6) 
            L6 C  4  7  
              L7 H  (1,1,3) (4,4,4) (7,7,2) (8,8,2) (2,3,4)  (5,6,5) 
            L6 H  (3,3,3) (6,6,3) (7,7,2) (8,8,2) (1,2,5)  (4,5,5) 
          L5 C 17 -5  
            L6 R 
          L5 C  4  7  
            L6 H  (3,3,2) (6,6,2) (7,7,2) (8,8,3) (1,2,6)  (4,5,5) 
          L5 C  2  7  
            L6 H  (1,1,2) (2,2,4) (3,3,2) (6,6,2) (7,7,2) (8,8,3) (4,5,5) 
          L5 H  (3,3,3) (6,6,2) (7,7,2) (8,8,3) (1,2,5)  (4,5,5) 
        L4 C 15 -6  
          L5 S 3 1 4 3588
        L4 C  4  7  
          L5 H  (3,3,2) (4,4,4) (7,7,0) (8,8,3) (1,2,6)  (5,6,5) 
        L4 C  5  7  
          L5 H  (1,1,4) (6,6,2) (7,7,0) (8,8,3) (2,3,6)  (4,5,5) 
        L4 C  1  7  
          L5 H  (1,1,4) (6,6,3) (7,7,0) (8,8,2) (2,3,4)  (4,5,6) 
        L4 C  2  7  
          L5 H  (1,1,2) (2,2,4) (3,3,2) (6,6,3) (7,7,0) (8,8,3) (4,5,6) 
        L4 C  3  7  
          L5 H  (1,1,4) (2,2,2) (3,3,3) (6,6,3) (7,7,0) (8,8,3) (4,5,5) 
        L4 C  9  6  
          L5 H  (6,6,3) (7,7,0) (8,8,3) (1,5,7)  (2,3,5) (2,4,5) (3,4,5)
        L4 H  (1,1,4) (2,2,3) (3,3,2) (6,6,3) (7,7,0) (8,8,3) (4,5,5) 
      L3 C 11  7  
        L4 H  (7,7,3) (4,5,5)  (6,8,5)  (1,2,6) (1,3,5) (2,3,4)
      L3 C 12  7  
        L4 H  (5,5,2) (7,7,3) (1,2,6)  (3,4,4)  (6,8,5) 
      L3 C  3  7  
        L4 C  1  7  
          L5 H  (2,2,0) (6,6,3) (7,7,3) (8,8,2) (1,3,7)  (4,5,5) 
        L4 C  2  7  
          L5 H  (1,1,3) (2,2,2) (3,3,2) (7,7,3) (4,5,5)  (6,8,5) 
        L4 C  9 -5  
          L5 R 
        L4 C  4  7  
          L5 H  (1,1,3) (2,2,2) (3,3,2) (4,4,2) (5,5,3) (7,7,3) (6,8,5) 
        L4 C  5  7  
          L5 H  (1,1,3) (2,2,2) (4,4,0) (6,6,2) (7,7,3) (8,8,3) (3,5,7) 
        L4 C  9  7  
          L5 H  (1,1,3) (2,2,0) (3,3,3) (4,4,2) (5,5,4) (7,7,3) (6,8,5) 
        L4 C 10  6  
          L5 H  (1,1,3) (2,2,2) (3,3,2) (7,7,3) (4,5,5)  (6,8,5) 
        L4 C 11  6  
          L5 H  (1,1,3) (2,2,2) (3,3,2) (7,7,3) (4,5,5)  (6,8,5) 
        L4 H  (1,1,3) (2,2,2) (3,3,3) (7,7,3) (4,5,4)  (6,8,5) 
      L3 C  1  7  
        L4 C  2  7  
          L5 H  (3,3,2) (6,6,3) (7,7,3) (8,8,2) (1,2,4)  (4,5,6) 
        L4 C  4  7  
          L5 H  (7,7,3) (8,8,2) (1,3,5)  (2,4,5)  (5,6,5) 
        L4 C  5  7  
          L5 H  (1,1,4) (6,6,2) (7,7,3) (8,8,2) (2,3,4)  (4,5,5) 
        L4 C  9  7  
          L5 H  (1,1,2) (6,6,3) (7,7,3) (8,8,2) (2,3,4)  (4,5,6) 
        L4 C 10  7  
          L5 H  (1,1,4) (2,2,0) (3,3,2) (6,6,3) (7,7,3) (8,8,2) (4,5,6) 
        L4 C 10 -5  
          L5 H  (1,1,3) (6,6,3) (7,7,3) (8,8,2) (2,3,4)  (4,5,5) 
        L4 C 19 -5  
          L5 R 
        L4 H  (1,1,4) (6,6,3) (7,7,3) (8,8,2) (2,3,3)  (4,5,5) 
      L3 C 16  6  
        L4 C  2 -6  
          L5 H  (1,1,2) (6,6,3) (7,7,3) (8,8,2) (2,3,4)  (4,5,6) 
        L4 C  4  7  
          L5 H  (1,1,2) (2,2,4) (3,3,0) (4,4,4) (7,7,3) (8,8,2) (5,6,5) 
        L4 C  5  7  
          L5 H  (1,1,2) (2,2,4) (3,3,2) (6,6,2) (7,7,3) (8,8,2) (4,5,5) 
        L4 C  9  7  
          L5 H  (1,1,2) (2,2,2) (3,3,2) (6,6,3) (7,7,3) (8,8,2) (4,5,6) 
        L4 C 10  7  
          L5 H  (1,1,2) (2,2,2) (3,3,2) (6,6,3) (7,7,3) (8,8,2) (4,5,6) 
        L4 C 11  6  
          L5 H  (5,5,4) (6,6,3) (7,7,3) (8,8,2) (1,2,5)  (3,4,3) 
        L4 C  9 -5  
          L5 H  (3,3,1) (6,6,3) (7,7,3) (8,8,2) (1,2,5)  (4,5,6) 
        L4 C 10  6  
          L5 H  (1,1,2) (2,2,2) (3,3,2) (6,6,3) (7,7,3) (8,8,2) (4,5,6) 
        L4 H  (3,3,2) (6,6,3) (7,7,3) (8,8,2) (1,2,5)  (4,5,5) 
      L3 C 17 -5  
        L4 R 
      L3 C  4  7  
        L4 H  (1,1,3) (2,2,3) (3,3,1) (6,6,2) (7,7,3) (8,8,3) (4,5,5) 
      L3 C  2 -6  
        L4 H  (1,1,3) (2,2,2) (3,3,2) (6,6,2) (7,7,3) (8,8,3) (4,5,5) 
      L3 C  9  6  
        L4 H  (1,1,3) (2,2,2) (3,3,2) (6,6,2) (7,7,3) (8,8,3) (4,5,5) 
      L3 C 17 -6  
        L4 R 
      L3 C 10  6  
        L4 H  (1,1,3) (2,2,2) (3,3,2) (6,6,2) (7,7,3) (8,8,3) (4,5,5) 
      L3 C  5  7  
        L4 H  (1,1,3) (2,2,3) (5,5,4) (6,6,2) (7,7,3) (8,8,3) (3,4,2) 
      L3 C 13 -5  
        L4 R 
      L3 C 11  6  
        L4 H  (1,1,3) (2,2,3) (5,5,3) (6,6,2) (7,7,3) (8,8,3) (3,4,3) 
      L3 H  (1,1,3) (2,2,3) (3,3,1) (4,4,3) (5,5,2) (6,6,2) (7,7,3) (8,8,3)
    L2 C 15  6  
      L3 S 3 1 2 3678
    L2 C  3  7  
      L3 C  9  7  
        L4 H  (1,1,3) (2,2,0) (7,7,4) (6,8,5)  (3,4,5) (3,5,7) (4,5,5)
      L3 C 12  7  
        L4 H  (4,4,0) (5,5,3) (7,7,4) (6,8,5)  (1,2,5) (1,3,7) (2,3,5)
      L3 C 13  7  
        L4 H  (6,6,2) (7,7,4) (1,8,6)  (2,3,5)  (4,5,3) 
      L3 C 16  7  
        L4 H  (7,7,4) (8,8,2) (1,2,3)  (3,4,5)  (5,6,6) 
      L3 C 23 -5  
        L4 C 16 -5  
          L5 R 
        L4 C 31 -6  
          L5 R 
        L4 C  1  7  
          L5 H  (1,1,3) (2,2,0) (7,7,4) (8,8,2) (3,4,5)  (5,6,6) 
        L4 C 17 -5  
          L5 R 
        L4 C  2  7  
          L5 H  (1,1,2) (2,2,2) (3,3,2) (4,4,2) (7,7,4) (8,8,2) (5,6,6) 
        L4 H  (7,7,4) (8,8,2) (1,2,3)  (3,4,5)  (5,6,6) 
      L3 C 16  6  
        L4 H  (8,8,2) (1,2,4)  (3,4,5)  (5,6,6) (5,7,7) (6,7,6)
      L3 C  1  7  
        L4 C  2  7  
          L5 H  (1,1,3) (2,2,0) (3,3,2) (4,4,2) (5,5,4) (6,6,3) (7,7,4) (8,8,2)
        L4 C  4  7  
          L5 H  (1,1,4) (2,2,0) (3,3,2) (4,4,2) (5,5,3) (6,6,3) (7,7,4) (8,8,2)
        L4 C  5  7  
          L5 H  (1,1,4) (2,2,0) (3,3,4) (4,4,0) (5,5,4) (6,6,2) (7,7,4) (8,8,2)
        L4 C 12 -5  
          L5 R 
        L4 C 20 -5  
          L5 R 
        L4 C 21 -5  
          L5 R 
        L4 C  9  6  
          L5 H  (1,1,3) (2,2,0) (5,5,3) (6,6,3) (7,7,4) (8,8,2) (3,4,5) 
        L4 C 10  7  
          L5 H  (1,1,4) (2,2,0) (3,3,2) (4,4,2) (5,5,3) (6,6,3) (7,7,4) (8,8,2)
        L4 C 10 -5  
          L5 H  (1,1,3) (2,2,0) (3,3,3) (4,4,2) (5,5,3) (6,6,3) (7,7,4) (8,8,2)
        L4 C 11  6  
          L5 H  (1,1,4) (2,2,0) (3,3,2) (4,4,2) (5,5,3) (6,6,3) (7,7,4) (8,8,2)
        L4 C 13  6  
          L5 H  (1,1,4) (2,2,0) (3,3,4) (4,4,1) (5,5,3) (6,6,2) (7,7,4) (8,8,2)
        L4 H  (1,1,4) (2,2,0) (5,5,3) (6,6,3) (7,7,4) (8,8,2) (3,4,4) 
      L3 C  5  7  
        L4 S 3 1 3 3727
      L3 C 13 -5  
        L4 R 
      L3 C 17 -5  
        L4 R 
      L3 C 21 -5  
        L4 R 
      L3 C  2  7  
        L4 H  (1,1,3) (2,2,2) (3,3,2) (6,6,2) (7,7,4) (8,8,3) (4,5,4) 
      L3 C  9 -5  
        L4 R 
      L3 C 18 -5  
        L4 R 
      L3 C  4  7  
        L4 H  (1,1,3) (2,2,2) (3,3,2) (4,4,2) (5,5,2) (6,6,2) (7,7,4) (8,8,3)
      L3 H  (1,1,3) (2,2,2) (3,3,3) (6,6,2) (7,7,4) (8,8,3) (4,5,3) 
    L2 C 19 -5  
      L3 C  1  7  
        L4 C  2  7  
          L5 H  (1,1,3) (2,2,2) (7,7,4) (8,8,2) (3,4,3)  (5,6,6) 
        L4 C  4  7  
          L5 H  (5,5,3) (6,6,3) (7,7,4) (8,8,2) (1,2,5)  (3,4,3) 
        L4 H  (3,3,1) (6,6,3) (7,7,4) (8,8,2) (1,2,5)  (4,5,5) 
      L3 C  2 -6  
        L4 H  (7,7,4) (1,2,5)  (6,8,5)  (3,4,3) (3,5,4) (4,5,6)
      L3 C  4  7  
        L4 H  (1,1,3) (3,3,0) (5,5,3) (7,7,4) (2,4,5)  (6,8,5) 
      L3 H  (1,1,3) (7,7,4) (2,3,3)  (4,5,5)  (6,8,5) 
    L2 C 23 -5  
      L3 C 16 -5  
        L4 R 
      L3 C 31 -6  
        L4 R 
      L3 C  1  7  
        L4 H  (7,7,4) (8,8,2) (1,2,3)  (3,6,5)  (4,5,6) 
      L3 C  4 -6  
        L4 H  (7,7,4) (8,8,2) (1,2,5)  (3,4,3)  (5,6,6) 
      L3 C  5  7  
        L4 H  (1,1,2) (2,2,4) (3,3,1) (4,4,2) (5,5,3) (6,6,2) (7,7,4) (8,8,2)
      L3 C  2  7  
        L4 H  (3,3,0) (6,6,3) (7,7,4) (8,8,2) (1,2,5)  (4,5,6) 
      L3 H  (1,1,2) (2,2,2) (3,3,1) (6,6,3) (7,7,4) (8,8,2) (4,5,6) 
    L2 C 31 -5  
      L3 C 13 -5  
        L4 R 
      L3 C 23 -6  
        L4 R 
      L3 C  1  7  
        L4 H  (3,3,3) (6,6,2) (7,7,4) (8,8,2) (1,2,4)  (4,5,5) 
      L3 C  5  7  
        L4 H  (1,1,3) (3,3,2) (6,6,2) (7,7,4) (2,8,6)  (4,5,3) 
      L3 C  2 -6  
        L4 H  (1,1,3) (6,6,2) (7,7,4) (8,8,3) (2,3,3)  (4,5,5) 
      L3 C  4  7  
        L4 H  (1,1,3) (3,3,0) (6,6,2) (7,7,4) (2,8,6)  (4,5,5) 
      L3 H  (1,1,3) (2,2,4) (5,5,2) (6,6,2) (7,7,4) (8,8,3) (3,4,2) 
    L2 C  1  7  
      L3 C  2  7  
        L4 H  (7,7,4) (8,8,2) (1,2,4)  (3,4,4)  (5,6,6) 
      L3 C  4 -6  
        L4 H  (7,7,4) (8,8,2) (1,2,4)  (3,4,4)  (5,6,6) 
      L3 C  5  7  
        L4 H  (1,1,4) (2,2,1) (3,3,2) (4,4,2) (5,5,3) (6,6,2) (7,7,4) (8,8,2)
      L3 C  9  6  
        L4 H  (2,2,1) (6,6,3) (7,7,4) (8,8,2) (1,3,4)  (4,5,6) 
      L3 H  (6,6,3) (7,7,4) (8,8,2) (4,5,6)  (1,2,4) (1,3,5) (2,3,2)
    L2 C  5  7  
      L3 S 3 1 2 3794
    L2 C  2 -6  
      L3 H  (1,1,3) (7,7,3) (2,3,3)  (4,5,6)  (6,8,5) 
    L2 C  4  7  
      L3 H  (3,3,0) (7,7,3) (1,2,6)  (4,5,6)  (6,8,5) 
    L2 H  (5,5,3) (7,7,3) (1,2,6)  (3,4,3)  (6,8,5) 
  L1 C  2 -5  
    L2 S 2 0 1 3801
  L1 C  4 -5  
    L2 C 11  6  
      L3 C  1  8  
        L4 H  (1,1,0) (2,2,2) (3,3,3) (4,4,3) (5,8,6)  (6,7,6) 
      L3 C  5  8  
        L4 H  (1,1,4) (4,4,2) (5,5,0) (8,8,4) (2,3,5)  (6,7,5) 
      L3 C  6  8  
        L4 H  (4,4,3) (5,5,2) (6,6,0) (7,7,3) (1,2,6)  (3,8,6) 
      L3 C  7  8  
        L4 H  (1,1,4) (4,4,3) (7,7,0) (8,8,3) (2,3,5)  (5,6,5) 
      L3 C  6  7  
        L4 C  2  8  
          L5 H  (1,1,3) (2,2,0) (3,3,2) (8,8,4) (4,5,5)  (6,7,6) 
        L4 C  3  8  
          L5 H  (3,3,0) (8,8,4) (1,2,5)  (4,5,5)  (6,7,6) 
        L4 C 12  6  
          L5 C  5  7  
            L6 H  (4,4,2) (7,7,3) (1,2,6)  (3,8,6)  (5,6,3) 
          L5 C  7  7  
            L6 H  (1,1,4) (4,4,2) (5,5,1) (6,6,2) (7,7,3) (8,8,3) (2,3,5) 
          L5 C  1  7  
            L6 H  (1,1,4) (4,4,2) (5,5,1) (8,8,3) (2,3,4)  (6,7,6) 
          L5 C  2 -6  
            L6 H  (4,4,2) (5,5,1) (1,2,5)  (3,7,5)  (6,8,7) 
          L5 C  3  7  
            L6 H  (1,1,3) (2,2,2) (3,3,2) (4,4,2) (5,5,1) (8,8,4) (6,7,6) 
          L5 H  (1,1,3) (3,3,1) (4,4,2) (5,5,1) (2,7,6)  (6,8,7) 
        L4 C  9  7  
          L5 H  (1,2,4)  (3,8,6)  (4,5,5)  (6,7,5) 
        L4 C  2 -6  
          L5 C  5  7  
            L6 H  (4,4,2) (7,7,3) (1,2,5)  (3,8,6)  (5,6,4) 
          L5 C 21 -5  
            L6 R 
          L5 C  7  7  
            L6 H  (1,1,4) (4,4,3) (5,5,2) (8,8,3) (2,3,4)  (6,7,4) 
          L5 C 14 -5  
            L6 R 
          L5 C  1  7  
            L6 H  (4,4,3) (5,5,2) (8,8,3) (6,7,5)  (1,2,5) (1,3,6) (2,3,4)
          L5 C  3 -6  
            L6 H  (1,1,2) (2,2,2) (3,3,2) (4,4,3) (5,5,2) (6,6,4) (7,7,2) (8,8,3)
          L5 C 10  6  
            L6 H  (3,3,1) (4,4,3) (5,5,2) (8,8,4) (1,2,5)  (6,7,5) 
          L5 C 13  6  
            L6 H  (4,4,3) (5,5,2) (1,2,5)  (3,7,5)  (6,8,5) 
          L5 H  (3,3,3) (4,4,3) (5,5,2) (8,8,3) (1,2,4)  (6,7,5) 
        L4 C  1  7  
          L5 H  (1,1,3) (2,2,2) (3,3,2) (8,8,3) (4,5,5)  (6,7,5) 
        L4 C  3  7  
          L5 H  (1,1,3) (8,8,4) (2,3,3)  (4,5,5)  (6,7,5) 
        L4 C  7  7  
          L5 H  (1,1,3) (8,8,3) (2,3,5)  (4,5,5)  (6,7,4) 
        L4 C 10 -5  
          L5 H  (1,1,2) (8,8,3) (2,3,5)  (4,5,5)  (6,7,5) 
        L4 C  9  6  
          L5 H  (1,1,3) (8,8,4) (2,3,3)  (4,5,5)  (6,7,5) 
        L4 C 14 -5  
          L5 H  (1,1,3) (4,4,2) (7,7,3) (8,8,4) (2,3,5)  (5,6,3) 
        L4 C 15  6  
          L5 H  (1,1,2) (8,8,3) (2,3,5)  (4,5,5)  (6,7,5) 
        L4 H  (3,3,2) (8,8,4) (1,2,5)  (4,5,5)  (6,7,4) 
      L3 C  2  8  
        L4 H  (1,1,3) (2,2,0) (3,3,2) (4,4,3) (5,8,7)  (6,7,5) 
      L3 C  3  8  
        L4 H  (3,3,0) (4,4,3) (1,2,5)  (5,8,7)  (6,7,5) 
      L3 C  2  7  
        L4 C 12  6  
          L5 S 1 1 3 3865
        L4 C 15  6  
          L5 S 4 0 3 3865
        L4 C  5 -6  
          L5 R 
        L4 C  7 -6  
          L5 R 
        L4 H  (1,1,3) (2,2,4) (3,3,2) (4,4,2) (6,6,0) (8,8,3) (5,7,6) 
      L3 C 13  7  
        L4 H  (1,1,4) (2,3,4)  (5,8,5)  (4,6,4) (4,7,6) (6,7,5)
      L3 C 16  6  
        L4 H  (1,1,3) (2,3,4)  (4,8,5)  (5,6,5) (5,7,7) (6,7,5)
      L3 C  9  7  
        L4 H  (3,3,3) (1,4,5)  (2,8,4)  (5,6,5) (5,7,7) (6,7,5)
      L3 C 12  6  
        L4 H  (4,4,2) (1,2,5)  (3,8,6)  (5,6,4) (5,7,6) (6,7,5)
      L3 C  7 -6  
        L4 H  (1,1,4) (4,4,2) (2,3,4)  (5,8,6)  (6,7,4) 
      L3 C  3 -6  
        L4 H  (5,5,4) (8,8,2) (1,4,6)  (2,3,4)  (6,7,4) 
      L3 C  5  7  
        L4 H  (1,1,4) (2,2,2) (3,3,3) (4,4,2) (6,6,0) (8,8,3) (5,7,6) 
      L3 C 15 -5  
        L4 R 
      L3 C 21 -5  
        L4 R 
      L3 C  1  7  
        L4 H  (1,1,4) (2,2,0) (3,3,3) (4,4,3) (5,5,4) (8,8,2) (6,7,4) 
      L3 C 17 -5  
        L4 R 
      L3 C  9 -5  
        L4 H  (2,2,1) (4,4,3) (5,5,4) (8,8,3) (1,3,5)  (6,7,4) 
      L3 C 10  6  
        L4 H  (1,1,3) (2,2,2) (3,3,1) (4,4,3) (5,5,4) (8,8,3) (6,7,4) 
      L3 C 13  6  
        L4 H  (3,3,3) (4,4,3) (7,7,3) (8,8,3) (1,2,4)  (5,6,4) 
      L3 H  (3,3,3) (4,4,3) (5,5,4) (6,6,1) (7,7,2) (8,8,3) (1,2,4) 
    L2 C 12  6  
      L3 S 1 1 2 3908
    L2 C 15  6  
      L3 S 4 0 2 3908
    L2 C 16  6  
      L3 S 5 1 2 3908
    L2 C  1  8  
      L3 H  (1,1,0) (4,4,4) (6,6,2) (8,8,3) (2,3,5)  (5,7,6) 
    L2 C  3  8  
      L3 H  (3,3,0) (4,4,3) (6,6,2) (8,8,4) (1,2,5)  (5,7,6) 
    L2 C  5  8  
      L3 H  (2,2,2) (4,4,3) (5,5,0) (8,8,4) (1,3,6)  (6,7,5) 
    L2 C  7  8  
      L3 H  (2,2,2) (4,4,4) (7,7,0) (8,8,3) (1,3,6)  (5,6,5) 
    L2 C  2 -6  
      L3 H  (2,2,0) (4,4,3) (6,6,2) (8,8,3) (1,3,6)  (5,7,6) 
    L2 C  6 -6  
      L3 H  (1,1,3) (2,2,2) (3,3,3) (4,4,3) (6,6,0) (8,8,3) (5,7,6) 
    L2 C  1  7  
      L3 C  2  8  
        L4 H  (1,1,2) (2,2,0) (3,3,3) (4,4,4) (5,5,3) (6,6,2) (7,7,3) (8,8,3)
      L3 C  3  7  
        L4 H  (1,1,3) (2,2,0) (3,3,3) (4,4,3) (5,5,3) (6,6,2) (7,7,3) (8,8,3)
      L3 C 19 -5  
        L4 R 
      L3 C  5  7  
        L4 H  (1,1,3) (2,2,2) (3,3,3) (4,4,3) (7,7,3) (8,8,3) (5,6,3) 
      L3 H  (3,3,3) (4,4,4) (5,5,3) (8,8,3) (1,2,3)  (6,7,4) 
    L2 C  3  7  
      L3 S 5 1 2 3936
    L2 C  5  7  
      L3 S 4 0 2 3936
    L2 C  7  7  
      L3 S 1 1 2 3936
    L2 C 17 -5  
      L3 R 
    L2 C 19 -5  
      L3 R 
    L2 C 21 -5  
      L3 R 
    L2 C 23 -5  
      L3 R 
    L2 H  (1,1,3) (2,2,0) (3,3,3) (4,4,4) (5,5,3) (6,6,0) (7,7,3) (8,8,4)
  L1 C  1  8  
    L2 H  (1,1,0) (8,8,3) (2,3,4)  (4,5,6)  (6,7,7) 
  L1 C  3  8  
    L2 H  (3,3,0) (8,8,4) (1,2,5)  (4,5,4)  (6,7,7) 
  L1 C  5  8  
    L2 H  (1,1,4) (5,5,0) (2,8,7)  (3,4,4)  (6,7,5) 
  L1 C  7  8  
    L2 H  (7,7,0) (8,8,3) (1,2,7)  (3,4,6)  (5,6,4) 
  L1 C  3  7  
    L2 C  2  8  
      L3 H  (1,1,3) (2,2,0) (3,3,2) (8,8,4) (4,5,4)  (6,7,7) 
    L2 C  4  8  
      L3 H  (1,1,4) (2,2,2) (3,3,2) (4,4,0) (5,8,5)  (6,7,7) 
    L2 C  6  8  
      L3 H  (1,1,4) (2,2,2) (3,3,4) (6,6,0) (7,7,3) (8,8,4) (4,5,3) 
    L2 C  1  7  
      L3 C  2  7  
        L4 H  (1,1,3) (2,2,0) (3,3,2) (4,4,2) (7,7,4) (8,8,3) (5,6,6) 
      L3 C  4  7  
        L4 H  (1,1,4) (2,2,0) (3,3,2) (4,4,2) (5,5,2) (8,8,3) (6,7,7) 
      L3 C  5  7  
        L4 H  (1,1,4) (2,2,0) (3,3,4) (4,4,0) (5,5,4) (8,8,3) (6,7,5) 
      L3 C  6  7  
        L4 H  (1,1,4) (2,2,0) (3,3,4) (8,8,3) (4,5,3)  (6,7,6) 
      L3 C  7  7  
        L4 H  (1,1,4) (2,2,0) (3,3,4) (4,4,2) (5,5,3) (8,8,2) (6,7,5) 
      L3 C  9  7  
        L4 H  (1,1,2) (2,2,0) (3,3,4) (8,8,3) (4,5,4)  (6,7,7) 
      L3 C 10  7  
        L4 H  (1,1,4) (2,2,0) (3,3,2) (8,8,3) (4,5,4)  (6,7,7) 
      L3 C 11  6  
        L4 H  (2,2,0) (8,8,3) (1,3,7)  (4,7,5)  (5,6,5) 
      L3 C 10 -5  
        L4 H  (1,1,3) (2,2,0) (3,3,3) (8,8,3) (4,5,4)  (6,7,7) 
      L3 C 12  6  
        L4 H  (2,2,0) (8,8,3) (1,3,7)  (4,5,3)  (6,7,7) 
      L3 H  (1,1,4) (2,2,0) (3,3,4) (8,8,3) (4,5,4)  (6,7,5) 
    L2 C  4  7  
      L3 H  (3,3,2) (4,4,2) (1,2,5)  (5,8,5)  (6,7,6) 
    L2 C  9  7  
      L3 H  (1,1,3) (2,2,0) (3,8,7)  (4,5,4)  (6,7,6) 
    L2 C 11  7  
      L3 H  (1,2,5)  (3,8,5)  (4,5,4)  (6,7,6) 
    L2 C 12  7  
      L3 H  (3,3,4) (4,4,0) (1,2,5)  (5,8,5)  (6,7,6) 
    L2 C  6  7  
      L3 C  2  7  
        L4 H  (1,1,3) (2,2,2) (3,3,2) (8,8,4) (4,5,3)  (6,7,6) 
      L3 C  5  7  
        L4 H  (1,1,4) (2,2,2) (4,4,0) (5,5,2) (6,6,2) (7,7,3) (3,8,7) 
      L3 C  7  7  
        L4 H  (1,1,4) (2,2,2) (3,3,4) (8,8,3) (4,5,3)  (6,7,4) 
      L3 C 10  6  
        L4 H  (3,3,2) (8,8,4) (1,2,5)  (4,5,3)  (6,7,6) 
      L3 C 12  6  
        L4 H  (1,2,5)  (3,7,6)  (4,5,2)  (6,8,7) 
      L3 C 13  7  
        L4 H  (4,4,2) (8,8,4) (1,2,5)  (3,7,6)  (5,6,3) 
      L3 C 14  7  
        L4 H  (7,7,3) (8,8,4) (1,2,5)  (3,5,5)  (4,6,3) 
      L3 C 15  6  
        L4 H  (3,3,4) (4,4,2) (5,5,2) (8,8,3) (1,2,4)  (6,7,5) 
      L3 C 19 -5  
        L4 R 
      L3 C 23 -5  
        L4 R 
      L3 C 11  6  
        L4 H  (3,3,2) (8,8,4) (1,2,5)  (4,5,3)  (6,7,6) 
      L3 C 20 -6  
        L4 R 
      L3 C 13 -5  
        L4 H  (3,3,3) (4,4,1) (5,5,1) (8,8,4) (1,2,5)  (6,7,6) 
      L3 C 14  6  
        L4 H  (1,1,4) (2,2,2) (3,3,3) (4,4,2) (5,5,1) (8,8,4) (6,7,4) 
      L3 C 23 -6  
        L4 R 
      L3 C 16  6  
        L4 H  (1,1,3) (2,2,2) (3,3,3) (4,4,2) (5,5,1) (6,6,4) (7,7,2) (8,8,3)
      L3 H  (3,3,3) (4,4,2) (5,5,1) (6,6,2) (7,7,3) (8,8,4) (1,2,5) 
    L2 C  2  7  
      L3 H  (1,1,3) (2,2,2) (3,3,2) (8,8,4) (4,5,4)  (6,7,5) 
    L2 C 10  6  
      L3 H  (3,3,2) (8,8,4) (1,2,5)  (4,5,4)  (6,7,5) 
    L2 C 13  7  
      L3 H  (1,2,5)  (3,8,7)  (4,5,3)  (6,7,5) 
    L2 C 14  7  
      L3 H  (1,2,5)  (3,7,6)  (4,5,4)  (6,8,5) 
    L2 C 15  6  
      L3 H  (3,3,4) (8,8,3) (1,2,4)  (4,5,4)  (6,7,5) 
    L2 C  5  7  
      L3 H  (4,4,0) (1,2,5)  (3,8,7)  (5,6,5) (5,7,7) (6,7,5)
    L2 C  7 -6  
      L3 H  (3,3,3) (1,2,5)  (6,7,5)  (4,5,4) (4,8,5) (5,8,6)
    L2 C  9  6  
      L3 H  (1,1,3) (8,8,3) (2,3,5)  (4,5,4)  (6,7,5) 
    L2 C 18 -6  
      L3 R 
    L2 C 11 -5  
      L3 H  (1,1,4) (3,3,3) (2,8,4)  (4,5,4)  (6,7,5) 
    L2 C 12  6  
      L3 H  (1,1,4) (3,3,4) (2,8,4)  (4,5,3)  (6,7,5) 
    L2 C 13  6  
      L3 H  (1,1,4) (3,3,4) (2,8,4)  (4,7,5)  (5,6,3) 
    L2 H  (1,1,4) (3,3,4) (4,4,1) (5,5,3) (6,6,1) (7,7,3) (2,8,4) 
  L1 C  5  7  
    L2 S 1 1 1 4055
  L1 C  2  8  
    L2 H  (1,1,3) (2,2,0) (3,4,4)  (5,8,6)  (6,7,7) 
  L1 C  6  8  
    L2 H  (1,1,4) (6,6,0) (2,7,6)  (3,8,6)  (4,5,4) 
  L1 C  1  7  
    L2 C  4  8  
      L3 H  (1,1,4) (2,2,2) (3,3,2) (4,4,0) (5,5,2) (8,8,3) (6,7,7) 
    L2 C 13  7  
      L3 H  (1,1,4) (8,8,3) (2,3,4)  (4,5,4)  (6,7,5) 
    L2 C 10  6  
      L3 C  6  7  
        L4 H  (1,1,4) (8,8,3) (2,3,3)  (4,5,4)  (6,7,6) 
      L3 C  7  7  
        L4 H  (1,1,4) (8,8,2) (2,3,3)  (4,5,6)  (6,7,5) 
      L3 C 11  7  
        L4 H  (1,1,4) (4,4,2) (7,7,4) (8,8,3) (2,3,2)  (5,6,5) 
      L3 C 14  7  
        L4 H  (1,1,4) (7,7,3) (8,8,3) (2,3,3)  (4,5,6) (4,6,5) (5,6,4)
      L3 C 15  7  
        L4 H  (1,1,4) (8,8,2) (2,3,3)  (4,5,6)  (6,7,5) 
      L3 C 23 -5  
        L4 R 
      L3 C 12  7  
        L4 H  (4,4,2) (8,8,3) (1,5,5)  (2,3,3)  (6,7,7) 
      L3 C  4  7  
        L4 C  2  7  
          L5 H  (1,1,3) (2,2,1) (3,3,0) (4,4,4) (5,5,2) (8,8,3) (6,7,7) 
        L4 C  9  6  
          L5 H  (5,5,2) (8,8,3) (1,3,3)  (2,4,5)  (6,7,7) 
        L4 C 10  7  
          L5 H  (1,1,4) (2,2,0) (3,3,0) (4,4,4) (5,5,2) (8,8,3) (6,7,7) 
        L4 C 12  6  
          L5 H  (8,8,3) (1,5,5)  (6,7,7)  (2,3,2) (2,4,5) (3,4,4)
        L4 C 11 -5  
          L5 H  (1,1,4) (4,4,3) (7,7,4) (8,8,3) (2,3,2)  (5,6,4) 
        L4 C 13  6  
          L5 H  (1,1,4) (4,4,4) (7,7,4) (8,8,3) (2,3,2)  (5,6,3) 
        L4 H  (4,4,4) (8,8,3) (1,5,5)  (2,3,2)  (6,7,6) 
      L3 C  2  7  
        L4 H  (1,1,3) (2,2,1) (5,5,3) (8,8,3) (3,4,4)  (6,7,6) 
      L3 C  9  7  
        L4 H  (1,1,2) (4,4,3) (5,5,3) (8,8,3) (2,3,3)  (6,7,6) 
      L3 C 10  7  
        L4 H  (1,1,4) (2,2,0) (5,5,3) (8,8,3) (3,4,4)  (6,7,6) 
      L3 C 11  6  
        L4 H  (1,1,4) (4,4,2) (5,5,3) (8,8,3) (2,3,2)  (6,7,6) 
      L3 C 12 -5  
        L4 H  (4,4,3) (8,8,3) (1,5,6)  (2,3,3)  (6,7,5) 
      L3 C 21 -5  
        L4 R 
      L3 C  9  6  
        L4 H  (1,1,3) (8,8,3) (2,3,3)  (4,5,5)  (6,7,6) 
      L3 C 13  6  
        L4 H  (1,1,4) (4,4,2) (5,5,2) (6,6,2) (7,7,4) (8,8,3) (2,3,3) 
      L3 C 14 -5  
        L4 H  (1,1,4) (6,6,2) (7,7,4) (8,8,3) (2,3,3)  (4,5,4) 
      L3 C 15  6  
        L4 H  (1,1,4) (4,4,3) (5,5,3) (6,6,2) (7,7,3) (8,8,2) (2,3,3) 
      L3 C 16  6  
        L4 H  (1,1,3) (4,4,3) (5,5,3) (8,8,3) (2,3,3)  (6,7,5) 
      L3 H  (1,1,4) (6,6,3) (7,7,3) (8,8,3) (2,3,3)  (4,5,4) 
    L2 C  6  7  
      L3 H  (1,1,3) (8,8,3) (2,3,4)  (4,5,4)  (6,7,6) 
    L2 C  7  7  
      L3 H  (1,1,3) (8,8,2) (2,3,4)  (4,5,6)  (6,7,5) 
    L2 C 11  7  
      L3 H  (1,1,3) (4,4,2) (7,7,4) (8,8,3) (2,3,3)  (5,6,5) 
    L2 C 14  7  
      L3 H  (1,1,3) (7,7,3) (8,8,3) (2,3,4)  (4,5,6) (4,6,5) (5,6,4)
    L2 C 15  7  
      L3 H  (1,1,3) (8,8,2) (2,3,4)  (4,5,6)  (6,7,5) 
    L2 C 23 -5  
      L3 R 
    L2 C 12  7  
      L3 H  (2,2,2) (8,8,3) (1,5,4)  (3,4,4)  (6,7,7) 
    L2 C  4  7  
      L3 C  2  7  
        L4 H  (3,3,0) (4,4,4) (5,5,2) (8,8,3) (1,2,4)  (6,7,7) 
      L3 C  9  7  
        L4 H  (4,4,4) (8,8,3) (1,5,3)  (2,3,3)  (6,7,7) 
      L3 C  9 -5  
        L4 H  (3,3,1) (8,8,3) (1,5,4)  (2,4,5)  (6,7,7) 
      L3 C 12 -5  
        L4 H  (7,7,4) (8,8,3) (1,3,4)  (2,4,5)  (5,6,4) 
      L3 C 11  6  
        L4 H  (1,1,3) (4,4,2) (5,5,2) (8,8,3) (2,3,3)  (6,7,7) 
      L3 C 19 -6  
        L4 R 
      L3 C 13  6  
        L4 H  (1,1,3) (2,2,1) (3,3,2) (4,4,4) (7,7,4) (8,8,3) (5,6,3) 
      L3 C 14 -5  
        L4 H  (1,1,3) (2,2,1) (3,3,2) (5,5,1) (7,7,4) (8,8,3) (4,6,6) 
      L3 C 15  6  
        L4 H  (1,1,3) (2,2,1) (3,3,2) (4,4,4) (5,5,2) (6,6,3) (7,7,3) (8,8,2)
      L3 C 16  6  
        L4 H  (1,1,1) (2,2,1) (3,3,2) (4,4,4) (5,5,2) (8,8,3) (6,7,6) 
      L3 H  (1,1,3) (2,2,1) (3,3,2) (5,5,1) (7,7,3) (8,8,3) (4,6,7) 
    L2 C  2  7  
      L3 H  (5,5,3) (8,8,3) (1,2,4)  (3,4,4)  (6,7,6) 
    L2 C 12  6  
      L3 H  (1,1,3) (8,8,3) (2,3,4)  (4,5,4)  (6,7,6) 
    L2 C 14 -5  
      L3 R 
    L2 C  9  7  
      L3 H  (1,1,2) (4,4,3) (5,5,3) (8,8,3) (2,3,4)  (6,7,5) 
    L2 C 11 -5  
      L3 H  (1,1,3) (2,2,1) (3,3,3) (8,8,3) (4,5,5)  (6,7,5) 
    L2 C  9 -5  
      L3 H  (1,1,3) (2,2,2) (5,5,3) (8,8,3) (3,4,4)  (6,7,5) 
    L2 C 13  6  
      L3 H  (1,1,3) (2,2,2) (5,5,2) (8,8,3) (3,4,5)  (6,7,5) 
    L2 H  (1,1,3) (2,2,2) (5,5,3) (8,8,3) (3,4,4)  (6,7,5) 
  L1 C  7  7  
    L2 S 1 1 1 4169
  L1 C  4  8  
    L2 H  (3,3,2) (4,4,0) (5,5,2) (8,8,4) (1,2,6)  (6,7,6) 
  L1 C 19 -5  
    L2 C  4  7  
      L3 H  (1,2,6)  (3,4,3)  (5,8,5)  (6,7,6) 
    L2 C 11  7  
      L3 H  (1,2,6)  (3,8,4)  (4,5,4)  (6,7,6) 
    L2 C 20 -5  
      L3 R 
    L2 C  2 -6  
      L3 H  (3,3,1) (4,4,3) (1,2,4)  (5,8,6)  (6,7,6) 
    L2 C  6  7  
      L3 H  (1,1,3) (4,4,3) (5,5,1) (8,8,4) (2,3,3)  (6,7,6) 
    L2 C  9  6  
      L3 H  (1,1,3) (4,4,3) (2,3,2)  (5,8,6)  (6,7,6) 
    L2 C 12  6  
      L3 H  (1,4,5)  (2,3,3)  (5,8,6)  (6,7,6) 
    L2 H  (1,1,3) (4,4,3) (2,3,3)  (5,6,4)  (7,8,7) 
  L1 C  4  7  
    L2 C 10  7  
      L3 H  (3,3,0) (4,4,4) (1,2,5)  (5,8,5)  (6,7,6) 
    L2 C 13  7  
      L3 H  (4,4,4) (5,5,0) (1,2,6)  (3,8,5)  (6,7,5) 
    L2 C 15  6  
      L3 C  2  7  
        L4 H  (1,1,2) (2,2,4) (3,3,0) (4,4,4) (7,7,3) (8,8,3) (5,6,4) 
      L3 C  6  7  
        L4 H  (3,3,2) (4,4,4) (5,5,0) (6,6,4) (7,7,2) (8,8,3) (1,2,5) 
      L3 C  9  7  
        L4 H  (1,1,2) (2,2,1) (3,3,2) (4,4,4) (5,5,2) (6,6,3) (7,7,3) (8,8,3)
      L3 C 11  7  
        L4 H  (3,3,2) (4,4,2) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (1,2,5) 
      L3 C 12  7  
        L4 H  (3,3,2) (4,4,2) (5,5,2) (6,6,3) (7,7,3) (8,8,3) (1,2,5) 
      L3 C 13  6  
        L4 H  (3,3,2) (4,4,4) (7,7,3) (8,8,3) (1,2,5)  (5,6,3) 
      L3 C 14  7  
        L4 H  (3,3,2) (4,4,4) (5,5,2) (6,6,2) (7,7,2) (8,8,3) (1,2,5) 
      L3 C 15 -6  
        L4 H  (3,3,2) (7,7,3) (1,2,5)  (4,6,6)  (5,8,4) 
      L3 C 14  6  
        L4 H  (3,3,2) (4,4,4) (5,5,2) (8,8,3) (1,2,5)  (6,7,4) 
      L3 H  (3,3,2) (4,4,4) (5,5,1) (6,6,3) (7,7,2) (8,8,3) (1,2,5) 
    L2 C 16  6  
      L3 S 1 1 2 4214
    L2 C 17 -5  
      L3 R 
    L2 C 23 -5  
      L3 R 
    L2 C  9  7  
      L3 H  (1,1,3) (4,4,4) (5,5,1) (8,8,4) (2,3,2)  (6,7,6) 
    L2 C 11  7  
      L3 H  (1,1,4) (4,4,2) (5,5,1) (8,8,4) (2,3,3)  (6,7,6) 
    L2 C 12  7  
      L3 H  (1,1,4) (4,4,2) (5,5,1) (8,8,4) (2,3,3)  (6,7,6) 
    L2 C 14  7  
      L3 H  (1,1,4) (4,4,4) (7,7,3) (8,8,4) (2,3,3)  (5,6,2) 
    L2 C 11  6  
      L3 C  2  7  
        L4 H  (1,1,3) (2,2,3) (3,3,0) (8,8,4) (4,5,4)  (6,7,6) 
      L3 H  (1,1,4) (8,8,4) (2,3,2)  (4,5,4)  (6,7,6) 
    L2 C 12  6  
      L3 S 1 1 2 4232
    L2 C  6  7  
      L3 H  (1,1,4) (4,4,3) (5,5,0) (6,6,3) (7,7,3) (8,8,4) (2,3,3) 
    L2 C 13 -5  
      L3 R 
    L2 C 21 -5  
      L3 R 
    L2 C 22 -5  
      L3 R 
    L2 C  2  7  
      L3 H  (1,1,3) (2,2,3) (3,3,0) (4,4,3) (5,5,1) (8,8,4) (6,7,6) 
    L2 C 10 -5  
      L3 R 
    L2 C 18 -5  
      L3 R 
    L2 C  9  6  
      L3 H  (1,1,3) (2,2,3) (3,3,0) (4,4,3) (5,5,1) (8,8,4) (6,7,6) 
    L2 H  (1,1,4) (4,4,3) (5,5,1) (8,8,4) (2,3,2)  (6,7,6) 
  L1 C  2  7  
    L2 C 11  7  
      L3 H  (1,1,3) (3,3,0) (2,8,7)  (4,5,4)  (6,7,6) 
    L2 C 12  7  
      L3 H  (3,3,2) (4,4,1) (1,2,6)  (5,8,5)  (6,7,6) 
    L2 C 17 -5  
      L3 H  (1,1,1) (2,2,3) (3,3,2) (8,8,3) (4,5,5)  (6,7,6) 
    L2 C 21  6  
      L3 C  6 -6  
        L4 H  (1,2,6)  (3,4,3)  (5,8,6)  (6,7,5) 
      L3 C  9  7  
        L4 H  (1,1,3) (2,2,2) (3,3,2) (8,8,4) (4,5,3)  (6,7,6) 
      L3 C 10  7  
        L4 H  (1,1,3) (2,2,2) (3,3,2) (8,8,4) (4,5,3)  (6,7,6) 
      L3 C 13  7  
        L4 H  (1,1,3) (3,3,2) (6,6,2) (8,8,4) (2,7,6)  (4,5,3) 
      L3 C 14  7  
        L4 H  (1,1,3) (3,3,2) (6,6,2) (8,8,4) (2,7,6)  (4,5,3) 
      L3 C 15  6  
        L4 H  (1,1,2) (2,2,4) (3,3,2) (4,4,2) (5,5,2) (8,8,3) (6,7,5) 
      L3 C 23 -5  
        L4 R 
      L3 C  9  6  
        L4 H  (3,3,2) (8,8,4) (1,2,5)  (4,5,3)  (6,7,6) 
      L3 C 10  6  
        L4 H  (3,3,2) (8,8,4) (1,2,5)  (4,5,3)  (6,7,6) 
      L3 C 11 -5  
        L4 H  (1,1,3) (2,2,3) (3,3,1) (4,4,2) (5,5,1) (8,8,4) (6,7,6) 
      L3 C 12  6  
        L4 H  (1,1,3) (2,2,3) (3,3,1) (4,4,2) (5,5,1) (8,8,4) (6,7,6) 
      L3 C 14 -5  
        L4 H  (1,1,3) (2,2,3) (3,3,1) (4,4,2) (5,5,1) (8,8,4) (6,7,6) 
      L3 C 13  6  
        L4 H  (1,1,3) (2,2,3) (3,3,2) (4,4,2) (5,5,2) (8,8,4) (6,7,4) 
      L3 C 21 -6  
        L4 R 
      L3 C 16  6  
        L4 H  (1,1,2) (2,2,3) (3,3,2) (4,4,2) (5,5,2) (6,6,4) (7,7,2) (8,8,3)
      L3 H  (1,1,3) (2,2,3) (3,3,2) (6,6,2) (7,7,3) (8,8,4) (4,5,3) 
    L2 C 20 -5  
      L3 R 
    L2 C  6  7  
      L3 H  (1,1,3) (3,3,1) (4,4,3) (8,8,4) (2,7,6)  (5,6,3) 
    L2 H  (1,1,3) (2,2,4) (3,3,1) (4,4,3) (5,5,1) (8,8,4) (6,7,4) 
  L1 C  6  7  
    L2 S 1 1 1 4295
  L1 C 11  7  
    L2 H  (1,2,5)  (3,8,5)  (4,5,4)  (6,7,6) 
  L1 C 12  7  
    L2 H  (3,3,3) (4,4,1) (1,2,5)  (5,8,5)  (6,7,6) 
  L1 C  9  7  
    L2 H  (1,1,3) (2,2,1) (3,8,6)  (4,5,5)  (6,7,5) 
  L1 C  9 -5  
    L2 H  (1,2,5)  (3,4,4)  (5,8,6)  (6,7,5) 
  L1 C 10  7  
    L2 H  (1,1,3) (2,2,2) (3,4,4)  (5,8,6)  (6,7,5) 
  L1 C 12  6  
    L2 H  (1,2,5)  (3,8,6)  (4,5,4)  (6,7,5) 
  L1 C 14 -5  
    L2 R 
  L1 C 10  6  
    L2 H  (2,2,2) (3,3,2) (1,7,6)  (4,5,5)  (6,8,5) 
  L1 C 13  6  
    L2 H  (3,3,3) (4,4,3) (5,5,2) (8,8,3) (1,2,5)  (6,7,4) 
  L1 C 21 -6  
    L2 R 
  L1 C 11  6  
    L2 H  (5,5,3) (8,8,3) (1,2,5)  (3,4,4)  (6,7,5) 
  L1 H  (4,4,2) (8,8,3) (1,7,7)  (2,3,4)  (5,6,4) 
L0 C  1 -5  
  L1 S 1 0 0 4320
L0 C  2 -5  
  L1 S 2 0 0 4320
L0 C  3 -5  
  L1 S 3 0 0 4320
L0 C  4 -5  
  L1 S 4 0 0 4320
L0 C  5 -5  
  L1 S 5 0 0 4320
L0 C  6 -5  
  L1 S 6 0 0 4320
L0 C  7 -5  
  L1 S 7 0 0 4320
L0 C  1  8  
  L1 H  (1,1,0) (2,2,2) (3,3,4) (4,4,4) (5,6,6)  (7,8,4) 
L0 C  2  8  
  L1 H  (1,1,2) (2,2,0) (3,3,2) (4,4,4) (5,6,6)  (7,8,6) 
L0 C  3  8  
  L1 H  (1,1,4) (2,2,2) (3,3,0) (4,4,2) (5,6,6)  (7,8,6) 
L0 C  4  8  
  L1 H  (1,1,4) (2,2,4) (3,3,2) (4,4,0) (5,6,4)  (7,8,6) 
L0 C  5  8  
  L1 H  (1,1,4) (2,2,4) (5,5,0) (6,6,2) (3,4,4)  (7,8,6) 
L0 C  6  8  
  L1 H  (1,1,4) (2,2,4) (3,3,4) (6,6,0) (4,5,4)  (7,8,4) 
L0 C  7  8  
  L1 H  (1,1,4) (2,2,4) (7,7,0) (8,8,2) (3,4,6)  (5,6,4) 
L0 C  8  8  
  L1 H  (1,1,2) (2,2,4) (3,3,4) (8,8,0) (4,5,6)  (6,7,4) 
L0 C  9  7  
  L1 H  (1,8,4)  (2,3,4)  (4,5,6)  (6,7,6) 
L0 C 10  7  
  L1 H  (1,2,4)  (3,4,4)  (5,6,6)  (7,8,6) 
L0 C 11  7  
  L1 H  (1,8,6)  (2,3,4)  (4,5,4)  (6,7,6) 
L0 C 12  7  
  L1 H  (1,2,6)  (3,4,4)  (5,6,4)  (7,8,6) 
L0 C 13  7  
  L1 H  (1,8,6)  (2,3,6)  (4,5,4)  (6,7,4) 
L0 C 14  7  
  L1 H  (1,2,6)  (3,4,6)  (5,6,4)  (7,8,4) 
L0 C 15  7  
  L1 H  (1,8,4)  (2,3,6)  (4,5,6)  (6,7,4) 
L0 C 16  7  
  L1 H  (1,2,4)  (3,4,6)  (5,6,6)  (7,8,4) 
L0 C  1  7  
  L1 C  2  7  
    L2 H  (1,1,2) (2,2,2) (3,3,2) (4,4,4) (5,6,6)  (7,8,4) 
  L1 C  3  7  
    L2 H  (1,1,4) (2,2,0) (3,3,4) (4,4,2) (5,6,6)  (7,8,4) 
  L1 C  4  7  
    L2 H  (1,1,4) (2,2,2) (3,3,2) (4,4,4) (5,6,4)  (7,8,4) 
  L1 C  5  7  
    L2 H  (1,1,4) (2,2,2) (5,5,4) (6,6,2) (3,4,4)  (7,8,4) 
  L1 C  6  7  
    L2 H  (1,1,4) (2,2,2) (3,3,3) (6,6,4) (4,5,4)  (7,8,3) 
  L1 C  7  7  
    L2 H  (1,1,4) (2,2,2) (3,3,3) (4,4,3) (7,7,4) (8,8,0) (5,6,4) 
  L1 C  8  7  
    L2 H  (1,1,2) (2,2,2) (3,3,3) (4,4,3) (5,5,3) (6,6,3) (7,7,2) (8,8,2)
  L1 C 10  6  
    L2 H  (1,1,4) (4,4,3) (5,5,3) (6,6,3) (2,3,3)  (7,8,4) 
  L1 C 11 -5  
    L2 H  (1,1,4) (2,2,1) (3,3,3) (6,6,3) (4,5,5)  (7,8,4) 
  L1 C  9 -5  
    L2 H  (1,1,4) (2,2,2) (5,5,3) (6,6,3) (3,4,4)  (7,8,4) 
  L1 C 12  6  
    L2 H  (1,1,4) (2,2,2) (3,3,2) (4,4,2) (5,5,2) (6,6,3) (7,7,3) (8,8,2)
  L1 C 13  6  
    L2 H  (1,1,4) (2,2,2) (3,4,5)  (5,6,5)  (7,8,4) 
  L1 H  (1,1,4) (2,2,2) (5,5,3) (6,6,3) (3,4,4)  (7,8,4) 
L0 C  2  7  
  L1 S 1 0 0 4392
L0 C  3  7  
  L1 S 2 0 0 4392
L0 C  4  7  
  L1 S 3 0 0 4392
L0 C  5  7  
  L1 S 4 0 0 4392
L0 C  6  7  
  L1 S 5 0 0 4392
L0 C  7  7  
  L1 S 6 0 0 4392
L0 C  8  7  
  L1 S 7 0 0 4392
L0 C 17 -5  
  L1 H  (1,1,1) (2,2,3) (3,3,3) (8,8,3) (4,5,5)  (6,7,5) 
L0 C 18 -5  
  L1 H  (1,1,3) (2,2,1) (3,3,3) (4,4,3) (5,6,5)  (7,8,5) 
L0 C 19 -5  
  L1 H  (1,1,3) (2,2,3) (3,3,1) (4,4,3) (5,6,5)  (7,8,5) 
L0 C  9  6  
  L1 H  (3,3,3) (6,6,3) (1,2,4)  (4,5,5)  (7,8,5) 
L0 C 10  6  
  L1 H  (1,1,3) (6,6,3) (2,3,4)  (4,5,5)  (7,8,5) 
L0 C 18 -6  
  L1 R 
L0 C 11  6  
  L1 H  (1,1,3) (2,2,2) (5,5,3) (6,6,3) (3,4,4)  (7,8,5) 
L0 C 19 -6  
  L1 R 
L0 C 12  6  
  L1 H  (1,1,3) (2,2,2) (3,3,3) (6,6,3) (4,5,4)  (7,8,5) 
L0 H  (1,1,3) (2,2,2) (3,3,2) (4,4,3) (5,6,5)  (7,8,5) 
Q.E.D.


==> anc/present9 <==
Degree 9
L0 C  9 -5  
  L1 C  8 -5  
    L2 C  7 -5  
      L3 C  6 -5  
        L4 C  5 -5  
          L5 C  1 -5  
            L6 R 
          L5 C  4 -5  
            L6 R 
          L5 C  2  8  
            L6 H  (1,1,2) (2,2,0) (3,3,2) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (4,5,7) 
          L5 C  3  8  
            L6 H  (3,3,0) (4,4,2) (5,5,4) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (1,2,4) 
          L5 C  2 -5  
            L6 C  1 -6  
              L7 R 
            L6 C  4  9  
              L7 H  (3,3,3) (4,4,0) (5,5,4) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (1,2,4) 
            L6 C  4  7  
              L7 C  1  9  
                L8 H  (1,1,0) (2,2,3) (5,5,4) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (3,4,4) 
              L7 C 13 -5  
                L8 H  (5,5,3) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (1,2,4)  (3,4,4) 
              L7 C 14  6  
                L8 H  (5,5,3) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (1,2,4)  (3,4,4) 
              L7 H  (5,5,4) (6,6,5) (8,8,5) (1,2,4)  (3,4,4)  (7,9,8) 
            L6 C  3 -5  
              L7 S 5 1 6 28
            L6 C  3 -6  
              L7 R 
            L6 C 12 -5  
              L7 R 
            L6 C 13 -5  
              L7 R 
            L6 C  1  8  
              L7 H  (2,2,2) (3,3,3) (6,6,5) (7,7,5) (8,8,5) (1,9,5)  (4,5,5) 
            L6 C 10 -5  
              L7 R 
            L6 C 18 -5  
              L7 R 
            L6 C 11  6  
              L7 H  (1,1,2) (2,2,2) (3,3,1) (4,4,2) (5,5,4) (6,6,5) (7,7,5) (8,8,5) (9,9,4)
            L6 C 12  7  
              L7 H  (1,1,2) (2,2,2) (3,3,2) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (4,5,5) 
            L6 C 13 -6  
              L7 H  (1,1,2) (2,2,2) (3,3,3) (5,5,3) (7,7,5) (8,8,5) (9,9,4) (4,6,6) 
            L6 C 14  6  
              L7 H  (1,1,2) (2,2,2) (3,3,3) (4,4,1) (5,5,3) (6,6,5) (7,7,5) (8,8,5) (9,9,4)
            L6 H  (1,1,2) (2,2,2) (3,3,3) (4,4,1) (5,5,4) (6,6,5) (8,8,5) (7,9,8) 
          L5 C  3 -5  
            L6 S 5 1 5 51
          L5 C  4  8  
            L6 H  (4,4,0) (5,5,4) (6,6,5) (7,7,5) (8,8,5) (1,9,7)  (2,3,4) 
          L5 C  1  8  
            L6 H  (1,1,0) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (2,3,4)  (4,5,7) 
          L5 C 13 -5  
            L6 C  4 -6  
              L7 R 
            L6 C 14 -6  
              L7 R 
            L6 C  3  7  
              L7 H  (5,5,3) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (1,2,4)  (3,4,4) 
            L6 C  1 -6  
              L7 C 18 -5  
                L8 R 
              L7 C  2  7  
                L8 H  (3,3,0) (5,5,3) (6,6,5) (7,7,5) (9,9,4) (1,8,6)  (2,4,7) 
              L7 H  (5,5,3) (6,6,5) (7,7,5) (1,8,7)  (2,9,6)  (3,4,4) 
            L6 C  2  7  
              L7 H  (1,1,3) (3,3,0) (5,5,3) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (2,4,5) 
            L6 C 10  7  
              L7 H  (2,2,2) (5,5,3) (6,6,5) (7,7,5) (8,8,5) (1,9,5)  (3,4,5) 
            L6 C 11  7  
              L7 H  (1,1,4) (2,2,0) (3,3,0) (4,4,4) (5,5,3) (6,6,5) (7,7,5) (8,8,5) (9,9,4)
            L6 C 11 -5  
              L7 H  (5,5,3) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (1,3,4)  (2,4,4) 
            L6 C 10  6  
              L7 H  (2,2,2) (5,5,3) (6,6,5) (7,7,5) (8,8,5) (1,9,6)  (3,4,4) 
            L6 C 12  6  
              L7 H  (4,4,3) (5,5,3) (6,6,5) (7,7,5) (8,8,5) (1,9,7)  (2,3,2) 
            L6 C 15  6  
              L7 H  (1,1,4) (4,4,4) (5,5,3) (6,6,4) (8,8,5) (2,3,2)  (7,9,8) 
            L6 C 16 -6  
              L7 R 
            L6 C 17  6  
              L7 H  (1,1,4) (4,4,4) (5,5,3) (6,6,5) (7,7,5) (8,8,4) (9,9,3) (2,3,2) 
            L6 H  (5,5,3) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (1,4,6)  (2,3,2) 
          L5 C 18 -5  
            L6 S 5 1 5 89
          L5 C 14  6  
            L6 C 10  7  
              L7 H  (5,5,3) (7,7,5) (9,9,4) (1,8,6)  (2,3,4)  (4,6,8) 
            L6 C 11  7  
              L7 H  (5,5,3) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (1,2,4)  (3,4,4) 
            L6 C 12  7  
              L7 H  (5,5,3) (7,7,5) (9,9,4) (1,8,8)  (2,3,4)  (4,6,6) 
            L6 C 14 -6  
              L7 C 15 -6  
                L8 R 
              L7 C  1  7  
                L8 H  (5,5,3) (6,6,4) (8,8,5) (1,2,4)  (3,4,6)  (7,9,8) 
              L7 C  2  7  
                L8 H  (1,1,2) (2,2,4) (5,5,3) (6,6,4) (8,8,5) (3,4,4)  (7,9,8) 
              L7 C 10 -5  
                L8 R 
              L7 C  3  7  
                L8 H  (3,3,4) (4,4,2) (5,5,3) (6,6,4) (8,8,5) (1,2,4)  (7,9,8) 
              L7 H  (1,1,3) (4,4,3) (5,5,3) (6,6,4) (7,7,5) (8,8,5) (9,9,4) (2,3,3) 
            L6 C  2  7  
              L7 C  1  7  
                L8 H  (1,1,2) (2,2,2) (5,5,3) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (3,4,3) 
              L7 H  (2,2,4) (5,5,3) (6,6,5) (7,7,5) (9,9,4) (1,8,6)  (3,4,3) 
            L6 C  3 -6  
              L7 H  (5,5,3) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (1,4,5)  (2,3,3) 
            L6 C 17  6  
              L7 S 5 1 6 114
            L6 C 16 -6  
              L7 R 
            L6 H  (5,5,3) (6,6,5) (7,7,5) (8,8,5) (9,9,4) (1,2,3)  (3,4,5) 
          L5 C 17  6  
            L6 S 5 1 5 121
          L5 C 15 -6  
            L6 R 
          L5 C 16 -6  
            L6 R 
          L5 C  2  7  
            L6 H  (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (1,2,5)  (3,4,3) 
          L5 C  3  7  
            L6 H  (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (1,2,3)  (3,4,5) 
          L5 H  (5,5,4) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (1,2,4)  (3,4,4) 
        L4 C  1 -5  
          L5 S 1 0 4 132
        L4 C  4 -5  
          L5 C  5 -6  
            L6 R 
          L5 C  3 -5  
            L6 C  2 -5  
              L7 R 
            L6 C  1  8  
              L7 H  (1,1,0) (2,2,3) (3,3,4) (4,4,4) (5,5,1) (6,6,4) (7,7,5) (8,8,5) (9,9,4)
            L6 C  2  8  
              L7 H  (1,1,3) (2,2,0) (3,3,4) (4,4,4) (5,5,1) (6,6,4) (7,7,5) (8,8,5) (9,9,4)
            L6 C 12  6  
              L7 C  1  7  
                L8 H  (4,4,3) (5,5,1) (6,6,4) (7,7,5) (8,8,5) (1,9,6)  (2,3,6) 
              L7 H  (3,3,3) (4,4,3) (5,5,1) (6,6,4) (7,7,5) (8,8,5) (9,9,4) (1,2,5) 
            L6 C 11 -5  
              L7 R 
            L6 C 13 -5  
              L7 R 
            L6 C  1 -6  
              L7 H  (1,1,3) (2,2,1) (3,3,4) (4,4,4) (7,7,5) (8,8,5) (9,9,4) (5,6,4) 
            L6 C  2  7  
              L7 H  (3,3,4) (4,4,4) (7,7,5) (8,8,5) (9,9,4) (1,2,4)  (5,6,4) 
            L6 C 10 -5  
              L7 R 
            L6 C 10  7  
              L7 H  (2,2,3) (3,3,4) (4,4,4) (7,7,5) (8,8,5) (1,9,5)  (5,6,4) 
            L6 C 11  7  
              L7 H  (1,1,3) (2,2,1) (3,3,4) (4,4,4) (7,7,5) (8,8,5) (9,9,4) (5,6,4) 
            L6 H  (2,2,3) (3,3,4) (4,4,4) (7,7,5) (8,8,5) (1,9,5)  (5,6,4) 
          L5 C  2 -5  
            L6 C  1 -6  
              L7 R 
            L6 C  3  7  
              L7 H  (1,1,2) (2,2,2) (3,3,4) (4,4,2) (5,5,2) (6,6,4) (7,7,5) (8,8,5) (9,9,4)
            L6 C  5  9  
              L7 H  (2,2,3) (3,3,5) (4,4,3) (5,5,0) (6,6,4) (7,7,5) (8,8,5) (1,9,5) 
            L6 C  1  9  
              L7 H  (1,1,0) (2,2,3) (3,3,5) (4,4,3) (7,7,5) (8,8,5) (9,9,4) (5,6,5) 
            L6 C 10  7  
              L7 H  (2,2,3) (3,3,5) (4,4,3) (7,7,5) (8,8,5) (1,9,4)  (5,6,5) 
            L6 C  1 -7  
              L7 H  (1,1,1) (2,2,2) (3,3,4) (4,4,3) (5,5,2) (6,6,4) (7,7,5) (8,8,5) (9,9,4)
            L6 C 10  6  
              L7 H  (2,2,3) (3,3,5) (4,4,3) (7,7,5) (8,8,5) (1,9,4)  (5,6,5) 
            L6 C 11  6  
              L7 H  (1,1,1) (2,2,2) (3,3,4) (4,4,3) (5,5,2) (6,6,4) (7,7,5) (8,8,5) (9,9,4)
            L6 C 21 -5  
              L7 R 
            L6 C 12  6  
              L7 H  (1,1,2) (2,2,3) (3,3,4) (4,4,2) (5,5,1) (6,6,4) (7,7,5) (8,8,5) (9,9,4)
            L6 H  (2,2,3) (3,3,5) (4,4,3) (7,7,5) (8,8,5) (1,9,5)  (5,6,4) 
          L5 C  1  8  
            L6 H  (1,1,0) (2,2,2) (3,3,4) (4,4,3) (5,5,2) (6,6,4) (7,7,5) (8,8,5) (9,9,4)
          L5 C  2  8  
            L6 H  (1,1,3) (2,2,0) (3,3,3) (4,4,3) (5,5,2) (6,6,4) (7,7,5) (8,8,5) (9,9,4)
          L5 C  3  8  
            L6 H  (1,1,4) (2,2,2) (3,3,0) (4,4,2) (5,5,2) (6,6,4) (7,7,5) (8,8,5) (9,9,4)
          L5 C  1  7  
            L6 C  2  7  
              L7 H  (3,3,3) (4,4,3) (5,5,2) (6,6,4) (7,7,5) (8,8,5) (9,9,4) (1,2,4) 
            L6 C  3  7  
              L7 H  (1,1,4) (2,2,0) (3,3,4) (4,4,2) (5,5,2) (6,6,4) (7,7,5) (8,8,5) (9,9,4)
            L6 C  5  8  
              L7 H  (4,4,3) (7,7,5) (8,8,5) (1,9,7)  (2,3,5)  (5,6,5) 
            L6 C 13 -5  
              L7 R 
            L6 C 14 -5  
              L7 R 
            L6 C 10  6  
              L7 H  (4,4,3) (5,5,2) (6,6,4) (7,7,5) (8,8,5) (1,9,6)  (2,3,5) 
            L6 H  (4,4,3) (5,5,2) (6,6,4) (7,7,5) (8,8,5) (1,9,7)  (2,3,4) 
          L5 C  5  9  
            L6 H  (5,5,0) (6,6,4) (7,7,5) (8,8,5) (9,9,4) (1,2,6)  (3,4,6) 
          L5 C  2  7  
            L6 C  3  7  
              L7 H  (1,1,3) (2,2,2) (3,3,3) (4,4,2) (5,5,2) (6,6,4) (7,7,5) (8,8,5) (9,9,4)
            L6 C  5  8  
              L7 H  (7,7,5) (8,8,5) (9,9,4) (1,4,5)  (2,3,6)  (5,6,5) 
            L6 C 13 -5  
              L7 R 
            L6 C 14 -5  
              L7 R 
            L6 C 10  7  
              L7 H  (1,1,3) (2,2,2) (3,3,2) (4,4,3) (5,5,2) (6,6,4) (7,7,5) (8,8,5) (9,9,4)
            L6 C 11  7  
              L7 H  (1,1,3) (2,2,2) (3,3,2) (4,4,3) (5,5,2) (6,6,4) (7,7,5) (8,8,5) (9,9,4)
            L6 C 12  6  
              L7 H  (1,1,3) (2,2,4) (3,3,1) (4,4,2) (5,5,2) (6,6,4) (7,7,5) (8,8,5) (9,9,4)
            L6 C 21 -5  
              L7 R 
            L6 C 15  6  
              L7 H  (1,1,2) (2,2,4) (3,3,2) (4,4,3) (5,5,2) (6,6,3) (7,7,5) (8,8,5) (9,9,4)
            L6 H  (2,2,4) (3,3,2) (4,4,3) (5,5,2) (6,6,4) (7,7,5) (9,9,4) (1,8,6) 
          L5 C 10 -5  
            L6 R 
          L5 C  3  7  
            L6 H  (3,3,4) (4,4,2) (5,5,2) (6,6,4) (7,7,5) (8,8,5) (9,9,4) (1,2,4) 
          L5 C 11 -5  
            L6 R 
          L5 C 18 -5  
            L6 R 
          L5 C  5  8  
            L6 H  (1,1,3) (3,3,3) (4,4,3) (7,7,5) (8,8,5) (2,9,6)  (5,6,5) 
          L5 C 13 -5  
            L6 R 
          L5 C 14 -5  
            L6 R 
          L5 C 10  7  
            L6 H  (1,1,3) (4,4,3) (5,5,2) (6,6,4) (7,7,5) (8,8,5) (9,9,4) (2,3,4) 
          L5 C 11  7  
            L6 H  (1,1,3) (2,2,1) (3,3,2) (4,4,3) (5,5,2) (6,6,4) (7,7,5) (8,8,5) (9,9,4)
          L5 C 12  6  
            L6 H  (1,1,3) (2,2,2) (3,3,2) (4,4,2) (5,5,2) (6,6,4) (7,7,5) (8,8,5) (9,9,4)
          L5 H  (4,4,3) (5,5,2) (6,6,4) (7,7,5) (9,9,4) (1,8,7)  (2,3,5) 
        L4 C  2 -5  
          L5 S 4 1 4 248
        L4 C  3 -5  
          L5 C  1  8  
            L6 H  (1,1,0) (2,2,3) (3,3,4) (6,6,4) (7,7,5) (8,8,5) (9,9,4) (4,5,5) 
          L5 C  2  8  
            L6 H  (1,1,3) (2,2,0) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,5) (8,8,5) (9,9,4)
          L5 C  4  8  
            L6 H  (1,1,3) (2,2,3) (3,3,3) (4,4,0) (5,5,3) (6,6,4) (7,7,5) (8,8,5) (9,9,4)
          L5 C  5  8  
            L6 H  (3,3,4) (4,4,3) (5,5,0) (6,6,4) (7,7,5) (8,8,5) (9,9,4) (1,2,5) 
          L5 C 10 -5  
            L6 H  (3,3,3) (6,6,4) (7,7,5) (8,8,5) (9,9,4) (1,2,4)  (4,5,5) 
          L5 C 11  6  
            L6 H  (3,3,3) (6,6,4) (7,7,5) (8,8,5) (9,9,4) (1,2,4)  (4,5,5) 
          L5 C 12  6  
            L6 H  (1,1,3) (6,6,4) (7,7,5) (8,8,5) (9,9,4) (2,3,5)  (4,5,4) 
          L5 C  2  7  
            L6 C  1  7  
              L7 H  (1,1,2) (2,2,2) (3,3,3) (6,6,4) (7,7,5) (8,8,5) (9,9,4) (4,5,5) 
            L6 C  4  7  
              L7 H  (3,3,2) (6,6,4) (7,7,5) (8,8,5) (9,9,4) (1,2,5)  (4,5,5) 
            L6 H  (3,3,3) (4,4,3) (7,7,5) (8,8,5) (9,9,4) (1,2,5)  (5,6,5) 
          L5 C  4  7  
            L6 S 4 1 5 271
          L5 C  1 -6  
            L6 R 
          L5 C  5 -6  
            L6 R 
          L5 C 13 -5  
            L6 R 
          L5 C 20 -5  
            L6 R 
          L5 C 22 -5  
            L6 R 
          L5 H  (2,2,3) (3,3,4) (4,4,3) (7,7,5) (8,8,5) (1,9,5)  (5,6,5) 
        L4 C  1  8  
          L5 H  (1,1,0) (2,2,2) (3,3,4) (6,6,4) (7,7,5) (8,8,5) (9,9,4) (4,5,6) 
        L4 C  2  8  
          L5 H  (1,1,3) (2,2,0) (3,3,2) (6,6,4) (7,7,5) (8,8,5) (9,9,4) (4,5,6) 
        L4 C  3  8  
          L5 H  (1,1,4) (2,2,2) (3,3,0) (4,4,2) (5,5,4) (6,6,4) (7,7,5) (8,8,5) (9,9,4)
        L4 C  4  8  
          L5 H  (1,1,4) (4,4,0) (5,5,3) (6,6,4) (7,7,5) (8,8,5) (9,9,4) (2,3,4) 
        L4 C  5  8  
          L5 H  (1,1,4) (2,2,4) (5,5,0) (6,6,4) (7,7,5) (8,8,5) (9,9,4) (3,4,4) 
        L4 C  3  7  
          L5 C  1  7  
            L6 H  (2,2,0) (6,6,4) (7,7,5) (8,8,5) (9,9,4) (1,3,7)  (4,5,5) 
          L5 C  2  7  
            L6 H  (1,1,3) (2,2,2) (3,3,2) (6,6,4) (7,7,5) (8,8,5) (9,9,4) (4,5,5) 
          L5 C 10 -5  
            L6 R 
          L5 C  4  7  
            L6 H  (3,3,2) (4,4,2) (5,5,3) (6,6,4) (7,7,5) (8,8,5) (9,9,4) (1,2,4) 
          L5 H  (3,3,4) (6,6,4) (7,7,5) (8,8,5) (9,9,4) (1,2,4)  (4,5,4) 
        L4 C  1  7  
          L5 C  2  7  
            L6 H  (1,1,3) (2,2,2) (7,7,5) (8,8,5) (9,9,4) (3,4,4)  (5,6,7) 
          L5 C  4  7  
            L6 H  (6,6,4) (7,7,5) (8,8,5) (1,9,7)  (2,3,3)  (4,5,6) 
          L5 C  5  7  
            L6 H  (7,7,5) (8,8,5) (9,9,4) (1,2,5)  (3,4,4)  (5,6,7) 
          L5 H  (5,5,3) (6,6,4) (7,7,5) (8,8,5) (9,9,4) (1,4,6)  (2,3,3) 
        L4 C  5  7  
          L5 S 4 1 4 312
        L4 C  2 -6  
          L5 H  (1,1,3) (6,6,4) (7,7,5) (8,8,5) (9,9,4) (2,3,3)  (4,5,6) 
        L4 C  4  7  
          L5 H  (3,3,0) (6,6,4) (7,7,5) (8,8,5) (9,9,4) (1,2,6)  (4,5,6) 
        L4 H  (5,5,3) (6,6,4) (7,7,5) (8,8,5) (9,9,4) (1,2,6)  (3,4,3) 
      L3 C  1 -5  
        L4 S 1 0 3 319
      L3 C  5 -5  
        L4 C  4 -5  
          L5 C  6 -6  
            L6 R 
          L5 C  3 -5  
            L6 C  2 -5  
              L7 S 5 0 3 319
            L6 C  1  8  
              L7 H  (1,1,0) (2,2,3) (3,3,4) (4,4,5) (5,5,4) (6,6,1) (7,7,4) (8,8,5) (9,9,4)
            L6 C  2  8  
              L7 H  (1,1,3) (2,2,0) (3,3,4) (4,4,5) (5,5,4) (6,6,1) (7,7,4) (8,8,5) (9,9,4)
            L6 C  1  7  
              L7 C  2  7  
                L8 H  (3,3,4) (4,4,5) (5,5,4) (6,6,1) (8,8,5) (1,2,4)  (7,9,7) 
              L7 C 10 -5  
                L8 R 
              L7 C  6  9  
                L8 H  (1,1,3) (3,3,4) (4,4,5) (6,6,0) (8,8,5) (2,5,6)  (7,9,7) 
              L7 C 10  7  
                L8 H  (1,1,2) (3,3,4) (4,4,5) (6,6,1) (8,8,5) (2,5,6)  (7,9,7) 
              L7 C 11  6  
                L8 H  (4,4,5) (6,6,1) (8,8,5) (1,2,5)  (3,5,7)  (7,9,7) 
              L7 C 12 -6  
                L8 R 
              L7 C 20 -5  
                L8 R 
              L7 C 13  6  
                L8 H  (1,1,3) (2,2,2) (3,3,4) (4,4,4) (5,5,3) (6,6,1) (7,7,4) (8,8,5) (9,9,4)
              L7 H  (2,2,2) (3,3,4) (4,4,5) (5,5,4) (8,8,5) (1,9,6)  (6,7,4) 
            L6 C  2  7  
              L7 S 7 1 6 350
            L6 R 
          L5 C  2 -5  
            L6 C  1  9  
              L7 H  (1,1,0) (2,2,3) (4,4,4) (5,5,4) (7,7,4) (8,8,5) (9,9,4) (3,6,6) 
            L6 C 13 -5  
              L7 C 12 -5  
                L8 R 
              L7 C 14 -5  
                L8 R 
              L7 C  1  8  
                L8 H  (2,2,3) (4,4,4) (5,5,4) (6,6,1) (8,8,5) (1,3,6)  (7,9,7) 
              L7 C  1 -6  
                L8 H  (1,1,5) (4,4,4) (5,5,4) (8,8,5) (9,9,4) (2,3,4)  (6,7,4) 
              L7 C  3  7  
                L8 H  (2,2,2) (4,4,4) (5,5,4) (6,6,1) (8,8,5) (1,3,7)  (7,9,7) 
              L7 C 10 -6  
                L8 H  (2,2,2) (3,3,4) (4,4,4) (5,5,4) (8,8,5) (1,9,7)  (6,7,4) 
              L7 C  6  9  
                L8 H  (3,3,5) (4,4,4) (5,5,4) (6,6,0) (8,8,5) (1,2,5)  (7,9,7) 
              L7 C 11  6  
                L8 H  (1,1,3) (2,2,2) (3,3,4) (4,4,4) (5,5,4) (6,6,1) (8,8,5) (7,9,7) 
              L7 H  (1,1,1) (2,2,3) (3,3,5) (4,4,4) (5,5,4) (6,6,1) (8,8,5) (7,9,7) 
            L6 C  3  9  
              L7 H  (1,1,5) (2,2,3) (3,3,0) (4,4,3) (5,5,3) (6,6,3) (7,7,4) (8,8,5) (9,9,4)
            L6 C  1  8  
              L7 H  (1,1,2) (2,2,3) (4,4,4) (5,5,3) (8,8,5) (3,6,6)  (7,9,7) 
            L6 C  3 -6  
              L7 H  (3,3,4) (4,4,4) (5,5,3) (6,6,1) (8,8,5) (1,2,6)  (7,9,7) 
            L6 C  6  9  
              L7 H  (1,1,5) (4,4,3) (5,5,3) (6,6,0) (7,7,4) (8,8,5) (9,9,4) (2,3,6) 
            L6 C  1  7  
              L7 H  (1,1,4) (2,2,2) (4,4,3) (5,5,3) (8,8,5) (3,6,6)  (7,9,7) 
            L6 C  3  8  
              L7 C  6  8  
                L8 H  (1,1,5) (2,2,3) (3,3,2) (4,4,3) (5,5,3) (6,6,1) (7,7,4) (8,8,5) (9,9,4)
              L7 C 15 -5  
                L8 R 
              L7 C 10  6  
                L8 H  (1,1,4) (2,2,2) (3,3,1) (4,4,3) (5,5,3) (6,6,3) (7,7,4) (8,8,5) (9,9,4)
              L7 C 19 -5  
                L8 R 
              L7 C 11  6  
                L8 H  (2,2,3) (3,3,1) (4,4,3) (5,5,3) (6,6,3) (8,8,5) (9,9,4) (1,7,8) 
              L7 C 13 -6  
                L8 H  (1,1,5) (2,2,3) (3,3,1) (4,4,3) (5,5,3) (6,6,1) (7,7,4) (8,8,5) (9,9,4)
              L7 C 14  6  
                L8 H  (1,1,5) (2,2,3) (3,3,2) (4,4,3) (5,5,3) (6,6,1) (7,7,4) (8,8,5) (9,9,4)
              L7 H  (2,2,3) (3,3,2) (4,4,3) (5,5,3) (6,6,3) (1,8,9)  (7,9,7) 
            L6 C  6  8  
              L7 H  (4,4,3) (5,5,3) (6,6,1) (8,8,5) (9,9,4) (1,7,8)  (2,3,6) 
            L6 C 15 -5  
              L7 R 
            L6 C 10  7  
              L7 H  (2,2,2) (4,4,3) (5,5,3) (8,8,5) (9,9,4) (1,7,7)  (3,6,6) 
            L6 C 10 -5  
              L7 H  (2,2,3) (3,3,1) (4,4,3) (5,5,3) (6,6,3) (8,8,5) (9,9,4) (1,7,8) 
            L6 C 19 -5  
              L7 R 
            L6 C 11  6  
              L7 H  (1,1,4) (2,2,2) (4,4,3) (5,5,3) (7,7,4) (8,8,5) (9,9,4) (3,6,4) 
            L6 C 21 -5  
              L7 R 
            L6 C 12  7  
              L7 H  (1,1,4) (2,2,2) (3,3,2) (4,4,3) (5,5,3) (6,6,3) (7,7,4) (8,8,5) (9,9,4)
            L6 C 12 -5  
              L7 H  (1,1,4) (2,2,2) (3,3,4) (4,4,3) (5,5,3) (6,6,1) (7,7,4) (8,8,5) (9,9,4)
            L6 C 13 -6  
              L7 H  (1,1,4) (2,2,2) (3,3,3) (4,4,3) (5,5,3) (6,6,1) (7,7,4) (8,8,5) (9,9,4)
            L6 C 14  6  
              L7 H  (1,1,4) (2,2,2) (3,3,3) (4,4,3) (5,5,3) (6,6,1) (7,7,4) (8,8,5) (9,9,4)
            L6 H  (1,1,4) (2,2,2) (3,3,3) (4,4,3) (5,5,3) (6,6,3) (8,8,5) (7,9,7) 
          L5 C  1  8  
            L6 H  (1,1,0) (2,2,2) (3,3,4) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,8,5) (9,9,4)
          L5 C  2  8  
            L6 H  (1,1,3) (2,2,0) (3,3,3) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,8,5) (9,9,4)
          L5 C  3  8  
            L6 H  (1,1,4) (2,2,2) (3,3,0) (4,4,4) (5,5,4) (6,6,3) (7,7,4) (8,8,5) (9,9,4)
          L5 C 10  7  
            L6 H  (4,4,4) (8,8,5) (9,9,4) (1,7,6)  (2,3,5)  (5,6,6) 
          L5 C 13 -5  
            L6 C 12 -5  
              L7 R 
            L6 C 14 -5  
              L7 R 
            L6 C  1  7  
              L7 H  (1,1,4) (4,4,4) (5,5,4) (6,6,1) (8,8,5) (2,3,5)  (7,9,7) 
            L6 H  (4,4,4) (5,5,4) (8,8,5) (1,2,6)  (3,9,7)  (6,7,4) 
          L5 C  1  7  
            L6 H  (1,1,4) (5,5,3) (8,8,5) (2,3,5)  (4,6,6)  (7,9,7) 
          L5 C  2  7  
            L6 H  (5,5,3) (8,8,5) (9,9,4) (1,7,6)  (2,3,6)  (4,6,6) 
          L5 C  3 -6  
            L6 H  (4,4,3) (5,5,3) (8,8,5) (1,2,6)  (3,6,6)  (7,9,7) 
          L5 C  6  8  
            L6 H  (1,1,4) (2,2,2) (3,3,4) (4,4,3) (5,5,3) (6,6,1) (7,7,4) (8,8,5) (9,9,4)
          L5 C 15 -5  
            L6 R 
          L5 C 10  6  
            L6 H  (3,3,4) (4,4,3) (5,5,3) (6,6,3) (7,7,4) (8,8,5) (9,9,4) (1,2,4) 
          L5 H  (3,3,3) (4,4,3) (5,5,3) (6,6,3) (7,7,4) (8,8,5) (9,9,4) (1,2,5) 
        L4 C  3 -5  
          L5 C  2 -5  
            L6 S 3 1 4 452
          L5 C  2  8  
            L6 H  (1,1,3) (2,2,0) (3,3,3) (5,5,3) (7,7,4) (8,8,5) (9,9,4) (4,6,8) 
          L5 C  4  9  
            L6 H  (1,1,3) (2,2,3) (3,3,3) (4,4,0) (5,5,3) (6,6,5) (7,7,4) (8,8,5) (9,9,4)
          L5 C  6  9  
            L6 H  (3,3,4) (4,4,5) (5,5,3) (6,6,0) (7,7,4) (8,8,5) (9,9,4) (1,2,5) 
          L5 C 16  6  
            L6 C  1  8  
              L7 H  (1,1,0) (2,2,3) (5,5,3) (8,8,5) (9,9,4) (3,7,7)  (4,6,8) 
            L6 C  6  8  
              L7 H  (4,4,5) (5,5,3) (7,7,3) (8,8,5) (9,9,4) (1,2,5)  (3,6,5) 
            L6 C 10 -5  
              L7 H  (5,5,3) (8,8,5) (9,9,4) (1,2,4)  (3,7,6)  (4,6,8) 
            L6 C 11  6  
              L7 H  (5,5,3) (8,8,5) (9,9,4) (1,2,4)  (3,7,6)  (4,6,8) 
            L6 C  4  8  
              L7 H  (3,3,3) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (1,2,5)  (4,5,4) 
            L6 C 16 -6  
              L7 H  (5,5,3) (7,7,3) (8,8,4) (1,2,5)  (3,9,7)  (4,6,8) 
            L6 C 17  6  
              L7 H  (5,5,3) (8,8,4) (1,2,5)  (4,6,8)  (3,7,7) (3,9,7) (7,9,7)
            L6 C 18 -5  
              L7 R 
            L6 C  1  7  
              L7 C  2  7  
                L8 H  (1,1,2) (2,2,2) (5,5,3) (8,8,5) (9,9,4) (3,7,6)  (4,6,8) 
              L7 C 20 -5  
                L8 R 
              L7 C 12  6  
                L8 H  (1,1,2) (2,2,2) (3,3,3) (5,5,3) (7,7,4) (8,8,5) (9,9,4) (4,6,7) 
              L7 C  4  7  
                L8 H  (1,1,1) (2,2,3) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,4) (8,8,5) (9,9,4)
              L7 C  6 -6  
                L8 R 
              L7 C 22 -5  
                L8 R 
              L7 C 13  6  
                L8 H  (1,1,1) (2,2,3) (3,3,4) (4,4,4) (5,5,2) (6,6,4) (7,7,3) (8,8,5) (9,9,4)
              L7 H  (1,1,1) (2,2,3) (3,3,4) (4,4,5) (5,5,3) (6,6,1) (7,7,3) (8,8,5) (9,9,4)
            L6 C  2 -6  
              L7 R 
            L6 C  6 -6  
              L7 H  (1,1,1) (2,2,3) (3,3,2) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (4,5,6) 
            L6 C  4  7  
              L7 H  (1,1,3) (2,2,3) (3,3,2) (4,4,4) (5,5,2) (6,6,4) (7,7,3) (8,8,5) (9,9,4)
            L6 C 12  6  
              L7 H  (1,1,3) (2,2,3) (3,3,2) (4,4,4) (7,7,3) (8,8,5) (9,9,4) (5,6,6) 
            L6 C 22 -5  
              L7 R 
            L6 C 13  6  
              L7 H  (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,3) (8,8,5) (9,9,4) (1,2,5) 
            L6 H  (1,1,3) (2,2,3) (3,3,3) (4,4,5) (5,5,3) (6,6,1) (7,7,3) (8,8,5) (9,9,4)
          L5 C 15 -5  
            L6 R 
          L5 C 17 -6  
            L6 R 
          L5 C  1  8  
            L6 H  (1,1,0) (2,2,3) (3,3,4) (5,5,3) (7,7,4) (8,8,5) (9,9,3) (4,6,8) 
          L5 C  4  8  
            L6 H  (1,1,3) (2,2,3) (3,3,3) (7,7,4) (8,8,5) (4,6,6)  (5,9,6) 
          L5 C  6  8  
            L6 H  (4,4,5) (5,5,3) (6,6,1) (7,7,4) (8,8,5) (1,2,5)  (3,9,7) 
          L5 C  6  7  
            L6 C  4  7  
              L7 H  (1,1,3) (2,2,3) (5,5,2) (7,7,4) (8,8,5) (3,9,6)  (4,6,7) 
            L6 C 15 -6  
              L7 R 
            L6 C 10 -5  
              L7 H  (3,3,3) (4,4,5) (5,5,3) (6,6,3) (7,7,4) (8,8,5) (9,9,3) (1,2,4) 
            L6 C 11  6  
              L7 H  (1,1,3) (2,2,2) (3,3,3) (4,4,4) (5,5,3) (7,7,4) (8,8,5) (6,9,6) 
            L6 C 12  6  
              L7 H  (1,1,3) (2,2,3) (4,4,4) (7,7,4) (8,8,5) (3,9,6)  (5,6,5) 
            L6 C 22 -5  
              L7 R 
            L6 C 13  6  
              L7 H  (1,1,2) (2,2,3) (3,3,4) (4,4,4) (5,5,2) (7,7,4) (8,8,5) (6,9,6) 
            L6 H  (1,1,2) (2,2,3) (3,3,4) (4,4,5) (5,5,3) (6,6,0) (7,7,4) (8,8,5) (9,9,4)
          L5 C  1 -6  
            L6 H  (1,1,1) (2,2,3) (3,3,2) (4,4,4) (5,5,3) (6,6,5) (7,7,4) (8,8,5) (9,9,3)
          L5 C  2  7  
            L6 H  (3,3,2) (4,4,4) (5,5,3) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (1,2,4) 
          L5 C 10 -5  
            L6 R 
          L5 C  4 -6  
            L6 H  (1,1,3) (2,2,1) (3,3,2) (4,4,3) (5,5,3) (6,6,5) (7,7,4) (8,8,5) (9,9,3)
          L5 C 10  7  
            L6 H  (1,1,2) (3,3,3) (7,7,4) (8,8,5) (9,9,3) (2,5,5)  (4,6,8) 
          L5 C 11  6  
            L6 H  (1,1,3) (2,2,2) (3,3,2) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (4,5,6) 
          L5 C 20 -5  
            L6 R 
          L5 C 12  6  
            L6 H  (1,1,3) (2,2,2) (3,3,3) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (4,5,5) 
          L5 H  (1,1,2) (2,2,3) (3,3,3) (4,4,4) (5,5,2) (6,6,4) (7,7,4) (8,8,5) (9,9,3)
        L4 C  2 -5  
          L5 C  1  7  
            L6 C  3  8  
              L7 H  (1,1,4) (2,2,2) (3,3,0) (4,4,3) (5,5,3) (6,6,5) (7,7,4) (8,8,5) (9,9,4)
            L6 C  4  8  
              L7 H  (3,3,3) (4,4,0) (5,5,3) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (1,2,6) 
            L6 C  6  9  
              L7 H  (1,1,4) (2,2,3) (3,3,4) (4,4,4) (5,5,3) (6,6,0) (8,8,5) (7,9,7) 
            L6 C  6  8  
              L7 C  1  8  
                L8 H  (1,1,2) (2,2,3) (3,3,4) (4,4,4) (5,5,3) (6,6,2) (8,8,5) (7,9,7) 
              L7 H  (5,5,3) (6,6,2) (8,8,5) (1,2,6)  (3,4,7)  (7,9,7) 
            L6 C  1  9  
              L7 H  (1,1,0) (2,2,3) (5,5,3) (7,7,4) (8,8,5) (9,9,4) (3,4,7) (3,6,8) (4,6,8)
            L6 C 16 -5  
              L7 C 15 -5  
                L8 R 
              L7 C 17 -6  
                L8 R 
              L7 C 14  6  
                L8 C  1  8  
                  L9 H  (1,1,2) (2,2,3) (7,7,4) (8,8,5) (9,9,3) (3,4,7)  (5,6,6) 
                L8 H  (7,7,4) (8,8,5) (9,9,3) (1,2,6)  (3,4,6)  (5,6,6) 
              L7 C  1  8  
                L8 H  (1,1,2) (2,2,3) (7,7,4) (8,8,5) (9,9,3) (3,5,6)  (4,6,7) 
              L7 C  6  7  
                L8 H  (7,7,4) (8,8,5) (9,9,3) (1,2,6)  (3,4,6)  (5,6,6) 
              L7 C 24 -5  
                L8 R 
              L7 C  3  7  
                L8 H  (1,1,4) (2,2,2) (5,5,3) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (3,4,4) 
              L7 H  (3,3,3) (5,5,3) (7,7,4) (8,8,5) (9,9,3) (1,2,6)  (4,6,6) 
            L6 C 16 -6  
              L7 H  (5,5,3) (7,7,3) (8,8,4) (9,9,3) (1,2,6)  (3,4,7) (3,6,8) (4,6,8)
            L6 C 18 -5  
              L7 C 17 -6  
                L8 R 
              L7 C  1  8  
                L8 H  (1,1,2) (2,2,3) (5,5,3) (7,7,4) (8,8,4) (9,9,3) (3,4,7) (3,6,8) (4,6,8)
              L7 H  (2,2,2) (5,5,3) (7,7,4) (8,8,4) (9,9,3) (1,6,8)  (3,4,6) 
            L6 C 17  6  
              L7 H  (2,2,3) (5,5,3) (8,8,4) (9,9,3) (1,7,6)  (3,4,7) (3,6,8) (4,6,8)
            L6 C  6  7  
              L7 S 3 1 6 582
            L6 C  3  7  
              L7 H  (2,2,2) (5,5,3) (7,7,4) (8,8,5) (9,9,4) (1,6,8)  (3,4,4) 
            L6 C  4 -6  
              L7 H  (1,1,2) (2,2,3) (3,3,4) (4,4,3) (5,5,2) (6,6,3) (7,7,4) (8,8,5) (9,9,4)
            L6 C  1  8  
              L7 C 10  6  
                L8 H  (1,1,0) (2,2,3) (3,3,2) (4,4,4) (5,5,3) (6,6,5) (7,7,4) (8,8,5) (9,9,4)
              L7 C 11  6  
                L8 H  (1,1,1) (2,2,2) (3,3,2) (4,4,4) (5,5,3) (6,6,5) (7,7,4) (8,8,5) (9,9,4)
              L7 H  (1,1,1) (2,2,3) (3,3,3) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (4,5,5) 
            L6 C 11  6  
              L7 H  (2,2,2) (8,8,5) (9,9,4) (1,6,8)  (3,7,5)  (4,5,6) 
            L6 H  (2,2,3) (8,8,5) (9,9,4) (1,6,7)  (3,7,6)  (4,5,5) 
          L5 C  6  7  
            L6 S 3 1 5 607
          L5 C 15 -5  
            L6 R 
          L5 C 18 -5  
            L6 R 
          L5 H  (2,3,5)  (4,5,5)  (7,9,7)  (1,6,9) (1,8,9) (6,8,9)
        L4 C  1  8  
          L5 H  (1,1,0) (2,2,2) (5,5,3) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (3,4,7) 
        L4 C  2  8  
          L5 H  (1,1,3) (2,2,0) (3,3,2) (4,4,4) (5,5,3) (6,6,5) (7,7,4) (8,8,5) (9,9,4)
        L4 C  3  8  
          L5 H  (1,1,4) (2,2,2) (3,3,0) (4,4,3) (5,5,3) (6,6,5) (7,7,4) (8,8,5) (9,9,4)
        L4 C  4  8  
          L5 H  (1,1,4) (4,4,0) (5,5,3) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (2,3,5) 
        L4 C  6  9  
          L5 H  (1,1,4) (4,4,4) (5,5,3) (6,6,0) (7,7,4) (8,8,5) (9,9,4) (2,3,6) 
        L4 C  6  7  
          L5 C  1  7  
            L6 H  (8,8,5) (1,2,5)  (3,4,7)  (5,6,6)  (7,9,7) 
          L5 C  2  7  
            L6 H  (7,7,4) (8,8,5) (9,9,4) (1,2,6)  (3,4,5)  (5,6,6) 
          L5 C  3  7  
            L6 H  (7,7,4) (8,8,5) (9,9,4) (1,2,5)  (3,4,6)  (5,6,6) 
          L5 C 10  7  
            L6 H  (2,2,2) (8,8,5) (9,9,4) (1,7,6)  (3,4,7)  (5,6,6) 
          L5 C 11  7  
            L6 H  (1,1,4) (2,2,2) (7,7,4) (8,8,5) (9,9,4) (3,4,5)  (5,6,6) 
          L5 C 18  7  
            L6 H  (8,8,5) (1,2,5)  (3,4,7)  (5,6,6)  (7,9,7) 
          L5 C 19 -5  
            L6 R 
          L5 C 18  6  
            L6 C  4  7  
              L7 H  (1,1,4) (2,2,3) (5,5,2) (6,6,4) (8,8,5) (3,4,5)  (7,9,7) 
            L6 C  6  8  
              L7 H  (1,1,4) (4,4,4) (5,5,3) (6,6,2) (8,8,5) (2,3,5)  (7,9,7) 
            L6 C 11  6  
              L7 H  (1,1,4) (4,4,4) (8,8,5) (2,3,4)  (5,6,6)  (7,9,7) 
            L6 C 12  7  
              L7 H  (1,1,4) (2,2,3) (3,3,2) (4,4,3) (8,8,5) (5,6,6)  (7,9,7) 
            L6 C 13  6  
              L7 H  (1,1,4) (4,4,3) (5,5,2) (6,6,4) (8,8,5) (2,3,5)  (7,9,7) 
            L6 C 15 -5  
              L7 R 
            L6 C 22 -5  
              L7 R 
            L6 C 10 -5  
              L7 H  (1,1,4) (5,5,3) (8,8,5) (2,6,5)  (3,4,6)  (7,9,7) 
            L6 C 12  6  
              L7 H  (1,1,4) (5,5,3) (8,8,5) (2,3,5)  (4,6,6)  (7,9,7) 
            L6 H  (1,1,4) (4,4,4) (5,5,3) (6,6,3) (8,8,5) (2,3,4)  (7,9,7) 
          L5 C 17 -6  
            L6 R 
          L5 C  4  7  
            L6 H  (3,3,2) (4,4,4) (5,5,2) (6,6,3) (7,7,4) (8,8,5) (9,9,4) (1,2,6) 
          L5 C  6  8  
            L6 H  (5,5,3) (8,8,5) (9,9,4) (1,2,6)  (3,4,7)  (6,7,5) 
          L5 H  (5,5,3) (8,8,5) (9,9,4) (1,2,6)  (3,4,6)  (6,7,6) 
        L4 C  4  7  
          L5 C  2  7  
            L6 H  (3,3,0) (5,5,3) (6,6,5) (7,7,4) (8,8,5) (1,9,6)  (2,4,7) 
          L5 C  3  7  
            L6 H  (1,1,4) (2,2,2) (5,5,3) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (3,4,3) 
          L5 C 10  7  
            L6 H  (1,1,2) (2,2,2) (5,5,3) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (3,4,5) 
          L5 C 11  7  
            L6 H  (3,3,0) (4,4,4) (5,5,3) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (1,2,5) 
          L5 C 12  6  
            L6 H  (4,4,2) (5,5,3) (6,6,5) (7,7,4) (8,8,5) (1,9,7)  (2,3,4) 
          L5 C 13  6  
            L6 H  (5,5,3) (7,7,4) (8,8,5) (1,2,6)  (3,4,4)  (6,9,8) 
          L5 C 31 -5  
            L6 R 
          L5 C 14  6  
            L6 H  (5,5,2) (6,6,4) (7,7,4) (8,8,5) (9,9,4) (1,2,6)  (3,4,5) 
          L5 C 24 -5  
            L6 R 
          L5 C  1  7  
            L6 H  (5,5,3) (6,6,5) (7,7,4) (8,8,5) (1,9,7)  (2,3,3) (2,4,5) (3,4,5)
          L5 C 18 -5  
            L6 R 
          L5 C 15  6  
            L6 H  (5,5,3) (1,2,6)  (3,4,5)  (6,8,9)  (7,9,7) 
          L5 C 16 -6  
            L6 R 
          L5 C 24 -6  
            L6 R 
          L5 C 17  6  
            L6 H  (5,5,3) (6,6,5) (7,7,4) (8,8,4) (9,9,3) (1,2,6)  (3,4,5) 
          L5 C 18 -6  
            L6 R 
          L5 C 10  6  
            L6 H  (5,5,3) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (1,2,4)  (3,4,5) 
          L5 C 11  6  
            L6 H  (5,5,3) (6,6,5) (7,7,4) (8,8,5) (9,9,4) (1,4,6)  (2,3,3) 
          L5 H  (1,1,2) (2,2,3) (3,3,1) (4,4,3) (5,5,3) (6,6,5) (7,7,4) (8,8,5) (9,9,4)
        L4 C 13 -5  
          L5 R 
        L4 C  2  7  
          L5 H  (5,5,3) (7,7,4) (8,8,5) (1,2,6)  (3,4,4)  (6,9,8) 
        L4 C  3  7  
          L5 H  (5,5,3) (7,7,4) (8,8,5) (1,2,5)  (3,4,5)  (6,9,8) 
        L4 C 10  7  
          L5 H  (1,1,2) (2,2,2) (3,3,3) (4,4,3) (5,5,3) (7,7,4) (8,8,5) (6,9,8) 
        L4 C 11  7  
          L5 H  (1,1,4) (2,2,2) (5,5,3) (7,7,4) (8,8,5) (3,4,4)  (6,9,8) 
        L4 C 12  7  
          L5 H  (1,1,4) (4,4,2) (5,5,3) (7,7,4) (8,8,5) (2,3,4)  (6,9,8) 
        L4 C 14  6  
          L5 H  (1,1,4) (2,2,3) (5,5,2) (7,7,4) (8,8,5) (3,4,5)  (6,9,7) 
        L4 C 24 -5  
          L5 R 
        L4 C 15  7  
          L5 H  (3,3,3) (4,4,3) (5,5,3) (6,6,3) (8,8,5) (1,2,6)  (7,9,7) 
        L4 C 24 -6  
          L5 R 
        L4 C 13  7  
          L5 C  1  7  
            L6 H  (5,5,3) (7,7,4) (8,8,5) (1,2,5)  (3,4,5)  (6,9,8) 
          L5 C 18 -5  
            L6 R 
          L5 C 10  6  
            L6 H  (5,5,3) (7,7,4) (8,8,5) (1,2,5)  (3,4,5)  (6,9,8) 
          L5 C 11 -5  
            L6 H  (2,2,3) (5,5,3) (7,7,4) (1,8,7)  (3,4,5)  (6,9,8) 
          L5 C 12  6  
            L6 H  (1,1,4) (2,2,2) (3,3,2) (4,4,2) (5,5,3) (7,7,4) (8,8,5) (6,9,8) 
          L5 C 16 -6  
            L6 H  (5,5,3) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (1,2,5)  (3,4,5) 
          L5 C 15  6  
            L6 H  (1,1,4) (2,2,3) (5,5,3) (6,6,3) (7,7,3) (8,8,5) (9,9,4) (3,4,5) 
          L5 C 17  6  
            L6 H  (1,1,4) (2,2,3) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,3) (3,4,5) 
          L5 H  (5,5,3) (6,6,4) (7,7,4) (8,8,5) (9,9,4) (1,2,5)  (3,4,5) 
        L4 C 21 -5  
          L5 R 
        L4 C 22 -5  
          L5 R 
        L4 C  1  7  
          L5 H  (3,3,3) (4,4,3) (5,5,3) (7,7,4) (8,8,5) (1,2,4)  (6,9,8) 
        L4 C 18 -5  
          L5 R 
        L4 C 10  6  
          L5 H  (4,4,3) (5,5,3) (7,7,4) (1,8,8)  (2,3,4)  (6,9,8) 
        L4 C 11  6  
          L5 H  (4,4,3) (5,5,3) (7,7,4) (1,8,8)  (2,3,4)  (6,9,8) 
        L4 H  (3,3,2) (4,4,3) (5,5,3) (7,7,4) (8,8,5) (1,2,5)  (6,9,8) 
      L3 C  2 -5  
        L4 S 3 1 3 755
      L3 C  4 -5  
        L4 C  3 -5  
          L5 C  1  8  
            L6 H  (1,1,0) (2,2,3) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,7,4) (8,8,5) (9,9,4)
          L5 C  2  8  
            L6 H  (1,1,3) (2,2,0) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,7,4) (8,8,5) (9,9,4)
          L5 C  5  8  
            L6 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,0) (6,6,3) (7,7,4) (8,8,5) (9,9,4)
          L5 C  6  8  
            L6 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,3) (6,6,0) (7,7,4) (8,8,5) (9,9,4)
          L5 C 10 -5  
            L6 H  (3,3,4) (4,4,4) (7,7,4) (8,8,5) (9,9,4) (1,2,4)  (5,6,5) 
          L5 C 11  7  
            L6 H  (1,1,3) (2,2,1) (3,3,4) (4,4,4) (7,7,4) (8,8,5) (9,9,4) (5,6,5) 
          L5 C 13  7  
            L6 H  (3,3,4) (4,4,4) (5,5,1) (6,6,3) (7,7,4) (8,8,5) (9,9,4) (1,2,5) 
          L5 C 14 -5  
            L6 H  (3,3,4) (4,4,4) (7,7,4) (8,8,5) (9,9,4) (1,2,5)  (5,6,4) 
          L5 C 15  7  
            L6 H  (3,3,4) (4,4,4) (5,5,3) (6,6,1) (7,7,4) (8,8,5) (9,9,4) (1,2,5) 
          L5 C 18  7  
            L6 H  (1,1,1) (2,2,3) (3,3,4) (4,4,4) (7,7,4) (8,8,5) (9,9,4) (5,6,5) 
          L5 C  1  7  
            L6 C  2  7  
              L7 H  (1,1,2) (2,2,2) (3,3,4) (4,4,4) (7,7,4) (8,8,5) (9,9,4) (5,6,5) 
            L6 C 20 -5  
              L7 R 
            L6 C  5  7  
              L7 H  (3,3,4) (7,7,4) (8,8,5) (1,2,5)  (4,5,6)  (6,9,6) 
            L6 H  (3,3,4) (4,4,4) (8,8,5) (1,2,5)  (5,6,5)  (7,9,7) 
          L5 C  6  7  
            L6 S 3 1 5 787
          L5 C  2 -6  
            L6 R 
          L5 C  5 -6  
            L6 R 
          L5 C 19 -5  
            L6 R 
          L5 C 24 -5  
            L6 R 
          L5 H  (7,7,4) (8,8,5) (9,9,4) (1,6,5)  (2,3,6)  (4,5,6) 
        L4 C  1  7  
          L5 H  (4,4,4) (7,7,4) (8,8,5) (1,9,7)  (2,3,5)  (5,6,5) 
        L4 C  2  8  
          L5 H  (1,1,3) (2,2,0) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,4) (8,8,5) (9,9,4)
        L4 C  3  7  
          L5 H  (1,1,4) (4,4,3) (7,7,4) (8,8,5) (9,9,4) (2,3,5)  (5,6,5) 
        L4 C  5  8  
          L5 H  (1,1,4) (4,4,3) (5,5,0) (6,6,3) (7,7,4) (8,8,5) (9,9,4) (2,3,7) 
        L4 C  6  8  
          L5 H  (3,3,4) (4,4,4) (5,5,3) (6,6,0) (7,7,4) (8,8,5) (9,9,4) (1,2,6) 
        L4 C 10  7  
          L5 H  (1,1,3) (4,4,4) (7,7,4) (8,8,5) (9,9,4) (2,3,5)  (5,6,5) 
        L4 C 11  7  
          L5 H  (3,3,3) (4,4,4) (7,7,4) (8,8,5) (9,9,4) (1,2,5)  (5,6,5) 
        L4 C 12  6  
          L5 H  (3,3,3) (4,4,3) (7,7,4) (8,8,5) (9,9,4) (1,2,6)  (5,6,5) 
        L4 C 21 -5  
          L5 R 
        L4 C 13  6  
          L5 H  (1,1,4) (4,4,3) (7,7,4) (8,8,5) (9,9,4) (2,3,6)  (5,6,4) 
        L4 C  5  7  
          L5 C  2  7  
            L6 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (7,7,4) (8,8,5) (9,9,4) (5,6,5) 
          L5 C 18 -5  
            L6 R 
          L5 C 20 -5  
            L6 R 
          L5 C  6  7  
            L6 H  (3,3,4) (4,4,3) (7,7,4) (8,8,5) (9,9,4) (1,2,6)  (5,6,4) 
          L5 C 14 -5  
            L6 R 
          L5 C 10 -5  
            L6 H  (1,1,3) (4,4,3) (7,7,4) (8,8,5) (9,9,3) (2,3,7)  (5,6,5) 
          L5 C 11  6  
            L6 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,3) (7,7,4) (8,8,5) (6,9,6) 
          L5 H  (3,3,4) (4,4,3) (5,5,3) (7,7,4) (8,8,5) (1,2,5)  (6,9,6) 
        L4 C  6 -6  
          L5 R 
        L4 C 14 -5  
          L5 R 
        L4 C 23 -5  
          L5 R 
        L4 C  2  7  
          L5 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,3) (8,8,5) (9,9,4) (6,7,5) 
        L4 C 18 -5  
          L5 R 
        L4 C 20 -5  
          L5 R 
        L4 C 10 -5  
          L5 H  (1,1,3) (4,4,4) (5,5,3) (8,8,5) (9,9,3) (2,3,7)  (6,7,5) 
        L4 C 11  6  
          L5 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,3) (6,6,2) (8,8,5) (7,9,7) 
        L4 H  (3,3,4) (4,4,4) (5,5,3) (6,6,2) (8,8,5) (1,2,5)  (7,9,7) 
      L3 C  3 -5  
        L4 S 3 1 3 851
      L3 C  1  7  
        L4 H  (6,6,4) (7,7,4) (8,8,5) (1,9,7)  (2,3,4)  (4,5,6) 
      L3 C  2  7  
        L4 H  (7,7,4) (8,8,5) (9,9,4) (1,2,6)  (3,4,4)  (5,6,7) 
      L3 C  3  8  
        L4 H  (1,1,4) (2,2,2) (3,3,0) (4,4,2) (5,5,4) (6,6,4) (7,7,4) (8,8,5) (9,9,4)
      L3 C  4  8  
        L4 H  (1,1,4) (2,2,4) (3,3,2) (4,4,0) (5,5,2) (6,6,4) (7,7,4) (8,8,5) (9,9,4)
      L3 C  5  7  
        L4 H  (7,7,4) (8,8,5) (9,9,4) (1,2,7)  (3,4,4)  (5,6,6) 
      L3 C  6  7  
        L4 H  (1,1,4) (8,8,5) (9,9,4) (2,3,6)  (4,5,4)  (6,7,7) 
      L3 C 10  7  
        L4 H  (1,1,3) (6,6,4) (7,7,4) (8,8,5) (9,9,4) (2,3,4)  (4,5,6) 
      L3 C 11  7  
        L4 H  (1,1,4) (2,2,2) (7,7,4) (8,8,5) (9,9,4) (3,4,4)  (5,6,7) 
      L3 C 13  7  
        L4 H  (1,1,4) (2,2,4) (7,7,4) (8,8,5) (9,9,4) (3,4,4)  (5,6,5) 
      L3 C 14  7  
        L4 H  (1,1,4) (6,6,3) (7,7,4) (8,8,5) (9,9,4) (2,3,6)  (4,5,4) 
      L3 C 16  6  
        L4 C  3  7  
          L5 H  (3,3,4) (4,4,2) (7,7,4) (8,8,5) (9,9,4) (1,2,5)  (5,6,6) 
        L4 C 12  7  
          L5 H  (1,1,4) (4,4,2) (7,7,4) (8,8,5) (9,9,4) (2,3,5)  (5,6,6) 
        L4 C 15  7  
          L5 H  (1,1,4) (7,7,3) (9,9,4) (2,8,8)  (3,4,6)  (5,6,5) 
        L4 C 24 -5  
          L5 R 
        L4 C 15  6  
          L5 H  (1,1,4) (7,7,3) (9,9,4) (2,3,6)  (4,5,5)  (6,8,8) 
        L4 C 16 -6  
          L5 R 
        L4 C 17  6  
          L5 H  (7,7,4) (8,8,4) (9,9,4) (1,2,6)  (3,4,6)  (5,6,6) 
        L4 C 18 -5  
          L5 R 
        L4 C  4  7  
          L5 H  (1,1,4) (4,4,4) (7,7,4) (8,8,5) (9,9,4) (2,3,4)  (5,6,5) 
        L4 C 18  7  
          L5 H  (3,3,3) (4,4,3) (7,7,4) (8,8,5) (9,9,4) (1,2,5)  (5,6,6) 
        L4 C 19 -5  
          L5 R 
        L4 C 20 -5  
          L5 R 
        L4 C 10  6  
          L5 H  (7,7,4) (8,8,5) (9,9,4) (1,2,6)  (3,4,5)  (5,6,6) 
        L4 C 19 -6  
          L5 R 
        L4 C 11  6  
          L5 H  (1,1,4) (4,4,3) (7,7,4) (8,8,5) (9,9,4) (2,3,4)  (5,6,6) 
        L4 C 20 -6  
          L5 R 
        L4 C 12  6  
          L5 H  (1,1,4) (2,2,3) (7,7,4) (8,8,5) (9,9,4) (3,4,4)  (5,6,6) 
        L4 H  (1,1,4) (2,2,2) (7,7,4) (8,8,5) (9,9,4) (3,4,5)  (5,6,6) 
      L3 C 17  6  
        L4 S 3 1 3 909
      L3 R 
    L2 C  1 -5  
      L3 S 1 0 2 912
    L2 C  5 -5  
      L3 C  4 -5  
        L4 C  3 -5  
          L5 S 5 0 2 912
        L4 C  6 -5  
          L5 S 6 0 2 912
        L4 C  2 -5  
          L5 C  6  8  
            L6 H  (2,2,3) (4,4,4) (5,5,4) (6,6,0) (7,7,3) (8,8,4) (9,9,4) (1,3,8) 
          L5 C  7  8  
            L6 H  (2,2,3) (4,4,4) (5,5,4) (6,6,3) (7,7,0) (8,8,4) (9,9,4) (1,3,8) 
          L5 C  1 -6  
            L6 C  3 -6  
              L7 R 
            L6 C  3  9  
              L7 H  (1,1,5) (2,2,3) (3,3,0) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (6,7,6) 
            L6 C 10  6  
              L7 C  3  8  
                L8 H  (1,1,4) (2,2,2) (3,3,1) (4,4,4) (5,5,4) (6,6,4) (9,9,4) (7,8,7) 
              L7 C 11  6  
                L8 H  (1,1,4) (2,2,2) (5,5,4) (8,8,4) (9,9,4) (3,4,6)  (6,7,6) 
              L7 C 14  7  
                L8 H  (1,1,4) (2,2,2) (5,5,4) (8,8,4) (9,9,4) (3,4,7)  (6,7,5) 
              L7 C  6 -6  
                L8 H  (1,1,4) (2,2,2) (5,5,4) (6,6,3) (9,9,4) (3,4,7)  (7,8,6) 
              L7 C  7  7  
                L8 H  (1,1,4) (2,2,2) (3,3,4) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (6,7,4) 
              L7 C 10 -6  
                L8 H  (2,2,2) (8,8,4) (9,9,4) (1,7,6)  (3,4,7)  (5,6,7) 
              L7 C 12 -6  
                L8 H  (1,1,4) (2,2,2) (3,3,4) (4,4,3) (5,5,3) (8,8,4) (9,9,4) (6,7,6) 
              L7 C 13  6  
                L8 H  (1,1,4) (2,2,2) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,3) (8,8,4) (9,9,4)
              L7 H  (1,1,4) (2,2,2) (3,3,3) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (6,7,5) 
            L6 C 19 -5  
              L7 R 
            L6 C  3 -7  
              L7 H  (1,1,5) (2,2,3) (5,5,4) (8,8,4) (9,9,4) (3,4,4)  (6,7,6) 
            L6 C 11  6  
              L7 H  (1,1,5) (2,2,3) (5,5,4) (8,8,4) (9,9,4) (3,4,4)  (6,7,6) 
            L6 C  6 -6  
              L7 H  (2,2,3) (5,5,4) (9,9,4) (1,8,8)  (3,4,5)  (6,7,6) 
            L6 C  7  7  
              L7 H  (1,1,5) (2,2,3) (3,3,2) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (6,7,4) 
            L6 H  (2,2,3) (8,8,4) (9,9,4) (1,7,7)  (3,4,5)  (5,6,7) 
          L5 C  3 -6  
            L6 S 6 1 5 959
          L5 C  1  9  
            L6 H  (1,1,0) (2,2,2) (3,3,4) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (6,7,8) 
          L5 C  3  9  
            L6 H  (1,1,4) (2,2,2) (3,3,0) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (6,7,8) 
          L5 C  6  7  
            L6 C  1  8  
              L7 H  (1,1,2) (2,2,2) (3,3,4) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (6,7,6) 
            L6 C  3  8  
              L7 H  (1,1,4) (2,2,2) (3,3,2) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (6,7,6) 
            L6 C  7  7  
              L7 H  (1,1,4) (2,2,2) (3,3,4) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (6,7,4) 
            L6 C 10  6  
              L7 H  (2,2,2) (3,3,4) (4,4,4) (8,8,4) (9,9,4) (1,7,5)  (5,6,7) 
            L6 C 11  6  
              L7 H  (1,1,4) (2,2,2) (5,5,4) (8,8,4) (9,9,4) (3,4,6)  (6,7,6) 
            L6 H  (2,2,2) (8,8,4) (9,9,4) (1,7,6)  (3,4,7)  (5,6,7) 
          L5 C  7  7  
            L6 S 6 1 5 977
          L5 H  (2,2,2) (5,5,4) (8,8,4) (1,9,6)  (3,4,6)  (6,7,8) 
        L4 C  1  8  
          L5 H  (1,1,0) (2,2,2) (3,3,4) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (6,7,8) 
        L4 C  2  8  
          L5 H  (1,1,3) (2,2,0) (3,3,3) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (6,7,8) 
        L4 C  3  8  
          L5 H  (1,1,4) (2,2,2) (3,3,0) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (6,7,8) 
        L4 C  6  8  
          L5 H  (1,1,4) (4,4,4) (5,5,4) (6,6,0) (7,7,3) (8,8,4) (9,9,4) (2,3,6) 
        L4 C  7  8  
          L5 H  (1,1,4) (4,4,4) (5,5,4) (6,6,3) (7,7,0) (8,8,4) (9,9,4) (2,3,6) 
        L4 C 12 -5  
          L5 C 13 -6  
            L6 R 
          L5 C  1  7  
            L6 C  2  7  
              L7 H  (1,1,3) (2,2,2) (5,5,4) (8,8,4) (9,9,4) (3,4,6)  (6,7,7) 
            L6 C  3  7  
              L7 H  (1,1,4) (2,2,0) (3,3,4) (4,4,3) (5,5,4) (8,8,4) (9,9,4) (6,7,7) 
            L6 C 21 -5  
              L7 R 
            L6 C  6  7  
              L7 H  (1,1,4) (4,4,4) (5,5,3) (8,8,4) (9,9,4) (2,3,5)  (6,7,6) 
            L6 C  7  7  
              L7 H  (1,1,4) (4,4,4) (5,5,4) (6,6,2) (9,9,4) (2,3,5)  (7,8,7) 
            L6 C 10  6  
              L7 H  (4,4,4) (5,5,4) (8,8,4) (1,9,6)  (2,3,5)  (6,7,7) 
            L6 H  (4,4,4) (5,5,4) (8,8,4) (1,9,7)  (2,3,4)  (6,7,7) 
          L5 C  6  7  
            L6 H  (5,5,3) (8,8,4) (9,9,4) (1,2,6)  (3,4,7)  (6,7,6) 
          L5 C  7  7  
            L6 H  (5,5,4) (6,6,2) (9,9,4) (1,2,6)  (3,4,7)  (7,8,7) 
          L5 C  2  7  
            L6 C  3  7  
              L7 H  (1,1,2) (2,2,2) (3,3,3) (4,4,3) (5,5,4) (8,8,4) (9,9,4) (6,7,7) 
            L6 C 21 -5  
              L7 R 
            L6 C 10  7  
              L7 H  (1,1,2) (2,2,2) (3,3,2) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (6,7,7) 
            L6 C 11  7  
              L7 H  (1,1,2) (2,2,2) (3,3,2) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (6,7,7) 
            L6 C 14  6  
              L7 H  (1,1,2) (2,2,4) (3,3,2) (4,4,4) (5,5,3) (6,6,3) (7,7,4) (8,8,4) (9,9,4)
            L6 C 24 -5  
              L7 R 
            L6 C 15  7  
              L7 H  (1,1,2) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,4) (9,9,4)
            L6 C 16  6  
              L7 H  (2,2,4) (3,3,2) (4,4,4) (5,5,4) (9,9,4) (1,8,5)  (6,7,7) 
            L6 H  (1,1,2) (2,2,4) (3,3,2) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (6,7,6) 
          L5 C  3 -6  
            L6 R 
          L5 C 18 -5  
            L6 S 6 1 5 1007
          L5 H  (4,4,3) (5,5,4) (9,9,4) (1,8,7)  (2,3,5)  (6,7,7) 
        L4 C 18 -5  
          L5 S 6 1 4 1034
        L4 C 13  6  
          L5 C  1  7  
            L6 H  (1,1,3) (2,2,2) (4,4,3) (8,8,4) (9,9,4) (3,5,7)  (6,7,7) 
          L5 C  2  7  
            L6 H  (3,3,2) (4,4,3) (5,5,4) (8,8,4) (9,9,4) (1,2,6)  (6,7,7) 
          L5 C  3  7  
            L6 H  (1,1,4) (4,4,3) (5,5,4) (8,8,4) (9,9,4) (2,3,4)  (6,7,7) 
          L5 C  6  7  
            L6 H  (1,1,4) (4,4,3) (5,5,3) (8,8,4) (9,9,4) (2,3,6)  (6,7,6) 
          L5 C  7  7  
            L6 H  (1,1,4) (2,2,3) (4,4,3) (6,6,2) (9,9,4) (3,5,7)  (7,8,7) 
          L5 H  (4,4,3) (1,8,7)  (2,9,6)  (3,5,7)  (6,7,7) 
        L4 C 17  6  
          L5 S 6 1 4 1048
        L4 C 14 -5  
          L5 R 
        L4 C 16 -5  
          L5 R 
        L4 C  6  7  
          L5 H  (4,4,4) (5,5,4) (8,8,4) (9,9,4) (6,7,5)  (1,2,6) (1,3,6) (2,3,6)
        L4 C  7  7  
          L5 H  (4,4,4) (5,5,4) (8,8,4) (9,9,4) (6,7,5)  (1,2,6) (1,3,6) (2,3,6)
        L4 C  2  7  
          L5 C  1  7  
            L6 H  (1,1,2) (2,2,2) (3,3,2) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4)
          L5 H  (1,1,1) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (2,3,5) 
        L4 C 10  7  
          L5 H  (1,1,1) (2,2,2) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4)
        L4 C 11  7  
          L5 H  (1,1,3) (2,2,2) (3,3,1) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4)
        L4 C 14  7  
          L5 H  (1,1,3) (2,2,2) (3,3,3) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (6,7,6) 
        L4 C 24 -5  
          L5 R 
        L4 C 15  7  
          L5 H  (1,1,3) (2,2,2) (3,3,3) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
        L4 C 25 -5  
          L5 R 
        L4 C 16  7  
          L5 H  (1,1,3) (2,2,2) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (8,8,4) (9,9,4)
        L4 C 20  6  
          L5 H  (1,1,2) (2,2,2) (3,3,2) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4)
        L4 C  1  7  
          L5 H  (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (1,2,3) 
        L4 H  (1,1,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (2,3,3) 
      L3 C  2 -5  
        L4 C  3 -5  
          L5 C  6  8  
            L6 H  (2,2,4) (3,3,4) (5,5,3) (6,6,0) (7,7,3) (8,8,4) (9,9,4) (1,4,8) 
          L5 C 14  6  
            L6 C  1 -6  
              L7 C  4 -6  
                L8 R 
              L7 C  4  8  
                L8 H  (1,1,5) (2,2,4) (3,3,4) (4,4,1) (5,5,3) (8,8,4) (9,9,4) (6,7,5) 
              L7 C 12 -5  
                L8 R 
              L7 C 13 -5  
                L8 R 
              L7 C  6  6  
                L8 H  (1,1,5) (2,2,4) (3,3,4) (4,4,2) (5,5,2) (8,8,4) (9,9,4) (6,7,5) 
              L7 C  7 -6  
                L8 R 
              L7 C  7  8  
                L8 H  (1,1,5) (2,2,4) (3,3,4) (4,4,2) (5,5,3) (6,6,3) (7,7,1) (8,8,4) (9,9,4)
              L7 C 15 -5  
                L8 R 
              L7 C 16 -5  
                L8 R 
              L7 C 10  7  
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,3) (6,6,3) (7,7,2) (8,8,4) (9,9,4)
              L7 C 10 -5  
                L8 H  (1,1,5) (2,2,4) (3,3,3) (4,4,1) (5,5,3) (6,6,3) (7,7,2) (8,8,4) (9,9,4)
              L7 C 19 -5  
                L8 R 
              L7 C 11  6  
                L8 H  (1,1,5) (2,2,3) (3,3,3) (4,4,1) (5,5,3) (6,6,3) (7,7,2) (8,8,4) (9,9,4)
              L7 H  (2,2,4) (3,3,4) (4,4,2) (5,5,3) (6,6,3) (8,8,4) (9,9,4) (1,7,6) 
            L6 C  4  9  
              L7 H  (2,2,4) (4,4,0) (5,5,3) (8,8,4) (9,9,4) (1,6,7)  (3,7,8) 
            L6 C  6  6  
              L7 C  1  8  
                L8 H  (1,1,1) (2,2,4) (3,3,4) (8,8,4) (9,9,4) (4,6,7)  (5,7,6) 
              L7 C  4  8  
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,1) (5,5,2) (8,8,4) (9,9,4) (6,7,7) 
              L7 C  7  8  
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (7,7,0) (8,8,4) (9,9,4)
              L7 C 10 -5  
                L8 H  (1,1,4) (2,2,3) (3,3,3) (4,4,3) (5,5,2) (6,6,3) (7,7,4) (8,8,4) (9,9,4)
              L7 C  4  7  
                L8 C  6  7  
                  L9 H  (2,2,4) (3,3,4) (4,4,4) (5,5,2) (9,9,4) (1,8,7)  (6,7,5) 
                L8 C  7  7  
                  L9 H  (2,2,4) (3,3,4) (4,4,4) (5,5,2) (6,6,2) (1,8,7)  (7,9,7) 
                L8 H  (1,1,4) (2,2,4) (5,5,2) (8,8,4) (9,9,4) (3,4,6)  (6,7,6) 
              L7 C 18 -5  
                L8 R 
              L7 C  7  7  
                L8 H  (1,1,2) (2,2,4) (3,3,4) (4,4,5) (5,5,3) (6,6,2) (9,9,4) (7,8,6) 
              L7 C  6 -6  
                L8 H  (1,1,2) (2,2,4) (3,3,4) (4,4,4) (5,5,2) (8,8,4) (9,9,4) (6,7,6) 
              L7 C 11  6  
                L8 H  (1,1,2) (2,2,3) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
              L7 C 12 -5  
                L8 R 
              L7 C 12  7  
                L8 H  (1,1,2) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
              L7 C 22 -5  
                L8 R 
              L7 C 13  6  
                L8 H  (1,1,2) (2,2,4) (3,3,4) (4,4,4) (5,5,2) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
              L7 H  (1,1,2) (2,2,4) (3,3,4) (4,4,5) (5,5,3) (6,6,1) (7,7,3) (8,8,4) (9,9,4)
            L6 C  7  9  
              L7 H  (2,2,4) (3,3,4) (6,6,3) (7,7,0) (9,9,4) (1,5,7)  (4,8,8) 
            L6 C  7 -6  
              L7 H  (1,1,2) (2,2,4) (5,5,3) (6,6,4) (8,8,4) (3,7,8)  (4,9,5) 
            L6 C  1  9  
              L7 H  (1,1,0) (2,2,4) (3,3,4) (5,5,4) (6,6,3) (8,8,4) (9,9,4) (4,7,7) 
            L6 C  4 -6  
              L7 H  (1,1,2) (3,3,4) (5,5,4) (6,6,3) (9,9,4) (2,7,5)  (4,8,8) 
            L6 C  1  8  
              L7 H  (1,1,1) (2,2,4) (3,3,4) (5,5,3) (6,6,3) (8,8,4) (9,9,4) (4,7,7) 
            L6 C 10 -5  
              L7 H  (1,1,4) (2,2,3) (3,3,3) (5,5,3) (6,6,3) (8,8,4) (9,9,4) (4,7,6) 
            L6 C  4  8  
              L7 H  (2,2,4) (3,3,4) (4,4,1) (5,5,3) (6,6,3) (8,8,4) (9,9,4) (1,7,7) 
            L6 C  7  8  
              L7 H  (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,7,1) (9,9,4) (1,8,7) 
            L6 C 11  6  
              L7 H  (1,1,3) (2,2,3) (3,3,3) (5,5,3) (6,6,3) (8,8,4) (9,9,4) (4,7,7) 
            L6 C 12 -5  
              L7 R 
            L6 C 14 -6  
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,3) (6,6,3) (9,9,4) (7,8,6) 
            L6 C 16  7  
              L7 H  (2,2,4) (3,3,4) (5,5,3) (6,6,3) (9,9,4) (1,8,7)  (4,7,5) 
            L6 C 16 -5  
              L7 H  (1,1,2) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,7,4) (8,8,3) (9,9,3)
            L6 C 10  7  
              L7 H  (2,2,4) (3,3,4) (5,5,3) (6,6,3) (9,9,4) (1,8,6)  (4,7,6) 
            L6 C 12  7  
              L7 H  (2,2,4) (3,3,4) (5,5,3) (6,6,3) (9,9,4) (1,8,7)  (4,7,5) 
            L6 C 17  6  
              L7 H  (1,1,4) (2,2,4) (3,3,4) (5,5,3) (6,6,3) (8,8,3) (9,9,3) (4,7,5) 
            L6 H  (1,1,2) (2,2,4) (3,3,4) (5,5,3) (6,6,3) (8,8,4) (9,9,4) (4,7,6) 
          L5 C  7  7  
            L6 C  6  7  
              L7 H  (2,2,4) (3,3,4) (5,5,3) (8,8,4) (9,9,4) (1,4,7)  (6,7,4) 
            L6 C 16  6  
              L7 C  1  9  
                L8 H  (1,1,0) (3,3,4) (5,5,4) (6,6,4) (7,7,2) (8,8,4) (9,9,4) (2,4,8) 
              L7 C  4  9  
                L8 H  (2,2,4) (3,3,4) (4,4,0) (6,6,4) (7,7,2) (8,8,4) (9,9,4) (1,5,8) 
              L7 C  1 -6  
                L8 C  4 -6  
                  L9 R 
                L8 C  4  8  
                  L9 H  (1,1,5) (2,2,4) (4,4,1) (7,7,2) (9,9,4) (3,5,7)  (6,8,7) 
                L8 C 12 -5  
                  L9 R 
                L8 C 13 -5  
                  L9 R 
                L8 C  6  6  
                  L9 H  (1,1,5) (2,2,4) (3,3,4) (4,4,2) (5,5,3) (6,6,2) (7,7,2) (8,8,4) (9,9,4)
                L8 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (7,7,2) (8,8,3) (9,9,4)
              L7 C  4 -6  
                L8 C  1  8  
                  L9 H  (1,1,1) (3,3,4) (5,5,4) (7,7,2) (9,9,4) (2,4,8)  (6,8,7) 
                L8 C 10 -5  
                  L9 R 
                L8 C 18 -5  
                  L9 R 
                L8 C  6 -5  
                  L9 S 3 0 7 1201
                L8 C 24 -5  
                  L9 R 
                L8 H  (1,1,2) (3,3,4) (5,5,4) (8,8,4) (9,9,4) (2,4,8)  (6,7,4) 
              L7 C  1  8  
                L8 H  (1,1,1) (2,2,4) (5,5,4) (6,6,4) (7,7,2) (8,8,4) (9,9,4) (3,4,7) 
              L7 C 10 -5  
                L8 H  (1,1,4) (2,2,3) (3,3,3) (6,6,4) (7,7,2) (8,8,4) (9,9,4) (4,5,6) 
              L7 C  4  8  
                L8 H  (2,2,4) (3,3,4) (6,6,4) (7,7,2) (9,9,4) (1,8,7)  (4,5,5) 
              L7 C  6  6  
                L8 H  (2,2,4) (5,5,3) (6,6,3) (7,7,2) (9,9,4) (1,8,7)  (3,4,7) 
              L7 C 11  6  
                L8 S 6 0 5 1181
              L7 C 17  6  
                L8 S 3 0 5 1181
              L7 C 12 -5  
                L8 R 
              L7 C 13 -5  
                L8 R 
              L7 C 15 -5  
                L8 R 
              L7 C 18 -5  
                L8 R 
              L7 H  (1,1,2) (2,2,4) (3,3,4) (4,4,2) (5,5,4) (6,6,4) (7,7,2) (8,8,4) (9,9,4)
            L6 C 17 -6  
              L7 R 
            L6 C  6 -5  
              L7 S 3 0 5 1181
            L6 C 24 -5  
              L7 R 
            L6 C  7  8  
              L7 H  (2,2,4) (3,3,4) (5,5,4) (6,6,3) (7,7,0) (8,8,3) (9,9,4) (1,4,7) 
            L6 C  1  7  
              L7 H  (2,2,4) (3,3,4) (6,6,3) (8,8,3) (9,9,3) (1,4,7)  (5,7,6) 
            L6 H  (1,1,5) (2,2,4) (3,3,4) (5,5,3) (7,7,3) (8,8,3) (9,9,4) (4,6,4) 
          L5 C  6 -5  
            L6 H  (1,1,2) (2,2,3) (3,3,3) (4,4,2) (5,5,4) (6,6,4) (8,8,4) (7,9,8) 
          L5 C  6  7  
            L6 C  1  8  
              L7 H  (1,1,1) (3,3,4) (5,5,3) (8,8,4) (9,9,4) (2,4,8)  (6,7,6) 
            L6 C  4  8  
              L7 H  (1,1,5) (2,2,4) (5,5,2) (8,8,4) (9,9,4) (3,4,5)  (6,7,6) 
            L6 C  4  7  
              L7 C 10 -5  
                L8 H  (1,1,5) (3,3,3) (5,5,2) (8,8,4) (9,9,4) (2,4,6)  (6,7,6) 
              L7 C  1  7  
                L8 H  (2,2,4) (5,5,2) (6,6,4) (8,8,4) (9,9,4) (1,7,5)  (3,4,7) 
              L7 C 12 -5  
                L8 R 
              L7 C 13 -5  
                L8 R 
              L7 C 16 -5  
                L8 R 
              L7 C 10  7  
                L8 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,2) (8,8,4) (9,9,4) (6,7,6) 
              L7 C 19 -5  
                L8 R 
              L7 C 11  6  
                L8 H  (1,1,5) (2,2,3) (3,3,3) (4,4,2) (5,5,2) (6,6,4) (7,7,3) (8,8,4) (9,9,4)
              L7 H  (2,2,4) (3,3,4) (4,4,2) (5,5,2) (9,9,4) (1,8,8)  (6,7,6) 
            L6 C  1 -6  
              L7 R 
            L6 C 10 -5  
              L7 R 
            L6 C 18 -5  
              L7 R 
            L6 C 13  6  
              L7 H  (1,1,2) (2,2,4) (3,3,4) (4,4,4) (5,5,2) (8,8,4) (9,9,4) (6,7,6) 
            L6 H  (1,1,2) (3,3,4) (5,5,3) (8,8,4) (9,9,4) (2,4,8)  (6,7,5) 
          L5 C  1 -6  
            L6 R 
          L5 C  4 -6  
            L6 R 
          L5 C 24 -5  
            L6 R 
          L5 C  1  8  
            L6 H  (1,1,1) (2,2,4) (5,5,3) (8,8,4) (9,9,4) (3,4,6)  (6,7,8) 
          L5 C 10 -5  
            L6 R 
          L5 C  4  9  
            L6 H  (2,2,4) (3,3,4) (4,4,0) (5,5,3) (6,6,4) (8,8,4) (9,9,4) (1,7,7) 
          L5 C  4  8  
            L6 C 10  7  
              L7 H  (2,2,4) (5,5,3) (9,9,4) (1,8,6)  (3,4,5)  (6,7,8) 
            L6 C 11  6  
              L7 H  (1,1,3) (2,2,3) (3,3,3) (4,4,2) (5,5,3) (8,8,4) (9,9,4) (6,7,8) 
            L6 C 12 -5  
              L7 R 
            L6 C 13  6  
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,0) (5,5,3) (8,8,4) (9,9,4) (6,7,7) 
            L6 C 15  7  
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,1) (5,5,3) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
            L6 C 15 -5  
              L7 H  (2,2,4) (3,3,4) (4,4,1) (5,5,3) (6,6,4) (8,8,4) (9,9,4) (1,7,6) 
            L6 C 25 -5  
              L7 R 
            L6 C 16  7  
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,1) (5,5,3) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
            L6 C 16 -5  
              L7 H  (1,1,2) (2,2,4) (3,3,4) (4,4,1) (5,5,3) (6,6,3) (7,7,4) (8,8,4) (9,9,3)
            L6 C 17  6  
              L7 H  (1,1,4) (2,2,4) (3,3,4) (4,4,1) (5,5,3) (6,6,4) (7,7,4) (8,8,3) (9,9,3)
            L6 H  (1,1,2) (2,2,4) (3,3,4) (4,4,1) (5,5,3) (8,8,4) (9,9,4) (6,7,8) 
          L5 C 13 -5  
            L6 R 
          L5 C 10  7  
            L6 H  (2,2,4) (5,5,3) (9,9,4) (1,8,6)  (3,4,6)  (6,7,7) 
          L5 C 11  6  
            L6 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,3) (8,8,4) (9,9,4) (6,7,7) 
          L5 C 12 -5  
            L6 R 
          L5 C 15  7  
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,3) (6,6,2) (7,7,3) (8,8,4) (9,9,4)
          L5 C 16  7  
            L6 H  (2,2,4) (3,3,4) (4,4,2) (5,5,3) (9,9,4) (1,8,7)  (6,7,6) 
          L5 C 16 -5  
            L6 H  (1,1,2) (2,2,4) (3,3,4) (4,4,2) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,3)
          L5 C 25 -5  
            L6 R 
          L5 C 15 -5  
            L6 H  (2,2,4) (3,3,4) (4,4,2) (5,5,3) (6,6,3) (8,8,4) (9,9,4) (1,7,6) 
          L5 C 17  6  
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,2) (5,5,3) (6,6,3) (7,7,4) (8,8,3) (9,9,3)
          L5 H  (1,1,2) (2,2,4) (3,3,4) (4,4,2) (5,5,3) (8,8,4) (9,9,4) (6,7,7) 
        L4 C  6 -5  
          L5 S 6 0 4 1334
        L4 C  1  9  
          L5 H  (1,1,0) (2,2,3) (3,3,4) (4,4,4) (8,8,4) (9,9,4) (5,6,7) (5,7,8) (6,7,8)
        L4 C  3  8  
          L5 H  (1,1,5) (2,2,3) (3,3,0) (8,8,4) (9,9,4) (4,7,7)  (5,6,7) 
        L4 C  6  8  
          L5 H  (1,1,5) (4,4,4) (5,5,3) (6,6,0) (7,7,3) (8,8,4) (9,9,4) (2,3,7) 
        L4 C  7  8  
          L5 H  (5,5,4) (6,6,3) (7,7,0) (8,8,4) (9,9,4) (1,3,8)  (2,4,7) 
        L4 C  1 -6  
          L5 C  4  8  
            L6 H  (1,1,5) (2,2,4) (3,3,3) (4,4,0) (5,5,3) (6,6,4) (9,9,4) (7,8,7) 
          L5 C 10  6  
            L6 H  (1,1,4) (8,8,4) (9,9,4) (2,5,6)  (3,4,6)  (6,7,6) 
          L5 C 19 -5  
            L6 R 
          L5 C  6  7  
            L6 H  (1,1,5) (8,8,4) (9,9,4) (2,5,6)  (3,4,5)  (6,7,6) 
          L5 C  7 -6  
            L6 R 
          L5 C 11  6  
            L6 H  (1,1,5) (2,2,3) (5,5,4) (6,6,3) (9,9,4) (3,4,4)  (7,8,7) 
          L5 H  (9,9,4) (1,8,8)  (2,4,6)  (3,5,6)  (6,7,6) 
        L4 C  4  8  
          L5 H  (1,1,4) (2,2,3) (3,3,3) (4,4,0) (5,5,3) (6,6,4) (7,7,5) (8,8,4) (9,9,4)
        L4 C  1  8  
          L5 C  3  7  
            L6 H  (1,1,2) (2,2,2) (5,5,4) (8,8,4) (9,9,4) (3,4,6)  (6,7,8) 
          L5 C  4  7  
            L6 H  (1,1,2) (2,2,3) (5,5,3) (8,8,4) (9,9,4) (3,4,6)  (6,7,8) 
          L5 C  6  7  
            L6 H  (1,1,2) (2,2,3) (3,3,4) (4,4,4) (5,5,3) (8,8,4) (9,9,4) (6,7,6) 
          L5 C  7  7  
            L6 H  (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,3) (1,8,5)  (7,9,7) 
          L5 H  (1,1,2) (2,2,3) (5,5,3) (8,8,4) (9,9,4) (3,4,7)  (6,7,7) 
        L4 C  4  7  
          L5 C  3  7  
            L6 H  (1,1,4) (2,2,2) (5,5,3) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (3,4,4) 
          L5 C  6  7  
            L6 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,5,2) (8,8,4) (9,9,4) (6,7,6) 
          L5 C  7  7  
            L6 H  (1,1,4) (2,2,3) (5,5,3) (6,6,3) (9,9,4) (3,4,6)  (7,8,7) 
          L5 H  (1,1,3) (2,2,3) (5,5,3) (8,8,4) (9,9,4) (3,4,5)  (6,7,8) 
        L4 C  6  7  
          L5 H  (5,5,3) (8,8,4) (9,9,4) (1,2,6)  (3,4,7)  (6,7,6) 
        L4 C  7 -6  
          L5 H  (1,1,3) (2,2,3) (5,5,3) (8,8,4) (9,9,4) (3,4,6)  (6,7,7) 
        L4 C  3  7  
          L5 H  (1,1,4) (2,2,2) (5,5,4) (6,6,3) (9,9,4) (3,4,6)  (7,8,7) 
        L4 H  (2,2,3) (5,5,4) (6,6,3) (1,8,6)  (3,4,7)  (7,9,7) 
      L3 C  3 -5  
        L4 C  6 -5  
          L5 S 5 1 3 1385
        L4 C  1  8  
          L5 H  (1,1,0) (8,8,4) (9,9,4) (2,5,6)  (3,7,8)  (4,6,8) 
        L4 C  2  8  
          L5 H  (1,1,3) (2,2,0) (3,3,3) (8,8,4) (9,9,4) (4,6,8)  (5,7,8) 
        L4 C  4  9  
          L5 H  (2,2,4) (3,3,3) (4,4,0) (5,5,3) (6,6,4) (8,8,4) (9,9,4) (1,7,8) 
        L4 C  6  8  
          L5 H  (5,5,3) (6,6,0) (7,7,3) (8,8,4) (9,9,4) (1,3,8)  (2,4,8) 
        L4 C  7  8  
          L5 H  (7,7,0) (8,8,4) (9,9,4) (1,5,8)  (2,4,8)  (3,6,6) 
        L4 C  4 -6  
          L5 C 17  6  
            L6 C  2  7  
              L7 H  (3,3,3) (4,4,5) (9,9,4) (1,2,5)  (5,8,7)  (6,7,6) 
            L6 C  6  7  
              L7 H  (3,3,4) (5,5,3) (8,8,4) (1,2,6)  (4,9,8)  (6,7,5) 
            L6 H  (1,2,6)  (6,7,6)  (3,5,7) (3,9,7) (4,8,8) (4,9,8) (5,8,7)
          L5 C 16 -5  
            L6 R 
          L5 C 18 -5  
            L6 R 
          L5 C 11  6  
            L6 H  (8,8,4) (9,9,4) (4,6,8)  (5,7,6)  (1,2,6) (1,3,6) (2,3,5)
          L5 C  6 -6  
            L6 H  (8,8,4) (9,9,4) (4,6,7)  (5,7,6)  (1,2,6) (1,3,6) (2,3,7)
          L5 C  7  7  
            L6 H  (1,1,3) (4,4,5) (5,5,3) (8,8,4) (9,9,4) (2,3,7)  (6,7,4) 
          L5 C 12  6  
            L6 H  (1,1,3) (4,4,4) (5,5,3) (8,8,4) (9,9,4) (2,3,6)  (6,7,6) 
          L5 C 22 -5  
            L6 R 
          L5 C  1 -6  
            L6 H  (3,3,3) (4,4,5) (5,5,3) (8,8,4) (9,9,4) (1,2,5)  (6,7,6) 
          L5 C  2  7  
            L6 H  (1,1,2) (2,2,3) (3,3,3) (4,4,5) (5,5,3) (8,8,4) (9,9,4) (6,7,6) 
          L5 C 20 -5  
            L6 R 
          L5 C 10  6  
            L6 H  (1,1,1) (2,2,3) (3,3,4) (4,4,5) (5,5,3) (8,8,4) (9,9,4) (6,7,6) 
          L5 C 20 -6  
            L6 R 
          L5 C 13  6  
            L6 H  (1,1,2) (2,2,3) (3,3,4) (4,4,4) (5,5,2) (6,6,4) (7,7,3) (8,8,4) (9,9,4)
          L5 H  (1,1,2) (2,2,3) (3,3,4) (4,4,5) (5,5,3) (6,6,1) (7,7,3) (8,8,4) (9,9,4)
        L4 C  4  8  
          L5 C  1  7  
            L6 H  (3,3,3) (4,4,2) (5,5,3) (8,8,4) (9,9,4) (1,2,6)  (6,7,8) 
          L5 C  2  7  
            L6 H  (1,1,3) (2,2,4) (3,3,2) (4,4,2) (5,5,3) (8,8,4) (9,9,4) (6,7,8) 
          L5 C  6  7  
            L6 H  (1,1,5) (2,2,4) (3,3,3) (4,4,2) (5,5,2) (6,6,4) (9,9,4) (7,8,6) 
          L5 C  7  7  
            L6 H  (3,3,3) (4,4,2) (5,5,3) (6,6,3) (9,9,4) (1,2,8)  (7,8,7) 
          L5 H  (3,3,3) (4,4,2) (5,5,3) (8,8,4) (9,9,4) (1,2,7)  (6,7,7) 
        L4 C  2  7  
          L5 H  (3,3,2) (4,4,4) (5,5,3) (8,8,4) (9,9,4) (1,2,6)  (6,7,7) 
        L4 C  6  7  
          L5 H  (3,3,3) (4,4,4) (5,5,2) (8,8,4) (9,9,4) (1,2,7)  (6,7,6) 
        L4 C  7 -6  
          L5 H  (3,3,3) (4,4,3) (5,5,3) (8,8,4) (9,9,4) (1,2,6)  (6,7,7) 
        L4 C  1  7  
          L5 H  (3,3,3) (4,4,4) (5,5,3) (6,6,3) (9,9,4) (1,2,6)  (7,8,7) 
        L4 H  (3,3,3) (4,4,3) (5,5,3) (6,6,3) (9,9,4) (1,2,7)  (7,8,7) 
      L3 C  1  8  
        L4 H  (1,1,0) (2,2,2) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (3,4,7) 
      L3 C  2  8  
        L4 H  (1,1,3) (2,2,0) (3,3,2) (4,4,4) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4)
      L3 C  3  8  
        L4 H  (1,1,4) (2,2,2) (3,3,0) (4,4,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4)
      L3 C  4  8  
        L4 H  (1,1,4) (4,4,0) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4) (2,3,5) 
      L3 C  6  8  
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,0) (7,7,3) (8,8,4) (9,9,4)
      L3 C  7  9  
        L4 H  (1,1,4) (4,4,4) (5,5,4) (6,6,4) (7,7,0) (8,8,4) (9,9,4) (2,3,6) 
      L3 C 17  6  
        L4 C  6  7  
          L5 H  (1,1,4) (4,4,4) (5,5,3) (8,8,4) (9,9,4) (2,3,6)  (6,7,5) 
        L4 C  7  8  
          L5 H  (1,1,4) (4,4,4) (5,5,4) (6,6,4) (7,7,1) (8,8,3) (9,9,4) (2,3,6) 
        L4 C  7  7  
          L5 C  1  7  
            L6 H  (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,3) (1,2,5)  (3,4,7) 
          L5 C  2  7  
            L6 H  (1,1,2) (2,2,4) (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,4) (3,4,5) 
          L5 C  3  7  
            L6 H  (5,5,4) (6,6,4) (7,7,4) (8,8,3) (9,9,4) (1,2,5)  (3,4,6) 
          L5 C  4  7  
            L6 H  (3,3,2) (6,6,4) (7,7,4) (8,8,3) (9,9,4) (1,2,6)  (4,5,7) 
          L5 C  6  6  
            L6 H  (5,5,4) (8,8,3) (9,9,4) (1,2,6)  (3,4,7)  (6,7,6) 
          L5 C 10  7  
            L6 H  (1,1,2) (2,2,2) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (8,8,3) (7,9,7) 
          L5 C 11  7  
            L6 H  (1,1,4) (2,2,2) (3,3,2) (4,4,4) (5,5,4) (6,6,4) (8,8,3) (7,9,7) 
          L5 C 12  6  
            L6 H  (5,5,4) (6,6,4) (8,8,3) (1,2,6)  (3,4,6)  (7,9,7) 
          L5 C 10  6  
            L6 H  (3,3,3) (4,4,4) (5,5,4) (6,6,4) (8,8,3) (1,2,5)  (7,9,7) 
          L5 C 11 -5  
            L6 H  (1,1,3) (2,2,3) (5,5,4) (6,6,4) (8,8,3) (3,4,6)  (7,9,7) 
          L5 C 13  7  
            L6 H  (1,1,4) (2,2,3) (5,5,4) (6,6,4) (8,8,3) (3,4,5)  (7,9,7) 
          L5 H  (1,1,4) (4,4,4) (5,5,4) (6,6,4) (8,8,3) (2,3,4)  (7,9,7) 
        L4 C  6  6  
          L5 H  (5,5,3) (8,8,4) (9,9,4) (1,2,6)  (3,4,6)  (6,7,7) 
        L4 C  3  7  
          L5 H  (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,3) (1,2,4)  (3,4,6) 
        L4 C  2  7  
          L5 H  (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,3) (1,2,6)  (3,4,4) 
        L4 C  4  7  
          L5 H  (3,3,2) (6,6,4) (7,7,5) (8,8,4) (9,9,3) (1,2,5)  (4,5,7) 
        L4 C 12 -5  
          L5 R 
        L4 C 13 -5  
          L5 R 
        L4 C 10  7  
          L5 H  (1,1,2) (2,2,2) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,3) (3,4,6) 
        L4 C 10 -5  
          L5 H  (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,3) (1,4,7)  (2,3,3) 
        L4 C 11  6  
          L5 H  (1,1,3) (2,2,2) (3,3,2) (4,4,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,3)
        L4 C 12  7  
          L5 H  (3,3,2) (4,4,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,3) (1,2,5) 
        L4 C 13  7  
          L5 H  (3,3,2) (4,4,3) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,3) (1,2,5) 
        L4 C 22 -5  
          L5 R 
        L4 C  1  7  
          L5 H  (1,1,3) (6,6,4) (7,7,5) (8,8,4) (9,9,3) (2,5,5)  (3,4,6) 
        L4 C 18 -5  
          L5 R 
        L4 C 14  6  
          L5 H  (1,1,4) (2,2,3) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,3) (3,4,5) 
        L4 C 15 -5  
          L5 R 
        L4 C 21 -5  
          L5 R 
        L4 C 15  7  
          L5 H  (1,1,4) (2,2,2) (5,5,4) (6,6,4) (7,7,3) (8,8,4) (9,9,3) (3,4,6) 
        L4 C 25 -5  
          L5 R 
        L4 C 16  6  
          L5 H  (5,5,4) (6,6,4) (7,7,5) (8,8,3) (9,9,3) (1,2,5)  (3,4,6) 
        L4 H  (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,3) (1,2,4)  (3,4,6) 
      L3 C 16 -5  
        L4 R 
      L3 C 18 -5  
        L4 R 
      L3 C  7  8  
        L4 H  (1,1,4) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (2,3,6)  (6,7,4) 
      L3 C 11  7  
        L4 H  (6,6,4) (8,8,4) (9,9,4) (1,2,5)  (3,4,5)  (5,7,8) 
      L3 C 18  7  
        L4 C  2  7  
          L5 H  (1,1,1) (2,2,4) (6,6,4) (8,8,4) (9,9,4) (3,4,5)  (5,7,8) 
        L4 C  3  7  
          L5 H  (6,6,4) (8,8,4) (9,9,4) (1,2,4)  (3,4,6)  (5,7,8) 
        L4 C  4  7  
          L5 H  (6,6,4) (8,8,4) (9,9,4) (1,2,5)  (3,4,5)  (5,7,8) 
        L4 C  6  7  
          L5 H  (1,1,3) (2,2,3) (5,5,3) (8,8,4) (9,9,4) (3,4,7)  (6,7,6) 
        L4 C  7  7  
          L5 C  1  7  
            L6 H  (5,5,4) (8,8,4) (9,9,4) (1,2,4)  (3,4,7)  (6,7,7) 
          L5 C  6  6  
            L6 H  (1,1,3) (2,2,3) (5,5,4) (8,8,4) (9,9,4) (3,4,7)  (6,7,5) 
          L5 C 14  6  
            L6 S 5 1 3 1533
          L5 C 13 -5  
            L6 R 
          L5 C 15 -5  
            L6 R 
          L5 H  (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (8,8,4) (9,9,4) (1,2,5) 
        L4 C  1  7  
          L5 H  (6,6,4) (8,8,4) (9,9,4) (1,2,4)  (3,4,6)  (5,7,8) 
        L4 C  6  6  
          L5 H  (1,1,3) (2,2,3) (5,5,3) (8,8,4) (9,9,4) (3,4,6)  (6,7,7) 
        L4 H  (6,6,4) (8,8,4) (9,9,4) (1,2,4)  (3,4,6)  (5,7,8) 
      L3 C  6  7  
        L4 H  (1,1,4) (4,4,4) (5,5,3) (8,8,4) (9,9,4) (2,3,5)  (6,7,6) 
      L3 C  7  7  
        L4 C  1  7  
          L5 H  (5,5,4) (8,8,4) (9,9,4) (1,2,4)  (3,4,7)  (6,7,7) 
        L4 C 19 -5  
          L5 R 
        L4 C  2  7  
          L5 H  (1,1,3) (2,2,3) (5,5,4) (8,8,4) (9,9,4) (3,4,5)  (6,7,7) 
        L4 C  3  7  
          L5 H  (1,1,4) (2,2,1) (5,5,4) (8,8,4) (9,9,4) (3,4,6)  (6,7,7) 
        L4 C  4  7  
          L5 H  (1,1,4) (8,8,4) (9,9,4) (2,3,4)  (4,5,7)  (6,7,7) 
        L4 C  6  6  
          L5 H  (1,1,4) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (2,3,5)  (6,7,5) 
        L4 C 13  7  
          L5 S 5 1 3 1567
        L4 C 14  6  
          L5 S 5 1 3 1533
        L4 C 13 -5  
          L5 R 
        L4 C 15 -5  
          L5 R 
        L4 C 22 -5  
          L5 R 
        L4 H  (1,1,4) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (8,8,4) (9,9,4) (2,3,4) 
      L3 C  1  7  
        L4 H  (6,6,4) (8,8,4) (9,9,4) (1,2,4)  (3,4,6)  (5,7,8) 
      L3 C 19 -5  
        L4 R 
      L3 C  6  6  
        L4 R 
      L3 C 13  7  
        L4 S 5 1 3 1567
      L3 C 14  6  
        L4 S 5 1 3 1533
      L3 C 13 -5  
        L4 R 
      L3 C 15 -5  
        L4 R 
      L3 C  4  7  
        L4 H  (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (1,2,6)  (3,4,4) 
      L3 C 22 -5  
        L4 R 
      L3 C 11  6  
        L4 H  (1,1,3) (2,2,2) (3,3,2) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4)
      L3 C 25 -5  
        L4 H  (1,1,4) (4,4,4) (5,5,4) (6,6,4) (7,7,2) (8,8,4) (9,9,4) (2,3,4) 
      L3 C 10 -5  
        L4 C  2 -6  
          L5 R 
        L4 C 19 -6  
          L5 R 
        L4 C  3  7  
          L5 H  (1,1,3) (2,2,2) (3,3,2) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4)
        L4 H  (1,1,3) (2,2,3) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (3,4,4) 
      L3 C 12 -5  
        L4 S 5 1 3 1623
      L3 C  2  7  
        L4 H  (1,1,3) (2,2,2) (3,3,1) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4)
      L3 C  3  7  
        L4 H  (1,1,4) (2,2,1) (3,3,2) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4)
      L3 C 10  7  
        L4 H  (1,1,3) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (2,3,4) (2,4,5) (3,4,6)
      L3 C 20 -5  
        L4 R 
      L3 C 12  7  
        L4 H  (3,3,1) (4,4,3) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (1,2,6) 
      L3 H  (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (1,2,5)  (3,4,5) 
    L2 C  3 -5  
      L3 S 2 1 2 1636
    L2 C  2 -5  
      L3 C  6  8  
        L4 H  (4,4,4) (6,6,0) (7,7,3) (8,8,4) (9,9,4) (1,3,9)  (2,5,6) 
      L3 C  1 -6  
        L4 C  3  9  
          L5 H  (1,1,5) (2,2,3) (3,3,0) (4,4,3) (5,5,5) (8,8,4) (9,9,4) (6,7,6) 
        L4 C  4  8  
          L5 H  (1,1,5) (2,2,4) (3,3,3) (4,4,0) (5,5,3) (8,8,4) (9,9,4) (6,7,6) 
        L4 C  5  8  
          L5 H  (1,1,5) (2,2,4) (3,3,4) (4,4,2) (5,5,2) (8,8,4) (9,9,4) (6,7,5) 
        L4 C 17  6  
          L5 C  5  7  
            L6 H  (1,1,5) (3,3,4) (4,4,2) (5,5,4) (9,9,4) (2,8,7)  (6,7,4) 
          L5 C  7  9  
            L6 H  (1,1,5) (6,6,3) (7,7,0) (8,8,3) (9,9,4) (2,5,8)  (3,4,7) 
          L5 C  6  6  
            L6 C  3  8  
              L7 H  (1,1,5) (2,2,3) (3,3,2) (4,4,3) (9,9,4) (5,8,7)  (6,7,6) 
            L6 C  4  7  
              L7 H  (1,1,5) (5,5,2) (9,9,4) (2,8,7)  (3,4,6)  (6,7,6) 
            L6 C  7  8  
              L7 H  (1,1,5) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,2) (7,7,0) (8,8,3) (9,9,4)
            L6 C 10  6  
              L7 H  (1,1,4) (9,9,4) (3,4,7)  (6,7,6)  (2,5,6) (2,8,6) (5,8,7)
            L6 C 19 -5  
              L7 R 
            L6 C  6  7  
              L7 H  (1,1,5) (9,9,4) (2,8,7)  (6,7,6)  (3,4,7) (3,5,5) (4,5,5)
            L6 C  4 -5  
              L7 H  (1,1,5) (8,8,3) (9,9,4) (2,4,6)  (3,5,7)  (6,7,5) 
            L6 C  3  7  
              L7 H  (1,1,5) (2,2,3) (3,3,4) (8,8,4) (9,9,4) (4,5,4)  (6,7,6) 
            L6 C 11  6  
              L7 H  (1,1,4) (2,2,3) (3,3,3) (4,4,3) (5,5,3) (8,8,4) (9,9,4) (6,7,6) 
            L6 C 21 -5  
              L7 R 
            L6 C 12  6  
              L7 H  (1,1,5) (2,2,4) (3,3,3) (8,8,3) (9,9,4) (4,5,6)  (6,7,5) 
            L6 H  (1,1,5) (2,2,4) (3,3,4) (8,8,3) (9,9,4) (4,5,5)  (6,7,5) 
          L5 C  7 -6  
            L6 R 
          L5 C  3  8  
            L6 H  (1,1,5) (2,2,3) (3,3,2) (4,4,3) (5,5,5) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
          L5 C  4  7  
            L6 H  (1,1,5) (2,2,4) (3,3,3) (4,4,4) (6,6,3) (8,8,3) (9,9,4) (5,7,4) 
          L5 C  4 -5  
            L6 H  (1,1,5) (4,4,3) (5,5,5) (6,6,3) (7,7,1) (8,8,3) (9,9,4) (2,3,6) 
          L5 C  3  7  
            L6 H  (1,1,5) (2,2,3) (3,3,4) (4,4,2) (5,5,4) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
          L5 C  7  8  
            L6 C 10  6  
              L7 H  (1,1,4) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,3) (7,7,1) (8,8,3) (9,9,4)
            L6 C 19 -5  
              L7 R 
            L6 C 11  6  
              L7 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,6,3) (7,7,1) (8,8,3) (9,9,4)
            L6 C 21 -5  
              L7 R 
            L6 C 12  6  
              L7 H  (1,1,5) (2,2,4) (3,3,3) (6,6,3) (7,7,1) (8,8,3) (9,9,4) (4,5,7) 
            L6 H  (1,1,5) (2,2,4) (3,3,4) (6,6,3) (7,7,1) (8,8,3) (9,9,4) (4,5,6) 
          L5 C 15 -5  
            L6 R 
          L5 C 16 -5  
            L6 R 
          L5 C 10  6  
            L6 H  (1,1,4) (2,2,3) (3,3,4) (6,6,3) (7,7,2) (8,8,3) (9,9,4) (4,5,6) 
          L5 C 19 -5  
            L6 R 
          L5 C 11  6  
            L6 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,6,3) (7,7,2) (8,8,3) (9,9,4)
          L5 C 21 -5  
            L6 R 
          L5 C 12  6  
            L6 H  (1,1,5) (2,2,4) (3,3,3) (6,6,3) (7,7,2) (8,8,3) (9,9,4) (4,5,6) 
          L5 H  (1,1,5) (2,2,4) (3,3,4) (6,6,3) (7,7,2) (8,8,3) (9,9,4) (4,5,5) 
        L4 C 16 -5  
          L5 R 
        L4 C 18 -5  
          L5 R 
        L4 C  7  9  
          L5 H  (6,6,3) (7,7,0) (8,8,4) (9,9,4) (1,2,8) (1,3,8) (2,5,8) (3,4,7) (4,5,8)
        L4 C 19 -5  
          L5 H  (1,1,2) (8,8,4) (9,9,4) (2,5,7)  (3,4,7)  (6,7,6) 
        L4 C  6 -5  
          L5 C  7 -6  
            L6 R 
          L5 C  3  8  
            L6 H  (1,1,5) (2,2,3) (3,3,2) (4,4,3) (6,6,3) (8,8,4) (9,9,4) (5,7,6) 
          L5 C  4  7  
            L6 H  (3,3,3) (6,6,3) (7,7,2) (8,8,4) (9,9,4) (1,2,8)  (4,5,6) 
          L5 C  5  7  
            L6 H  (3,3,4) (4,4,2) (5,5,4) (6,6,2) (7,7,2) (8,8,4) (9,9,4) (1,2,8) 
          L5 C 12  7  
            L6 H  (6,6,3) (8,8,4) (9,9,4) (1,3,7)  (2,4,6)  (5,7,6) 
          L5 C 13  7  
            L6 H  (3,3,4) (4,4,2) (6,6,3) (8,8,4) (9,9,4) (1,2,8)  (5,7,5) 
          L5 C 14  6  
            L6 H  (6,6,2) (8,8,4) (9,9,4) (1,2,8)  (3,4,7)  (5,7,5) 
          L5 C 23 -5  
            L6 R 
          L5 C 23 -6  
            L6 H  (6,6,3) (8,8,4) (9,9,4) (1,2,8)  (3,4,7)  (5,7,4) 
          L5 C  3  7  
            L6 C  4  6  
              L7 H  (1,1,5) (2,2,3) (3,3,4) (4,4,1) (5,5,4) (6,6,3) (7,7,2) (8,8,4) (9,9,4)
            L6 C  7 -7  
              L7 H  (1,1,5) (4,4,3) (5,5,5) (6,6,3) (7,7,0) (8,8,4) (9,9,4) (2,3,6) 
            L6 C 10  6  
              L7 H  (1,1,4) (2,2,2) (3,3,4) (4,4,3) (5,5,5) (6,6,3) (7,7,1) (8,8,4) (9,9,4)
            L6 H  (1,1,5) (2,2,3) (5,5,5) (6,6,3) (7,7,1) (8,8,4) (9,9,4) (3,4,5) 
          L5 C  4 -5  
            L6 H  (1,1,4) (2,2,3) (3,3,3) (4,4,2) (5,5,4) (6,6,3) (7,7,1) (8,8,4) (9,9,4)
          L5 C  7  8  
            L6 H  (5,5,4) (6,6,3) (7,7,1) (8,8,4) (9,9,4) (1,2,8)  (3,4,6) 
          L5 H  (6,6,3) (7,7,2) (8,8,4) (9,9,4) (1,2,8) (1,3,8) (2,5,7) (3,4,6) (4,5,6)
        L4 C  3  8  
          L5 H  (2,2,3) (4,4,3) (5,5,4) (8,8,4) (9,9,4) (1,3,6)  (6,7,6) 
        L4 C  4  7  
          L5 H  (5,5,2) (8,8,4) (9,9,4) (1,2,8)  (3,4,6)  (6,7,6) 
        L4 C  7  8  
          L5 H  (1,1,5) (2,2,4) (3,3,4) (4,4,4) (7,7,0) (8,8,4) (9,9,4) (5,6,5) 
        L4 C  5  7  
          L5 C  3  7  
            L6 H  (2,2,3) (4,4,2) (5,5,4) (8,8,4) (9,9,4) (1,3,8)  (6,7,5) 
          L5 C  4  6  
            L6 H  (5,5,4) (8,8,4) (9,9,4) (1,2,8)  (3,4,5)  (6,7,5) 
          L5 H  (3,3,4) (4,4,2) (7,7,4) (8,8,4) (9,9,4) (1,2,8)  (5,6,4) 
        L4 C  7  7  
          L5 H  (8,8,4) (9,9,4) (2,5,7)  (6,7,4)  (1,3,8) (1,4,8) (3,4,7)
        L4 C 13  7  
          L5 H  (3,3,4) (4,4,2) (8,8,4) (9,9,4) (1,2,8)  (5,6,5) (5,7,6) (6,7,6)
        L4 C 14  7  
          L5 H  (6,6,2) (7,7,3) (8,8,4) (9,9,4) (3,4,7)  (1,2,8) (1,5,7) (2,5,6)
        L4 C 23 -5  
          L5 H  (5,5,1) (8,8,4) (9,9,4) (1,2,8)  (3,4,7)  (6,7,6) 
        L4 C 10  6  
          L5 C  3 -6  
            L6 H  (1,1,4) (2,2,3) (5,5,3) (8,8,4) (9,9,4) (3,4,5)  (6,7,6) 
          L5 C  4  6  
            L6 H  (1,1,4) (2,2,2) (3,3,4) (4,4,1) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,4)
          L5 C  6  7  
            L6 H  (1,1,4) (2,2,2) (3,3,4) (4,4,3) (5,5,3) (8,8,4) (9,9,4) (6,7,6) 
          L5 C 15 -5  
            L6 R 
          L5 C 10 -6  
            L6 H  (2,2,2) (4,4,3) (5,5,4) (8,8,4) (9,9,4) (1,3,7)  (6,7,6) 
          L5 C 11  6  
            L6 H  (1,1,4) (2,2,2) (3,3,3) (4,4,3) (5,5,4) (8,8,4) (9,9,4) (6,7,6) 
          L5 C 12  6  
            L6 H  (1,1,4) (2,2,2) (3,3,3) (4,4,3) (5,5,4) (8,8,4) (9,9,4) (6,7,6) 
          L5 C 24 -5  
            L6 R 
          L5 C 13  6  
            L6 H  (1,1,4) (2,2,2) (3,3,4) (4,4,2) (5,5,3) (6,6,2) (7,7,4) (8,8,4) (9,9,4)
          L5 C 21 -5  
            L6 R 
          L5 C 14  6  
            L6 H  (1,1,4) (2,2,2) (3,3,4) (4,4,3) (5,5,3) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
          L5 H  (1,1,4) (2,2,2) (3,3,4) (4,4,3) (5,5,4) (8,8,4) (9,9,4) (6,7,5) 
        L4 C  6  7  
          L5 H  (5,5,2) (8,8,4) (9,9,4) (1,2,8)  (3,4,6)  (6,7,6) 
        L4 C 15 -5  
          L5 R 
        L4 C  3 -6  
          L5 H  (5,5,3) (8,8,4) (9,9,4) (1,2,8)  (3,4,6)  (6,7,5) 
        L4 C  4  6  
          L5 H  (1,1,5) (2,2,3) (3,3,4) (4,4,1) (5,5,3) (6,6,2) (7,7,4) (8,8,4) (9,9,4)
        L4 H  (2,2,3) (4,4,3) (7,7,4) (8,8,4) (9,9,4) (1,3,7)  (5,6,5) 
      L3 C  3  9  
        L4 H  (1,1,4) (2,2,2) (3,3,0) (4,4,3) (7,7,5) (8,8,4) (9,9,4) (5,6,8) 
      L3 C  4  8  
        L4 H  (1,1,4) (2,2,3) (3,3,3) (4,4,0) (5,5,3) (6,6,4) (7,7,5) (8,8,4) (9,9,4)
      L3 C  5  9  
        L4 H  (2,2,3) (4,4,3) (5,5,0) (6,6,3) (7,7,5) (8,8,4) (9,9,4) (1,3,8) 
      L3 C  4  6  
        L4 C  3  8  
          L5 H  (1,1,4) (2,2,2) (3,3,0) (4,4,2) (5,5,4) (6,6,4) (7,7,5) (8,8,4) (9,9,4)
        L4 C  5  8  
          L5 H  (1,1,4) (2,2,3) (3,3,4) (4,4,2) (5,5,0) (6,6,3) (7,7,5) (8,8,4) (9,9,4)
        L4 C  6  7  
          L5 H  (1,1,4) (2,2,3) (3,3,4) (8,8,4) (9,9,4) (4,5,5)  (6,7,6) 
        L4 C  7  8  
          L5 H  (1,1,4) (2,2,3) (3,3,4) (6,6,3) (9,9,4) (4,5,7)  (7,8,5) 
        L4 C 16  7  
          L5 C  1  9  
            L6 H  (1,1,0) (2,2,3) (3,3,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4) (4,5,7) 
          L5 C  3  7  
            L6 H  (2,2,2) (3,3,4) (7,7,4) (8,8,4) (9,9,4) (1,6,7)  (4,5,5) 
          L5 C  5  7  
            L6 H  (2,2,3) (5,5,4) (7,7,4) (8,8,4) (9,9,4) (1,6,6)  (3,4,5) 
          L5 C  6  6  
            L6 H  (1,1,4) (2,2,3) (3,3,4) (8,8,4) (9,9,4) (4,5,6)  (6,7,5) 
          L5 C  7 -6  
            L6 S 2 1 3 1807
          L5 C  1  8  
            L6 H  (1,1,2) (2,2,3) (3,3,4) (6,6,3) (7,7,3) (8,8,4) (9,9,4) (4,5,7) 
          L5 C  4  7  
            L6 H  (1,1,4) (2,2,3) (3,3,3) (6,6,3) (7,7,3) (8,8,4) (9,9,4) (4,5,6) 
          L5 C 10  6  
            L6 H  (1,1,3) (2,2,3) (5,5,4) (6,6,3) (7,7,3) (8,8,4) (9,9,4) (3,4,6) 
          L5 C 11  6  
            L6 H  (1,1,4) (2,2,2) (3,3,3) (6,6,3) (7,7,3) (8,8,4) (9,9,4) (4,5,7) 
          L5 C 21 -5  
            L6 R 
          L5 C 12  6  
            L6 H  (2,2,3) (3,3,3) (6,6,3) (7,7,3) (9,9,4) (1,8,7)  (4,5,7) 
          L5 H  (2,2,3) (3,3,4) (6,6,3) (7,7,3) (9,9,4) (1,8,7)  (4,5,6) 
        L4 C  1  9  
          L5 H  (1,1,0) (2,2,3) (3,3,4) (7,7,5) (8,8,4) (4,5,7)  (6,9,7) 
        L4 C  3  7  
          L5 H  (2,2,2) (3,3,4) (8,8,4) (1,7,8)  (4,5,5)  (6,9,7) 
        L4 C 12  7  
          L5 H  (2,2,3) (3,3,3) (8,8,4) (1,7,8)  (4,5,5)  (6,9,7) 
        L4 C 13  7  
          L5 H  (2,2,3) (5,5,3) (8,8,4) (1,7,8)  (3,4,5)  (6,9,7) 
        L4 C 21 -5  
          L5 H  (2,2,2) (3,3,2) (8,8,4) (1,7,8)  (4,5,7)  (6,9,7) 
        L4 C 11  6  
          L5 H  (2,2,2) (3,3,3) (8,8,4) (1,7,8)  (4,5,6)  (6,9,7) 
        L4 C  6  6  
          L5 C  1  8  
            L6 H  (1,1,2) (2,2,3) (3,3,4) (8,8,4) (9,9,4) (4,5,6)  (6,7,7) 
          L5 C  4  7  
            L6 H  (1,1,4) (2,2,3) (5,5,2) (8,8,4) (9,9,4) (3,4,6)  (6,7,7) 
          L5 C  5  7  
            L6 H  (1,1,4) (2,2,3) (3,3,4) (4,4,2) (5,5,4) (8,8,4) (9,9,4) (6,7,5) 
          L5 C  7  7  
            L6 H  (1,1,4) (2,2,3) (3,3,4) (4,4,4) (9,9,4) (5,6,4)  (7,8,7) 
          L5 C 25 -5  
            L6 R 
          L5 C 10  6  
            L6 H  (1,1,3) (2,2,3) (5,5,3) (8,8,4) (9,9,4) (3,4,6)  (6,7,7) 
          L5 H  (2,2,3) (7,7,4) (8,8,4) (1,9,7)  (3,4,7)  (5,6,5) 
        L4 C  7 -6  
          L5 S 2 1 3 1807
        L4 C 18  7  
          L5 S 2 1 4 1846
        L4 C  4  7  
          L5 H  (2,2,3) (3,3,3) (6,6,3) (8,8,4) (9,9,4) (1,7,7)  (4,5,6) 
        L4 C  5  7  
          L5 H  (1,1,4) (2,2,3) (3,3,4) (6,6,2) (7,7,4) (8,8,4) (9,9,4) (4,5,5) 
        L4 C  1  8  
          L5 H  (2,2,3) (3,3,4) (6,6,3) (7,7,4) (9,9,4) (1,8,5)  (4,5,7) 
        L4 C 10  6  
          L5 H  (2,2,3) (5,5,4) (6,6,3) (8,8,4) (9,9,4) (1,7,6)  (3,4,6) 
        L4 C 19 -5  
          L5 R 
        L4 C 22 -5  
          L5 R 
        L4 C 14  6  
          L5 H  (2,2,3) (3,3,4) (6,6,2) (8,8,4) (9,9,4) (1,7,7)  (4,5,6) 
        L4 C 23 -5  
          L5 R 
        L4 C 12  6  
          L5 H  (2,2,3) (3,3,3) (6,6,3) (1,8,7)  (4,5,7)  (7,9,7) 
        L4 H  (2,2,3) (3,3,4) (6,6,3) (1,8,7)  (4,5,6)  (7,9,7) 
      L3 C 17 -5  
        L4 C 16 -5  
          L5 R 
        L4 C 18 -5  
          L5 R 
        L4 C  3  8  
          L5 H  (2,2,2) (4,4,3) (6,6,4) (8,8,4) (9,9,4) (1,3,5)  (5,7,8) 
        L4 C  5  8  
          L5 H  (2,2,3) (4,4,3) (6,6,3) (8,8,4) (9,9,4) (1,3,7)  (5,7,6) 
        L4 C  7  9  
          L5 H  (2,2,3) (4,4,4) (5,5,5) (6,6,3) (7,7,0) (8,8,4) (9,9,4) (1,3,7) 
        L4 C  1  9  
          L5 C  3  7  
            L6 H  (1,1,0) (2,2,2) (3,3,4) (4,4,3) (5,5,5) (8,8,4) (9,9,4) (6,7,8) 
          L5 C  5  7  
            L6 H  (1,1,0) (2,2,3) (3,3,5) (4,4,3) (7,7,5) (8,8,4) (9,9,4) (5,6,6) 
          L5 C  6  6  
            L6 H  (1,1,0) (2,2,3) (3,3,5) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (6,7,6) 
          L5 H  (1,1,0) (2,2,3) (3,3,5) (4,4,4) (6,6,3) (8,8,4) (9,9,4) (5,7,7) 
        L4 C  6  7  
          L5 C  1  8  
            L6 H  (1,1,1) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (8,8,4) (9,9,4) (6,7,6) 
          L5 C  3  7  
            L6 H  (1,1,4) (2,2,2) (3,3,4) (4,4,3) (5,5,3) (8,8,4) (9,9,4) (6,7,6) 
          L5 C 18 -6  
            L6 R 
          L5 C  5  7  
            L6 H  (1,1,3) (2,2,3) (3,3,5) (4,4,3) (5,5,3) (6,6,2) (7,7,3) (8,8,4) (9,9,4)
          L5 C  7  7  
            L6 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (6,6,2) (7,7,2) (8,8,4) (9,9,4)
          L5 C 10  6  
            L6 H  (1,1,1) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (8,8,4) (9,9,4) (6,7,6) 
          L5 H  (1,1,3) (2,2,2) (3,3,4) (4,4,4) (5,5,3) (8,8,4) (9,9,4) (6,7,6) 
        L4 C 10  6  
          L5 C  3  7  
            L6 H  (1,1,2) (2,2,2) (3,3,4) (8,8,4) (9,9,4) (4,6,6)  (5,7,8) 
          L5 C  5  7  
            L6 H  (1,1,1) (2,2,3) (4,4,3) (8,8,4) (9,9,4) (3,6,7)  (5,7,8) 
          L5 C  6  6  
            L6 H  (3,3,5) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (1,2,3)  (6,7,6) 
          L5 H  (3,3,5) (4,4,4) (6,6,3) (8,8,4) (9,9,4) (1,2,3)  (5,7,7) 
        L4 C  7  8  
          L5 H  (5,5,5) (6,6,3) (7,7,1) (8,8,4) (9,9,4) (1,3,7)  (2,4,6) 
        L4 C  1  8  
          L5 C  3  7  
            L6 H  (1,1,1) (2,2,2) (3,3,4) (4,4,3) (6,6,4) (8,8,4) (9,9,4) (5,7,8) 
          L5 C  6  6  
            L6 H  (1,1,1) (2,2,3) (5,5,4) (8,8,4) (9,9,4) (3,4,8)  (6,7,6) 
          L5 C  7 -6  
            L6 S 2 1 3 1807
          L5 C 15  6  
            L6 S 2 1 4 1936
          L5 H  (1,1,1) (2,2,3) (3,3,5) (4,4,4) (6,6,2) (8,8,4) (9,9,4) (5,7,7) 
        L4 C  5  7  
          L5 H  (2,2,2) (4,4,3) (5,5,4) (6,6,2) (7,7,4) (8,8,4) (9,9,4) (1,3,7) 
        L4 C  6  6  
          L5 C  3  7  
            L6 H  (2,2,2) (4,4,3) (5,5,4) (8,8,4) (9,9,4) (1,3,7)  (6,7,6) 
          L5 C 11 -5  
            L6 R 
          L5 C 18 -6  
            L6 R 
          L5 C  7  7  
            L6 H  (1,1,3) (2,2,2) (3,3,4) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,4) (9,9,4)
          L5 C 15 -5  
            L6 R 
          L5 C 11 -6  
            L6 H  (1,1,3) (2,2,2) (3,3,4) (4,4,3) (5,5,4) (8,8,4) (9,9,4) (6,7,6) 
          L5 C 12  6  
            L6 H  (1,1,3) (2,2,2) (3,3,3) (4,4,3) (5,5,4) (6,6,3) (7,7,4) (8,8,4) (9,9,4)
          L5 C 21 -5  
            L6 R 
          L5 C 13  6  
            L6 H  (1,1,3) (2,2,2) (3,3,3) (4,4,3) (5,5,3) (6,6,3) (7,7,4) (8,8,4) (9,9,4)
          L5 C 23 -5  
            L6 R 
          L5 C 14  6  
            L6 H  (1,1,3) (2,2,2) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
          L5 H  (1,1,3) (2,2,2) (3,3,4) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (6,7,5) 
        L4 C  7 -6  
          L5 S 2 1 3 1807
        L4 C 15  6  
          L5 S 2 1 4 1936
        L4 C 14 -5  
          L5 R 
        L4 C 16 -6  
          L5 R 
        L4 H  (2,2,2) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,4) (9,9,4) (1,3,7) 
      L3 C  6  7  
        L4 H  (3,3,5) (4,4,4) (9,9,3) (1,2,6)  (5,6,6)  (7,8,6) 
      L3 C  7  8  
        L4 H  (3,3,5) (5,5,5) (6,6,3) (8,8,3) (9,9,3) (1,2,6)  (4,7,5) 
      L3 C  3  8  
        L4 H  (1,1,4) (2,2,2) (3,3,2) (8,8,4) (9,9,3) (4,7,7)  (5,6,8) 
      L3 C  3  7  
        L4 C  1  8  
          L5 H  (1,1,2) (2,2,2) (3,3,4) (8,8,4) (9,9,3) (4,7,7)  (5,6,8) 
        L4 C  5  7  
          L5 H  (1,1,4) (2,2,2) (3,3,4) (4,4,2) (7,7,5) (8,8,4) (9,9,3) (5,6,6) 
        L4 C  6  6  
          L5 H  (1,1,4) (2,2,2) (3,3,4) (4,4,3) (5,5,4) (8,8,3) (9,9,3) (6,7,6) 
        L4 H  (2,2,2) (3,3,4) (9,9,3) (1,7,7)  (4,6,6)  (5,8,8) 
      L3 C  1  9  
        L4 H  (1,1,0) (2,2,3) (3,3,5) (4,4,4) (9,9,3) (5,7,8)  (6,8,7) 
      L3 C  6  6  
        L4 C  1  8  
          L5 H  (1,1,2) (2,2,3) (3,3,5) (5,5,4) (9,9,3) (4,8,7)  (6,7,6) 
        L4 C  5  7  
          L5 H  (3,3,5) (4,4,3) (5,5,4) (8,8,4) (9,9,3) (1,2,6)  (6,7,5) 
        L4 C  7  7  
          L5 H  (3,3,5) (4,4,4) (5,5,4) (8,8,3) (9,9,3) (1,2,6)  (6,7,5) 
        L4 C 16 -5  
          L5 R 
        L4 C 10 -6  
          L5 H  (1,1,4) (2,2,2) (3,3,4) (4,4,4) (5,5,4) (8,8,3) (9,9,3) (6,7,6) 
        L4 C 11  6  
          L5 H  (1,1,3) (2,2,2) (3,3,4) (4,4,4) (5,5,4) (8,8,3) (9,9,3) (6,7,6) 
        L4 C 21 -5  
          L5 R 
        L4 C 12  6  
          L5 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (8,8,3) (9,9,3) (6,7,6) 
        L4 C 21 -6  
          L5 R 
        L4 C 13  6  
          L5 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,3) (6,6,3) (7,7,4) (8,8,3) (9,9,3)
        L4 C 23 -5  
          L5 R 
        L4 C 14  6  
          L5 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,3) (8,8,3) (9,9,3) (6,7,6) 
        L4 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,4) (8,8,3) (9,9,3) (6,7,5) 
      L3 C  5  7  
        L4 S 2 1 3 1997
      L3 C  7 -6  
        L4 S 2 1 3 1807
      L3 C  1  8  
        L4 H  (2,2,3) (3,3,5) (5,5,5) (8,8,3) (9,9,3) (1,4,5)  (6,7,6) 
      L3 C 12  6  
        L4 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (8,8,3) (9,9,3) (6,7,6) 
      L3 C 21 -5  
        L4 R 
      L3 C 13  6  
        L4 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (8,8,3) (9,9,3) (6,7,6) 
      L3 C 23 -5  
        L4 R 
      L3 C 17 -6  
        L4 H  (3,3,5) (4,4,4) (5,5,5) (8,8,3) (9,9,3) (1,2,5)  (6,7,5) 
      L3 C 16  6  
        L4 C 10 -6  
          L5 H  (1,1,4) (2,2,2) (3,3,4) (4,4,4) (5,5,5) (8,8,3) (9,9,3) (6,7,5) 
        L4 C 11  6  
          L5 H  (1,1,3) (2,2,2) (3,3,4) (4,4,4) (5,5,5) (6,6,3) (7,7,3) (8,8,3) (9,9,3)
        L4 C 21 -6  
          L5 R 
        L4 C 14  6  
          L5 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,3) (9,9,3)
        L4 H  (1,1,3) (2,2,3) (3,3,5) (4,4,4) (5,5,5) (6,6,3) (7,7,1) (8,8,3) (9,9,3)
      L3 C 18  6  
        L4 S 2 1 3 2051
      L3 R 
    L2 C  6 -5  
      L3 S 2 1 2 2054
    L2 C  4 -5  
      L3 C  1  7  
        L4 H  (4,4,4) (5,5,4) (8,8,4) (1,9,7)  (2,3,5)  (6,7,6) 
      L3 C  2  8  
        L4 H  (1,1,3) (2,2,0) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4)
      L3 C  3  7  
        L4 H  (1,1,4) (4,4,3) (5,5,4) (8,8,4) (9,9,4) (2,3,5)  (6,7,6) 
      L3 C  5  7  
        L4 H  (3,3,4) (4,4,3) (5,5,4) (8,8,4) (9,9,4) (1,2,6)  (6,7,5) 
      L3 C  6  8  
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,0) (7,7,3) (8,8,4) (9,9,4)
      L3 C  7  7  
        L4 H  (3,3,4) (4,4,4) (9,9,4) (1,2,6)  (5,6,5)  (7,8,7) 
      L3 C 10  7  
        L4 H  (1,1,3) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (2,3,5)  (6,7,6) 
      L3 C 11  7  
        L4 H  (3,3,3) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (1,2,5)  (6,7,6) 
      L3 C 12  6  
        L4 H  (3,3,3) (4,4,3) (5,5,4) (8,8,4) (9,9,4) (1,2,6)  (6,7,6) 
      L3 C 21 -5  
        L4 R 
      L3 C 13  6  
        L4 H  (1,1,4) (4,4,3) (5,5,3) (8,8,4) (9,9,4) (2,3,6)  (6,7,6) 
      L3 C 23 -5  
        L4 R 
      L3 C 14  7  
        L4 H  (3,3,4) (4,4,4) (5,5,3) (6,6,2) (9,9,4) (1,2,6)  (7,8,7) 
      L3 C 15  7  
        L4 H  (3,3,4) (4,4,4) (7,7,3) (8,8,4) (9,9,4) (1,2,6)  (5,6,5) 
      L3 C 16 -5  
        L4 H  (1,1,2) (2,2,4) (3,3,4) (4,4,4) (5,5,3) (6,6,3) (7,7,2) (8,8,4) (9,9,4)
      L3 C 17  6  
        L4 H  (1,1,3) (4,4,4) (8,8,3) (2,3,7)  (5,6,7)  (7,9,6) 
      L3 C 18 -5  
        L4 R 
      L3 C 16  7  
        L4 H  (1,1,4) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (2,3,6)  (6,7,4) 
      L3 C 25 -5  
        L4 R 
      L3 C 18  7  
        L4 H  (1,1,2) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (2,3,6)  (6,7,6) 
      L3 C 19 -5  
        L4 R 
      L3 C 10 -5  
        L4 C  2 -6  
          L5 R 
        L4 C 19 -6  
          L5 R 
        L4 C  6  7  
          L5 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
        L4 C 15 -5  
          L5 R 
        L4 C 24 -5  
          L5 R 
        L4 C 11  6  
          L5 H  (1,1,3) (2,2,2) (3,3,3) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (6,7,6) 
        L4 C 21 -6  
          L5 R 
        L4 C 14  6  
          L5 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
        L4 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (6,7,5) 
      L3 C 15 -5  
        L4 S 2 1 3 2117
      L3 C  2  7  
        L4 H  (1,1,3) (2,2,2) (3,3,3) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (6,7,6) 
      L3 C 20 -5  
        L4 R 
      L3 C  6  7  
        L4 H  (1,1,4) (4,4,4) (5,5,3) (6,6,2) (7,7,3) (8,8,4) (9,9,4) (2,3,6) 
      L3 C 24 -5  
        L4 R 
      L3 C 11  6  
        L4 C 14  6  
          L5 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,3) (6,6,3) (7,7,3) (8,8,4) (9,9,4)
        L4 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (6,7,5) 
      L3 C 14  6  
        L4 S 2 1 3 2131
      L3 C 21 -6  
        L4 R 
      L3 C 23 -6  
        L4 R 
      L3 H  (3,3,4) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (1,2,5)  (6,7,5) 
    L2 C  1  7  
      L3 H  (1,1,4) (2,2,2) (7,7,4) (8,8,4) (9,9,4) (3,4,6)  (5,6,6) 
    L2 C  2  7  
      L3 H  (1,1,3) (2,2,4) (3,3,2) (8,8,4) (9,9,4) (4,5,6)  (6,7,7) 
    L2 C  3  7  
      L3 H  (1,1,4) (2,2,2) (3,3,4) (4,4,2) (7,7,4) (8,8,4) (9,9,4) (5,6,6) 
    L2 C  4  7  
      L3 H  (1,1,4) (4,4,4) (5,5,2) (8,8,4) (9,9,4) (2,3,5)  (6,7,7) 
    L2 C  5  7  
      L3 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (5,5,4) (8,8,4) (9,9,4) (6,7,5) 
    L2 C  6  7  
      L3 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,2) (8,8,4) (9,9,4) (6,7,6) 
    L2 C  7  7  
      L3 H  (1,1,4) (2,2,4) (3,3,3) (4,4,3) (5,5,3) (6,6,2) (9,9,4) (7,8,7) 
    L2 C 10  6  
      L3 H  (3,3,3) (4,4,3) (5,5,3) (8,8,4) (9,9,4) (1,2,6)  (6,7,7) 
    L2 C 11  6  
      L3 H  (1,1,4) (4,4,3) (5,5,3) (8,8,4) (9,9,4) (2,3,5)  (6,7,7) 
    L2 H  (1,1,4) (2,2,3) (5,5,3) (8,8,4) (9,9,4) (3,4,5)  (6,7,7) 
  L1 C  1 -5  
    L2 S 1 0 1 2157
  L1 C  6 -5  
    L2 C  5 -5  
      L3 S 6 0 1 2157
    L2 C  7 -5  
      L3 S 7 0 1 2157
    L2 C  3 -5  
      L3 C  2 -5  
        L4 S 3 0 1 2157
      L3 C  4 -5  
        L4 S 4 0 1 2157
      L3 C  1  8  
        L4 H  (1,1,0) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,3)
      L3 C  2  8  
        L4 H  (1,1,3) (2,2,0) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4)
      L3 C  4  8  
        L4 H  (1,1,4) (2,2,4) (3,3,3) (4,4,0) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,4)
      L3 C  5  8  
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,0) (6,6,3) (7,7,4) (8,8,4) (9,9,4)
      L3 C  7  8  
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,3) (7,7,0) (8,8,3) (9,9,4)
      L3 C  8  8  
        L4 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,0) (9,9,3)
      L3 C 11  7  
        L4 C  1  7  
          L5 H  (1,1,4) (2,2,1) (3,3,3) (6,6,4) (7,7,4) (8,8,4) (9,9,3) (4,5,7) 
        L4 C  2  7  
          L5 H  (3,3,3) (7,7,4) (8,8,4) (1,2,5)  (4,5,7)  (6,9,7) 
        L4 C  4  7  
          L5 H  (1,1,4) (2,2,3) (3,3,2) (7,7,4) (8,8,4) (4,5,6)  (6,9,7) 
        L4 C  5  7  
          L5 H  (1,1,4) (2,2,3) (3,3,3) (6,6,3) (7,7,4) (8,8,4) (9,9,4) (4,5,5) 
        L4 H  (3,3,3) (1,2,6)  (4,5,7)  (6,9,7)  (7,8,7) 
      L3 C 12  7  
        L4 S 4 1 3 2191
      L3 C 14  7  
        L4 S 3 0 3 2191
      L3 C 15  7  
        L4 S 1 1 3 2191
      L3 C 17  7  
        L4 S 6 0 3 2191
      L3 C 18  7  
        L4 S 7 1 3 2191
      L3 C  1  7  
        L4 C  2  7  
          L5 H  (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,3) (1,2,4) 
        L4 C 20 -5  
          L5 R 
        L4 C  4  7  
          L5 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,3) (6,6,4) (7,7,4) (8,8,4) (9,9,3)
        L4 C 22 -5  
          L5 R 
        L4 C  5  7  
          L5 H  (1,1,3) (2,2,3) (3,3,4) (4,4,3) (5,5,3) (6,6,3) (7,7,4) (8,8,4) (9,9,3)
        L4 C 23 -5  
          L5 R 
        L4 C  7  7  
          L5 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,3) (7,7,3) (8,8,3) (9,9,3)
        L4 C 25 -5  
          L5 R 
        L4 C  8  7  
          L5 H  (1,1,3) (2,2,3) (3,3,4) (4,4,4) (5,5,4) (6,6,4) (7,7,3) (8,8,3) (9,9,2)
        L4 C 26 -5  
          L5 R 
        L4 C 10  6  
          L5 H  (7,7,4) (8,8,4) (9,9,3) (1,2,5)  (3,6,7)  (4,5,7) 
        L4 C 20 -6  
          L5 R 
        L4 C 11  6  
          L5 H  (1,1,3) (2,2,2) (3,3,3) (6,6,4) (7,7,4) (8,8,4) (9,9,3) (4,5,7) 
        L4 H  (1,1,3) (2,2,3) (3,3,4) (6,6,3) (9,9,3) (4,5,7)  (7,8,7) 
      L3 C  2  7  
        L4 S 7 1 3 2229
      L3 C  4  7  
        L4 S 3 0 3 2229
      L3 C  5  7  
        L4 S 4 1 3 2229
      L3 C  7  7  
        L4 S 6 0 3 2229
      L3 C  8  7  
        L4 S 1 1 3 2229
      L3 C 19 -5  
        L4 R 
      L3 C 20 -5  
        L4 R 
      L3 C 22 -5  
        L4 R 
      L3 C 23 -5  
        L4 R 
      L3 C 25 -5  
        L4 R 
      L3 C 26 -5  
        L4 R 
      L3 C 10  7  
        L4 H  (1,1,3) (2,6,6)  (3,7,7)  (4,8,7)  (5,9,7) 
      L3 C 11  6  
        L4 H  (3,3,3) (5,5,4) (6,6,4) (1,2,6)  (4,9,6)  (7,8,7) 
      L3 H  (3,3,4) (4,4,4) (6,6,3) (1,2,7)  (5,9,6)  (7,8,6) 
    L2 C  4 -5  
      L3 C  1  9  
        L4 H  (1,1,0) (2,2,3) (3,3,5) (4,4,4) (9,9,3) (5,7,8)  (6,8,7) 
      L3 C  2  8  
        L4 H  (1,1,3) (2,2,0) (3,3,3) (4,4,4) (5,5,5) (8,8,4) (9,9,4) (6,7,7) 
      L3 C  3  9  
        L4 H  (1,1,5) (2,2,3) (3,3,0) (4,4,3) (9,9,4) (5,7,8)  (6,8,7) 
      L3 C  5  9  
        L4 H  (2,2,4) (4,4,3) (5,5,0) (6,6,3) (7,7,4) (1,8,8)  (3,9,8) 
      L3 C  2  6  
        L4 C  1  8  
          L5 H  (1,1,0) (2,2,2) (3,3,4) (4,4,4) (5,5,5) (6,6,4) (7,7,4) (8,8,4) (9,9,3)
        L4 C  3  8  
          L5 H  (1,1,4) (2,2,2) (3,3,0) (4,4,3) (5,5,5) (6,6,4) (7,7,4) (8,8,4) (9,9,4)
        L4 C  7  8  
          L5 H  (1,1,4) (4,4,4) (5,5,5) (6,6,3) (7,7,0) (8,8,3) (9,9,4) (2,3,7) 
        L4 C  8  8  
          L5 H  (1,1,4) (2,2,4) (3,3,4) (5,5,5) (7,7,3) (8,8,0) (9,9,3) (4,6,7) 
        L4 C  5  7  
          L5 C  1  7  
            L6 H  (1,1,4) (4,4,3) (5,5,4) (6,6,3) (7,7,4) (8,8,4) (9,9,3) (2,3,5) 
          L5 C  3  7  
            L6 H  (1,1,4) (4,4,2) (5,5,4) (6,6,3) (7,7,4) (8,8,4) (9,9,4) (2,3,5) 
          L5 C  7  7  
            L6 H  (1,1,4) (4,4,3) (5,5,4) (6,6,2) (9,9,4) (2,3,7)  (7,8,6) 
          L5 C  8  7  
            L6 H  (1,1,4) (4,4,3) (5,5,4) (6,6,3) (9,9,3) (2,3,7)  (7,8,6) 
          L5 C  2  7  
            L6 H  (1,1,3) (4,4,3) (5,5,3) (6,6,3) (7,7,4) (8,8,4) (9,9,4) (2,3,6) 
          L5 C  5  8  
            L6 C 10  6  
              L7 H  (4,4,3) (5,5,2) (6,6,3) (7,7,4) (8,8,4) (1,9,7)  (2,3,7) 
            L6 C 11  6  
              L7 H  (1,1,4) (4,4,3) (6,6,3) (7,7,4) (8,8,4) (2,9,7)  (3,5,5) 
            L6 C 20 -6  
              L7 R 
            L6 C 12  6  
              L7 H  (1,1,4) (2,2,3) (3,3,3) (4,4,2) (5,5,2) (6,6,3) (7,7,4) (8,8,4) (9,9,4)
            L6 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (7,7,4) (8,8,4) (9,9,4) (5,6,4) 
          L5 C 14 -5  
            L6 R 
          L5 C 10  6  
            L6 H  (4,4,3) (5,5,3) (6,6,3) (1,9,7)  (2,3,7)  (7,8,7) 
          L5 C 11  6  
            L6 H  (1,1,4) (4,4,3) (6,6,3) (2,9,7)  (3,5,6)  (7,8,7) 
          L5 C 20 -6  
            L6 R 
          L5 C 12  6  
            L6 H  (1,1,4) (2,2,3) (3,3,3) (4,4,2) (5,5,3) (6,6,3) (7,7,4) (8,8,4) (9,9,4)
          L5 H  (1,1,4) (3,3,4) (4,4,3) (5,5,3) (6,6,3) (2,9,6)  (7,8,7) 
        L4 C  1  7  
          L5 H  (1,1,4) (4,4,4) (5,5,5) (2,3,5)  (6,9,6)  (7,8,6) 
        L4 C  3  7  
          L5 H  (1,1,4) (4,4,3) (5,5,5) (2,3,5)  (6,9,7)  (7,8,6) 
        L4 C 10  7  
          L5 H  (1,1,3) (4,4,4) (5,5,5) (2,3,5)  (6,9,7)  (7,8,6) 
        L4 C 11  7  
          L5 H  (3,3,3) (4,4,4) (5,5,5) (1,2,5)  (6,9,7)  (7,8,6) 
        L4 C 13  6  
          L5 H  (1,1,4) (4,4,3) (5,5,4) (2,3,6)  (6,9,7)  (7,8,6) 
        L4 C 23 -5  
          L5 R 
        L4 C 17  6  
          L5 H  (3,3,4) (5,5,5) (9,9,3) (1,2,6)  (4,6,7)  (7,8,5) 
        L4 C 12  7  
          L5 H  (4,4,3) (5,5,5) (6,9,7)  (7,8,6)  (1,2,7) (1,3,6) (2,3,6)
        L4 C 21 -5  
          L5 R 
        L4 C 12  6  
          L5 H  (3,3,3) (4,4,3) (5,5,5) (1,2,6)  (6,9,7)  (7,8,6) 
        L4 C  8  7  
          L5 C  2  7  
            L6 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,5) (6,6,3) (9,9,3) (7,8,5) 
          L5 C 20 -5  
            L6 R 
          L5 C  7  7  
            L6 H  (1,1,4) (4,4,4) (5,5,5) (6,6,3) (9,9,3) (2,3,7)  (7,8,4) 
          L5 C 10  6  
            L6 H  (1,1,3) (4,4,4) (5,5,5) (6,6,3) (9,9,3) (2,3,7)  (7,8,5) 
          L5 C 20 -6  
            L6 R 
          L5 C 11  6  
            L6 H  (1,1,4) (3,3,3) (4,4,4) (5,5,5) (6,6,3) (2,9,6)  (7,8,5) 
          L5 H  (1,1,4) (3,3,4) (4,4,4) (5,5,5) (6,6,3) (2,9,5)  (7,8,5) 
        L4 C 26 -5  
          L5 R 
        L4 C  2  7  
          L5 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (9,9,4) (5,7,7)  (6,8,6) 
        L4 C 20 -5  
          L5 R 
        L4 C 18  6  
          L5 H  (1,1,3) (4,4,4) (9,9,3) (2,3,7)  (5,7,7)  (6,8,6) 
        L4 C 19 -5  
          L5 R 
        L4 C 10  6  
          L5 C  7 -6  
            L6 H  (1,1,3) (4,4,4) (5,5,4) (6,6,2) (9,9,4) (2,3,7)  (7,8,6) 
          L5 C 14  6  
            L6 H  (1,1,3) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,3) (9,9,4) (2,3,7) 
          L5 H  (1,1,3) (4,4,4) (5,5,5) (6,6,3) (7,7,1) (8,8,3) (9,9,4) (2,3,7) 
        L4 C 19 -6  
          L5 R 
        L4 C 20 -6  
          L5 R 
        L4 C  7 -6  
          L5 H  (1,1,4) (4,4,4) (5,5,4) (6,6,2) (9,9,4) (2,3,6)  (7,8,6) 
        L4 C 14  6  
          L5 H  (1,1,4) (4,4,4) (5,5,4) (6,6,2) (7,7,3) (8,8,3) (9,9,4) (2,3,6) 
        L4 H  (1,1,4) (4,4,4) (5,5,5) (6,6,3) (7,7,1) (8,8,3) (9,9,4) (2,3,6) 
      L3 C  7  8  
        L4 H  (6,6,3) (7,7,0) (8,8,3) (1,4,8)  (2,5,8)  (3,9,8) 
      L3 C  8  8  
        L4 H  (1,1,5) (8,8,0) (9,9,3) (2,5,8)  (3,6,8)  (4,7,6) 
      L3 C  1 -6  
        L4 C 19 -5  
          L5 H  (1,1,2) (2,2,3) (3,3,5) (4,4,3) (5,5,5) (6,9,6)  (7,8,6) 
        L4 C 19 -6  
          L5 C  3  8  
            L6 H  (1,1,4) (2,2,3) (3,3,2) (4,4,3) (5,5,5) (6,9,7)  (7,8,6) 
          L5 C  5  8  
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,9,6)  (7,8,6) 
          L5 C 11  6  
            L6 H  (4,4,3) (1,2,6)  (3,5,8)  (6,9,7)  (7,8,6) 
          L5 C 13  6  
            L6 H  (1,1,4) (2,9,6)  (3,5,8)  (4,6,6)  (7,8,6) 
          L5 C  3  7  
            L6 C  5  7  
              L7 H  (1,1,4) (2,2,3) (3,3,4) (4,4,2) (5,5,4) (6,6,3) (9,9,4) (7,8,6) 
            L6 C 23 -5  
              L7 R 
            L6 C  7 -6  
              L7 H  (1,1,4) (4,4,3) (5,5,5) (2,9,5)  (3,6,7)  (7,8,6) 
            L6 C  8  7  
              L7 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,5) (6,6,3) (9,9,3) (7,8,4) 
            L6 C 10 -6  
              L7 H  (1,1,4) (2,2,3) (3,3,4) (4,4,3) (5,5,5) (6,6,3) (9,9,3) (7,8,5) 
            L6 C 12  6  
              L7 H  (1,1,4) (2,2,2) (3,3,3) (4,4,3) (5,5,5) (6,6,3) (9,9,4) (7,8,6) 
            L6 C 21 -5  
              L7 R 
            L6 C 14  6  
              L7 H  (1,1,4) (2,2,2) (3,3,4) (4,4,3) (5,5,4) (6,6,2) (7,7,4) (8,8,3) (9,9,4)
            L6 H  (1,1,4) (2,2,2) (3,3,4) (4,4,3) (5,5,5) (6,6,3) (7,7,1) (8,8,3) (9,9,4)
          L5 C  5 -6  
            L6 R 
          L5 C 21 -5  
            L6 R 
          L5 C  7  7  
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,4) (6,6,2) (9,9,3) (7,8,5) 
          L5 C  8 -6  
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,6,3) (9,9,2) (7,8,6) 
          L5 C 10 -6  
            L6 H  (1,1,4) (4,4,3) (5,5,4) (6,6,3) (9,9,2) (2,3,8)  (7,8,6) 
          L5 C 12  6  
            L6 H  (1,1,4) (2,2,3) (3,3,4) (4,4,2) (5,5,4) (6,6,3) (7,7,3) (8,8,4) (9,9,3)
          L5 C 21 -6  
            L6 R 
          L5 C 14  6  
            L6 H  (1,1,4) (2,2,3) (3,3,5) (4,4,3) (5,5,3) (6,6,3) (7,7,2) (8,8,4) (9,9,3)
          L5 C 32 -5  
            L6 R 
          L5 C 15  6  
            L6 H  (1,1,4) (2,2,3) (3,3,5) (4,4,3) (5,5,4) (6,6,2) (7,7,2) (8,8,4) (9,9,3)
          L5 H  (1,1,4) (2,2,3) (3,3,5) (4,4,3) (5,5,4) (6,6,3) (7,7,3) (8,9,5) 
        L4 C  3  8  
          L5 C  5  7  
            L6 H  (1,1,5) (2,2,3) (3,3,2) (4,4,2) (5,5,4) (6,6,3) (7,7,4) (8,9,7) 
          L5 C 10  6  
            L6 H  (1,1,4) (2,2,2) (3,3,2) (4,4,3) (5,5,5) (6,6,4) (9,9,4) (7,8,6) 
          L5 H  (1,1,5) (2,2,3) (5,5,5) (3,4,4)  (6,9,7)  (7,8,6) 
        L4 C  5  8  
          L5 C  3  7  
            L6 H  (1,1,5) (2,2,3) (3,3,4) (4,4,2) (5,5,2) (6,6,3) (7,7,4) (8,9,7) 
          L5 C  7  7  
            L6 H  (1,1,5) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,2) (9,9,3) (7,8,5) 
          L5 C  8 -6  
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,7,4) (8,8,3) (9,9,2)
          L5 C 10  6  
            L6 H  (1,1,4) (2,2,3) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,8,4) (9,9,3)
          L5 H  (1,1,5) (2,2,4) (4,4,3) (6,6,3) (7,7,3) (3,5,6)  (8,9,6) 
        L4 C 10  6  
          L5 C 11  6  
            L6 H  (1,1,4) (2,2,2) (4,4,3) (3,5,8)  (6,9,7)  (7,8,6) 
          L5 C 12  6  
            L6 H  (1,1,4) (2,4,5)  (3,5,8)  (6,9,7)  (7,8,6) 
          L5 C 13  6  
            L6 H  (1,1,4) (3,3,4) (5,5,4) (2,6,6)  (4,9,6)  (7,8,6) 
          L5 C 14  6  
            L6 H  (1,1,4) (2,2,3) (4,4,3) (3,5,8)  (6,9,6)  (7,8,6) 
          L5 C  5 -6  
            L6 H  (1,1,4) (2,2,2) (3,3,4) (4,4,3) (5,5,5) (6,6,3) (7,7,2) (8,9,7) 
          L5 C 32 -5  
            L6 R 
          L5 C  7  7  
            L6 H  (1,1,4) (2,2,3) (3,3,5) (5,5,4) (6,6,2) (4,9,6)  (7,8,6) 
          L5 C  8 -6  
            L6 R 
          L5 C  3  7  
            L6 H  (1,1,4) (2,2,2) (3,3,4) (4,4,2) (5,5,4) (6,6,3) (7,7,3) (8,8,4) (9,9,3)
          L5 C 21 -6  
            L6 R 
          L5 C 15  6  
            L6 H  (1,1,4) (2,2,3) (3,3,5) (4,4,3) (5,5,4) (6,6,2) (7,7,2) (8,8,4) (9,9,3)
          L5 H  (1,1,4) (2,2,3) (3,3,5) (4,4,3) (5,5,4) (6,6,3) (7,7,3) (8,9,5) 
        L4 C 13  6  
          L5 C  5 -6  
            L6 S 4 1 4 2460
          L5 C  3  7  
            L6 H  (1,1,5) (2,2,3) (3,3,4) (4,4,2) (5,5,3) (6,6,3) (9,9,4) (7,8,6) 
          L5 C  7  7  
            L6 H  (1,1,5) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,6,2) (9,9,3) (7,8,5) 
          L5 C  8 -6  
            L6 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,7,4) (8,8,3) (9,9,2)
          L5 C 11  6  
            L6 H  (1,1,5) (2,2,3) (3,3,4) (4,4,3) (5,5,3) (6,6,3) (7,7,3) (8,9,6) 
          L5 C 21 -5  
            L6 R 
          L5 C 12  6  
            L6 H  (1,1,5) (2,2,4) (3,3,4) (4,4,2) (5,5,3) (6,6,3) (7,7,3) (8,9,6) 
          L5 C 21 -6  
            L6 R 
          L5 C 14  6  
            L6 H  (1,1,5) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,7,2) (8,9,6) 
          L5 C 15  6  
            L6 H  (1,1,5) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,6,2) (7,7,2) (8,9,6) 
          L5 C 25 -5  
            L6 R 
          L5 C 13 -6  
            L6 H  (1,1,5) (2,2,4) (3,3,5) (4,4,3) (5,5,2) (6,6,3) (7,7,3) (8,9,5) 
          L5 C 16  6  
            L6 H  (1,1,5) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,6,3) (7,7,3) (8,9,4) 
          L5 H  (1,1,4) (2,2,4) (3,3,5) (4,4,3) (5,5,3) (6,6,3) (7,7,3) (8,8,3) (9,9,2)
        L4 C  3 -6  
          L5 C  5 -6  
            L6 R 
          L5 C  7  7  
            L6 H  (1,1,5) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,2) (9,9,3) (7,8,5) 
          L5 C  8 -6  
            L6 H  (1,1,4) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,3) (7,7,4) (8,8,3) (9,9,2)
          L5 C 14  6  
            L6 H  (1,1,5) (2,2,4) (3,3,4) (4,4,3) (5,5,3) (6,6,3) (7,7,2) (8,9,6) 
          L5 C 15  6  
            L6 H  (1,1,5) (2,2,4) (3,3,4) (4,4,3) (5,5,4) (6,6,2) (7,7,2) (8,9,6) 
          L5 H  (1,1,5) (3,3,4) (5,5,4) (6,6,3) (7,7,3) (2,4,6)  (8,9,5) 
        L4 C  5  7  
          L5 H  (1,1,5) (2,2,3) (3,3,4) (4,4,2) (5,5,4) (6,9,6)  (7,8,6) 
        L4 C 23 -5  
          L5 R 
        L4 C 23 -6  
          L5 C 14 -6  
            L6 R 
          L5 C  7  7  
            L6 H  (1,1,5) (2,2,3) (4,4,3) (5,5,4) (6,6,2) (3,9,7)  (7,8,6) 
          L5 H  (1,1,5) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,6,3) (9,9,3) (7,8,5) 
        L4 C 14  6  
          L5 C  7  7  
            L6 H  (1,1,5) (2,2,3) (4,4,3) (5,5,4) (6,6,2) (3,9,7)  (7,8,6) 
          L5 H  (1,1,5) (2,2,3) (3,3,4) (4,4,3) (5,5,4) (6,6,3) (9,9,3) (7,8,5) 
        L4 C 18  6  
          L5 S 4 1 4 2514
        L4 C 11 -5  
          L5 H  (1,1,5) (2,2,3) (4,4,3) (5,5,5) (9,9,3) (3,6,7)  (7,8,4) 
        L4 C  7 -6  
          L5 H  (1,1,5) (2,2,3) (4,4,3) (5,5,5) (9,9,3) (3,6,6)  (7,8,5) 
        L4 C  8  7  
          L5 H  (1,1,5) (2,2,3) (3,3,3) (4,4,3) (5,5,5) (6,6,3) (9,9,3) (7,8,4) 
        L4 C 16 -5  
          L5 R 
        L4 C 11 -6  
          L5 H  (1,1,5) (2,2,3) (3,3,2) (4,4,3) (5,5,5) (6,6,3) (9,9,4) (7,8,5) 
        L4 C 12  6  
          L5 H  (1,1,5) (2,2,3) (3,3,2) (4,4,3) (5,5,5) (6,6,3) (9,9,4) (7,8,5) 
        L4 H  (1,1,5) (2,2,3) (3,3,3) (4,4,3) (5,5,5) (6,6,3) (7,7,1) (8,8,3) (9,9,4)
      L3 C  5 -6  
        L4 S 4 1 3 2529
      L3 C  3  7  
        L4 H  (1,1,4) (2,2,2) (3,3,4) (4,4,2) (5,5,4) (6,6,3) (7,7,4) (8,8,4) (9,9,3)
      L3 C  7  7  
        L4 H  (1,1,4) (2,2,3) (3,3,5) (4,4,3) (5,5,4) (6,6,2) (9,9,3) (7,8,6) 
      L3 C  8  7  
        L4 H  (1,1,4) (2,2,3) (3,3,5) (4,4,3) (5,5,4) (6,6,3) (9,9,2) (7,8,6) 
      L3 C  1  8  
        L4 H  (1,1,2) (2,2,3) (3,3,5) (4,4,3) (5,5,3) (6,6,3) (7,7,4) (8,8,4) (9,9,3)
      L3 H  (1,1,3) (2,2,3) (3,3,5) (4,4,3) (5,5,3) (6,6,3) (9,9,3) (7,8,7) 
    L2 C  2 -5  
      L3 S 4 1 2 2540
    L2 C  1  7  
      L3 H  (1,1,4) (6,6,4) (7,7,4) (8,8,4) (9,9,3) (2,3,4)  (4,5,7) 
    L2 C  2  7  
      L3 H  (3,3,2) (7,7,4) (8,8,4) (1,2,6)  (4,5,7)  (6,9,7) 
    L2 C  3  7  
      L3 H  (1,1,4) (2,2,2) (3,3,4) (7,7,4) (8,8,4) (4,5,5)  (6,9,7) 
    L2 C  4  7  
      L3 H  (1,1,4) (7,7,4) (8,8,4) (2,3,5)  (4,5,6)  (6,9,7) 
    L2 C  5  7  
      L3 H  (1,1,4) (6,6,3) (7,7,4) (8,8,4) (9,9,4) (2,3,6)  (4,5,5) 
    L2 C  7  7  
      L3 H  (1,1,4) (6,6,3) (9,9,4) (2,3,6)  (4,5,7)  (7,8,6) 
    L2 C  8  7  
      L3 H  (1,1,4) (6,6,4) (9,9,3) (2,3,6)  (4,5,7)  (7,8,6) 
    L2 H  (3,4,6)  (6,9,7)  (7,8,7)  (1,2,7) (1,5,7) (2,5,7)
  L1 C  3 -5  
    L2 S 3 0 1 2557
  L1 C  7 -5  
    L2 C  4 -5  
      L3 S 7 0 1 2557
    L2 C  5 -5  
      L3 C  2 -5  
        L4 S 5 0 1 2557
      L3 C  1  8  
        L4 H  (1,1,0) (2,2,2) (3,3,4) (4,4,4) (6,6,5) (8,8,5) (9,9,3) (5,7,7) 
      L3 C  2  8  
        L4 H  (1,1,3) (2,2,0) (3,3,2) (4,4,4) (5,5,4) (6,6,5) (8,8,5) (7,9,7) 
      L3 C  3  8  
        L4 H  (1,1,4) (2,2,2) (3,3,0) (4,4,3) (5,5,4) (6,6,5) (8,8,5) (7,9,7) 
      L3 C  4  8  
        L4 H  (1,1,4) (2,2,4) (3,3,2) (4,4,0) (5,5,3) (6,6,5) (8,8,5) (7,9,7) 
      L3 C  6  9  
        L4 H  (1,1,4) (2,2,4) (5,5,3) (6,6,0) (7,7,3) (8,8,5) (9,9,4) (3,4,7) 
      L3 C  8  9  
        L4 H  (1,1,4) (2,2,4) (5,5,4) (6,6,5) (7,7,3) (8,8,0) (9,9,3) (3,4,7) 
      L3 C  1  7  
        L4 C  2  7  
          L5 H  (1,1,3) (2,2,2) (6,6,5) (8,8,5) (9,9,3) (3,4,5)  (5,7,7) 
        L4 C  3  7  
          L5 H  (1,1,4) (2,2,0) (6,6,5) (8,8,5) (9,9,3) (3,4,6)  (5,7,7) 
        L4 C  4  7  
          L5 H  (5,5,3) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (1,2,5)  (3,4,5) 
        L4 C  6  7  
          L5 H  (5,5,3) (6,6,4) (7,7,3) (8,8,5) (9,9,3) (1,2,5)  (3,4,7) 
        L4 C  8  7  
          L5 H  (5,5,4) (6,6,5) (7,7,3) (8,8,4) (9,9,2) (1,2,5)  (3,4,7) 
        L4 C 13 -5  
          L5 R 
        L4 C 10  6  
          L5 H  (1,1,3) (4,4,3) (5,5,3) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (2,3,4) 
        L4 C 11  6  
          L5 H  (1,1,4) (4,4,3) (5,5,3) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (2,3,3) 
        L4 H  (1,1,3) (2,2,2) (5,5,3) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (3,4,5) 
      L3 C  4  7  
        L4 S 5 1 3 2595
      L3 C 11  7  
        L4 H  (3,3,2) (1,2,5)  (4,7,7)  (5,8,8)  (6,9,8) 
      L3 C 19 -5  
        L4 C 18 -6  
          L5 R 
        L4 C  2  7  
          L5 H  (1,1,1) (2,2,3) (3,3,2) (4,4,4) (6,6,5) (8,8,5) (9,9,3) (5,7,7) 
        L4 C  3  7  
          L5 H  (1,1,2) (2,2,2) (3,3,4) (6,6,5) (9,9,3) (4,7,6)  (5,8,8) 
        L4 C  6  7  
          L5 H  (1,1,2) (2,2,3) (5,5,3) (6,6,4) (7,7,3) (8,8,5) (9,9,3) (3,4,7) 
        L4 C  8  7  
          L5 H  (1,1,2) (2,2,3) (5,5,4) (6,6,5) (7,7,3) (8,8,4) (9,9,2) (3,4,7) 
        L4 C 13 -5  
          L5 R 
        L4 C 10  6  
          L5 H  (1,1,1) (2,2,2) (3,3,3) (4,4,3) (5,5,3) (6,6,5) (7,7,4) (8,8,5) (9,9,3)
        L4 H  (1,1,2) (2,2,3) (5,5,3) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (3,4,5) 
      L3 C 22 -5  
        L4 C 13 -6  
          L5 R 
        L4 C  2  7  
          L5 H  (3,3,2) (4,4,2) (5,5,3) (6,6,5) (8,8,5) (1,2,6)  (7,9,7) 
        L4 C  3  7  
          L5 H  (1,1,4) (2,2,2) (3,3,3) (4,4,1) (5,5,3) (6,6,5) (8,8,5) (7,9,7) 
        L4 C  6  7  
          L5 H  (1,1,4) (4,4,2) (5,5,2) (6,6,4) (7,7,3) (8,8,5) (9,9,4) (2,3,6) 
        L4 C  8  7  
          L5 H  (1,1,4) (4,4,2) (5,5,3) (6,6,5) (7,7,3) (8,8,4) (9,9,3) (2,3,6) 
        L4 H  (1,1,3) (4,4,2) (5,5,3) (6,6,5) (7,7,4) (8,8,5) (9,9,3) (2,3,5) 
      L3 C 19 -6  
        L4 C  2  7  
          L5 H  (3,3,2) (1,2,5)  (4,7,7)  (5,8,8)  (6,9,8) 
        L4 C  3  7  
          L5 H  (1,1,3) (2,7,5)  (3,4,6)  (5,8,8)  (6,9,8) 
        L4 C  6  8  
          L5 H  (1,1,3) (4,4,4) (5,5,3) (6,6,2) (7,7,3) (8,8,5) (9,9,4) (2,3,6) 
        L4 C  8  8  
          L5 H  (1,1,3) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,2) (9,9,3) (2,3,6) 
        L4 C 11  6  
          L5 H  (1,1,3) (2,3,4)  (4,7,7)  (5,8,8)  (6,9,8) 
        L4 C 10 -5  
          L5 H  (1,1,2) (6,6,5) (9,9,3) (2,3,5)  (4,7,7)  (5,8,8) 
        L4 C 12  7  
          L5 H  (1,1,3) (2,3,5)  (4,7,6)  (5,8,8)  (6,9,8) 
        L4 C 17  6  
          L5 H  (6,6,5) (1,9,5)  (2,3,6)  (4,7,7)  (5,8,7) 
        L4 C 18  7  
          L5 H  (6,6,5) (9,9,3) (1,2,4)  (5,8,8)  (3,4,7) (3,7,7) (4,7,7)
        L4 C 13  6  
          L5 H  (4,4,3) (5,5,3) (8,8,5) (1,7,6)  (2,3,5)  (6,9,8) 
        L4 C 18  6  
          L5 H  (1,1,2) (4,4,4) (5,5,4) (7,7,3) (9,9,3) (2,3,5)  (6,8,9) 
        L4 C 10  7  
          L5 H  (1,1,3) (2,2,2) (7,7,3) (3,4,7)  (5,9,7)  (6,8,8) 
        L4 C 20 -6  
          L5 R 
        L4 C  6 -6  
          L5 H  (1,1,3) (7,7,3) (9,9,3) (2,5,7)  (3,4,6)  (6,8,8) 
        L4 C  8  7  
          L5 H  (1,1,3) (2,2,4) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,2) (8,8,4) (9,9,3)
        L4 C 26 -5  
          L5 R 
        L4 C 12 -5  
          L5 H  (1,1,3) (2,2,3) (3,3,2) (4,4,4) (5,5,3) (8,8,5) (9,9,4) (6,7,6) 
        L4 C 14  6  
          L5 H  (1,1,3) (2,2,4) (5,5,3) (6,6,3) (7,7,3) (8,8,5) (9,9,4) (3,4,5) 
        L4 H  (1,1,3) (2,2,3) (3,3,3) (4,4,3) (5,5,3) (8,8,5) (9,9,4) (6,7,6) 
      L3 C  3  7  
        L4 H  (5,8,8)  (6,9,8)  (1,2,5) (1,7,7) (2,3,5) (3,4,6) (4,7,6)
      L3 C  2  7  
        L4 H  (1,2,6)  (5,8,8)  (6,9,8)  (3,4,5) (3,7,5) (4,7,7)
      L3 C  6  8  
        L4 H  (1,1,4) (4,4,4) (5,5,3) (6,6,2) (7,7,3) (8,8,5) (9,9,4) (2,3,5) 
      L3 C  8  8  
        L4 H  (1,1,4) (4,4,4) (5,5,4) (6,6,5) (7,7,3) (8,8,2) (9,9,3) (2,3,5) 
      L3 C 12  7  
        L4 H  (1,1,4) (2,3,4)  (4,7,6)  (5,8,8)  (6,9,8) 
      L3 C 13  6  
        L4 H  (4,4,3) (5,5,3) (8,8,5) (1,7,7)  (2,3,4)  (6,9,8) 
      L3 C 18  6  
        L4 H  (1,1,3) (4,4,4) (7,7,3) (2,3,5)  (5,8,8)  (6,9,7) 
      L3 C 10  6  
        L4 H  (7,7,3) (1,2,5)  (3,4,7)  (5,9,7)  (6,8,8) 
      L3 C 11  6  
        L4 H  (1,1,4) (4,4,4) (7,7,3) (2,3,4)  (5,9,7)  (6,8,8) 
      L3 C 20 -6  
        L4 R 
      L3 C  6 -6  
        L4 H  (1,1,4) (7,7,3) (9,9,3) (2,5,6)  (3,4,6)  (6,8,8) 
      L3 C  8  7  
        L4 H  (1,1,4) (2,2,3) (3,3,3) (4,4,4) (5,5,3) (6,6,4) (7,7,2) (8,8,4) (9,9,3)
      L3 C 12 -5  
        L4 H  (1,1,4) (2,2,2) (3,3,2) (4,4,4) (5,5,3) (7,7,3) (9,9,4) (6,8,8) 
      L3 C 14  6  
        L4 H  (1,1,4) (2,2,3) (5,5,3) (6,6,3) (7,7,3) (8,8,5) (9,9,4) (3,4,5) 
      L3 H  (1,1,4) (2,2,2) (3,3,3) (4,4,3) (5,5,3) (7,7,3) (9,9,4) (6,8,8) 
    L2 C  2 -5  
      L3 S 2 0 2 2694
    L2 C  1  7  
      L3 H  (1,1,4) (6,6,4) (7,7,4) (8,8,5) (9,9,3) (2,3,4)  (4,5,6) 
    L2 C  2  7  
      L3 H  (1,1,3) (2,2,4) (8,8,5) (3,4,4)  (5,6,7)  (7,9,7) 
    L2 C  3  7  
      L3 H  (3,3,4) (4,4,2) (8,8,5) (1,2,5)  (5,6,7)  (7,9,7) 
    L2 C  4  7  
      L3 H  (1,1,4) (4,4,4) (8,8,5) (2,3,5)  (5,6,5)  (7,9,7) 
    L2 C  5  7  
      L3 H  (1,1,4) (2,2,4) (8,8,5) (3,4,4)  (5,6,6)  (7,9,7) 
    L2 C  6  7  
      L3 H  (1,1,4) (4,4,3) (7,7,3) (8,8,5) (9,9,4) (2,3,6)  (5,6,5) 
    L2 C  8  7  
      L3 H  (1,1,4) (4,4,3) (7,7,3) (8,8,4) (9,9,3) (2,3,6)  (5,6,7) 
    L2 C 10  7  
      L3 H  (1,1,3) (2,2,2) (3,3,3) (4,4,3) (8,8,5) (5,6,7)  (7,9,7) 
    L2 C 11  7  
      L3 H  (1,1,4) (2,2,2) (3,3,2) (4,4,3) (8,8,5) (5,6,7)  (7,9,7) 
    L2 C 12  7  
      L3 H  (1,1,4) (4,4,2) (8,8,5) (2,3,5)  (5,6,7)  (7,9,7) 
    L2 C 13  7  
      L3 H  (1,1,4) (2,2,4) (3,3,3) (4,4,2) (8,8,5) (5,6,5)  (7,9,7) 
    L2 C 14  7  
      L3 H  (1,1,4) (2,2,4) (3,3,3) (6,6,3) (8,8,5) (4,5,4)  (7,9,7) 
    L2 C 15  7  
      L3 H  (1,1,4) (4,4,3) (7,7,3) (8,8,5) (9,9,4) (2,3,6)  (5,6,5) 
    L2 C 24 -5  
      L3 R 
    L2 C 15  6  
      L3 H  (1,1,4) (6,6,3) (7,7,3) (8,8,5) (9,9,4) (2,3,6)  (4,5,5) 
    L2 C 11  6  
      L3 H  (4,4,3) (1,8,8)  (2,3,5)  (5,6,7)  (7,9,7) 
    L2 C 10 -5  
      L3 H  (2,2,3) (1,7,7)  (3,4,5)  (5,6,7)  (8,9,8) 
    L2 C 12  6  
      L3 H  (3,4,5)  (5,6,7)  (7,9,7)  (1,2,7) (1,8,8) (2,8,8)
    L2 H  (1,1,4) (3,3,3) (6,6,4) (2,8,7)  (4,5,5)  (7,9,7) 
  L1 C  2 -5  
    L2 S 2 0 1 2733
  L1 C  4 -5  
    L2 C  5 -5  
      L3 S 5 0 1 2157
    L2 C  1  7  
      L3 H  (1,1,4) (4,4,4) (5,5,4) (8,8,4) (9,9,3) (2,3,5)  (6,7,6) 
    L2 C  2  8  
      L3 H  (1,1,3) (2,2,0) (3,3,3) (4,4,4) (5,5,4) (6,6,4) (7,7,4) (8,8,4) (9,9,4)
    L2 C  3  7  
      L3 H  (1,1,4) (4,4,3) (5,5,4) (8,8,4) (9,9,4) (2,3,5)  (6,7,6) 
    L2 C  5  7  
      L3 H  (1,1,4) (4,4,3) (9,9,4) (2,3,7)  (5,6,5)  (7,8,7) 
    L2 C  6  7  
      L3 H  (1,1,4) (4,4,4) (9,9,4) (2,3,7)  (5,6,6)  (7,8,5) 
    L2 C  7  7  
      L3 H  (1,1,4) (4,4,4) (9,9,4) (2,3,7)  (5,6,5)  (7,8,6) 
    L2 C  8  7  
      L3 H  (1,1,4) (4,4,4) (9,9,3) (2,3,7)  (5,6,7)  (7,8,5) 
    L2 C 10  7  
      L3 H  (1,1,3) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (2,3,5)  (6,7,6) 
    L2 C 11  7  
      L3 H  (3,3,3) (4,4,4) (5,5,4) (8,8,4) (9,9,4) (1,2,5)  (6,7,6) 
    L2 C 12  6  
      L3 H  (1,1,4) (4,4,3) (9,9,4) (2,3,6)  (5,6,6)  (7,8,7) 
    L2 C 21 -5  
      L3 R 
    L2 C 13  6  
      L3 H  (1,1,4) (4,4,3) (5,5,3) (6,6,3) (9,9,4) (2,3,6)  (7,8,7) 
    L2 C 23 -5  
      L3 R 
    L2 C 15  7  
      L3 H  (1,1,4) (2,2,4) (3,3,4) (4,4,4) (9,9,4) (5,6,5)  (7,8,5) 
    L2 C 16  7  
      L3 H  (1,1,4) (4,4,4) (8,8,3) (9,9,4) (2,3,7)  (5,6,7) (5,7,5) (6,7,5)
    L2 C 14  7  
      L3 H  (1,1,4) (4,4,4) (5,5,3) (2,3,7)  (6,9,5)  (7,8,7) 
    L2 C 24 -5  
      L3 R 
    L2 C  2  7  
      L3 H  (1,1,3) (2,2,3) (3,3,3) (4,4,4) (5,5,4) (6,9,7)  (7,8,6) 
    L2 C 20 -5  
      L3 R 
    L2 C 17  6  
      L3 H  (1,1,3) (2,2,4) (3,3,4) (4,4,4) (9,9,3) (5,6,7)  (7,8,5) 
    L2 C 26 -5  
      L3 R 
    L2 C 18  6  
      L3 H  (1,1,3) (2,2,4) (3,3,4) (4,4,4) (9,9,3) (5,6,7)  (7,8,5) 
    L2 C 19 -5  
      L3 R 
    L2 C 25 -5  
      L3 R 
    L2 C 10  6  
      L3 H  (1,1,3) (4,4,4) (9,9,4) (2,3,7)  (5,6,6)  (7,8,6) 
    L2 H  (1,1,4) (4,4,4) (9,9,4) (2,3,6)  (5,6,6)  (7,8,6) 
  L1 C  5 -5  
    L2 S 5 0 1 2789
  L1 H  (1,1,4) (8,8,4) (9,9,4) (2,3,6)  (4,5,6)  (6,7,6) 
L0 C  1 -5  
  L1 S 1 0 0 2792
L0 C  2 -5  
  L1 S 2 0 0 2792
L0 C  3 -5  
  L1 S 3 0 0 2792
L0 C  4 -5  
  L1 S 4 0 0 2792
L0 C  5 -5  
  L1 S 5 0 0 2792
L0 C  6 -5  
  L1 S 6 0 0 2792
L0 C  7 -5  
  L1 S 7 0 0 2792
L0 C  8 -5  
  L1 S 8 0 0 2792
L0 H  (1,1,4) (2,2,4) (3,3,4) (4,5,6)  (6,7,6)  (8,9,6) 
Q.E.D.


==> anc/rules <==
# This file describes a set of rules equivalent to the set from the paper
# `The Four-Colour Theorem' by N. Robertson, D. P. Sanders, P. D. Seymour
# and R. Thomas. Please refer to the manuscript `Discharging Cartwheels'.
# As explained therein, to describe a rule we list beta(v_0), delta(v_0),
# beta(v_1), delta(v_1), and all triples (i,beta(v_i),delta(v_i)) such
# that 2<=i<=16 and v_i belongs to V(G).
#
# The first line of each rule describes beta(v_0), delta(v_0), beta(v_1)
# and delta(v_1) using the convention that "5" means "55", "6" means "66",
# etc. The second line describes all triples (i,beta(v_i),delta(v_i))
# using the same convention as above and interpreting "9" to mean "12".
# If there are no triples (i,beta(v_i),delta(v_i)), then the second line
# is omitted.
#
# 22 April 1995, slightly revised 14 January 1997
#
#

# Rule 1
1	5 59

2	invert

# Rule 2
3	56 79
3 5

4	invert

# Rule 3
5	56 69
3 56	5 5
 
6	invert

# Rule 4
7	6 69
3 5	5 56	9 5
 
8	invert

9	6 69
3 6	5 56	9 5

10	invert

# Rule 5
11      6 69
3 6     5 6     9 56    11 5
 
12      invert

# Rule 6
13	6 79
3 5	5 6	7 5	9 56

14	invert

# Rule 7
15	6 79
3 6	5 6	7 5	9 6	11 56

16	invert

# Rule 8
17	7 79
3 56	5 5

18	invert

# Rule 9
19	7 79
3 56	5 56	14 5

20	invert

# Rule 10
21	7  79
2 5	3 5	4 5	5 5

22	7 79
2 5	3 5	4 5	5 69

23	invert

# Rule 11
24	7  79
2 5	3 5	4 6	5 69	8 5

25	invert

# Rule 12
26	7  79
2 5	3 5	4 5	5 5	8 5	9 5

# Rule 13
27	7  89
2 5	3 5	4 6	5 5	6 5	8 5

28	invert

# Rule 14
29	7 79
2 6	3 5	4 5	8 5

30	invert

# Rule 15
31	7 79
2 6	3 5	4 5	5 79	12 6	13 5

32	invert

# Rule 16
33	7 79
2 6	3 5	4 6	5 5	12 6	13 5

34	invert

# Rule 17
35	7 79
2 6	3 5	4 5	5 5	8 6	12 5	13 79

36	invert

# Rule 18
37	7 7
2 69	3 5	5 6	7 5	9 5	14 5

38	invert

# Rule 19
39	7 89
2 69	3 5	4 6	5 6	7 5	9 5	12 6	13 5

40	invert

# Rule 20
41	7 79
2 6	3 6	4 5	5 6	12 5	13 5

42	invert

# Rule 21
43	7 7
2 6	3 69	4 56	6 5	12 5	13 5

44	invert

# Rule 22
45	7 7
2 6	3 69	4 5	6 5	12 6	13 5

46	invert

# Rule 23
47	7 79
2 5	3 7	5 5	9 5

48	invert

# Rule 24
49	7 7
2 5	3 79	4 5	5 6	6 5	12 5	13 6

50	invert

# Rule 25
51	7 79
2 5	3 7	4 5	5 5	9 6	11 5	14 5

52	invert

# Rule 26
53	7 7
2 6	3 79	4 6	5 5	6 5	12 6	13 5

54	invert

# Rule 27
55	7 7
2 6	3 7	4 79	5 56	6 6	9 5	15 5	16 69

56	invert

# Rule 28
57	8 79
2 5	3 5	4 5	5 5	12 5

58	invert

# Rule 29
59	8 79
2 5	3 5	4 5	8 5	12 5	13 5

60	invert

# Rule 30
61	8 79
2 5	3 5	4 5	5 6	9 5	14 5

62	invert

# Rule 31
63	8 79
2 5	3 5	4 5	5 5	8 5	9 5	12 69	14 69

64	8 79
2 5	3 5	4 5	5 5	8 5	9 69	12 69	14 69

65	invert

# Rule 32
66	8 7
2 6	3 79	4 5	5 6	6 5	12 5	13 5	14 5

67	invert


==> anc/unavoidable.conf <==
0.7322
10   6      16       0
 0 
 1  4	  2  7 10  6
 2  4	  3  8  7  1
 3  3	  4  8  2
 4  4	  5  9  8  3
 5  4	  6 10  9  4
 6  3	  1 10  5
 7  5	  2  8  9 10  1
 8  5	  2  3  4  9  7
 9  5	  8  4  5 10  7
10  5	  9  5  6  1  7
 788411  262075     512  260164  785475 1048062  324078  507098 
 673262  502516 

2.122
11   7      39       0
 0 
 1  4	  2  8 11  7
 2  3	  3  8  1
 3  4	  4  9  8  2
 4  3	  5  9  3
 5  4	  6 10  9  4
 6  4	  7 11 10  5
 7  3	  1 11  6
 8  6	  2  3  9 10 11  1
 9  5	  3  4  5 10  8
10  5	  9  5  6 11  8
11  5	 10  6  7  1  8
 851856  404468   51934   51490  401420  850030 1048062  324078 
 507098  673262  502516 

3.442802
15   8     111       0
 0 
 1  5	  2 10  9 13  8
 2  4	  3 14 10  1
 3  3	  4 14  2
 4  4	  5 11 14  3
 5  5	  6 12  9 11  4
 6  4	  7 15 12  5
 7  3	  8 15  6
 8  4	  1 13 15  7
 9  6	 11  5 12 13  1 10
10  5	  2 14 11  9  1
11  5	  5  9 10 14  4
12  5	  6 15 13  9  5
13  5	  1  9 12 15  8
14  5	 10  2  3  4 11
15  5	 12  6  7  8 13
 895849  535551  154474     512  152726  512000  894101 1048062 
 508445  359813  655749  656055  356023  508133  510801 

2.126
12   8      81     154
 4    1  9   3  9   5 11   7 11
 1  4	  2  9 12  8
 2  3	  3  9  1
 3  4	  4 10  9  2
 4  3	  5 10  3
 5  4	  6 11 10  4
 6  3	  7 11  5
 7  4	  8 12 11  6
 8  3	  1 12  7
 9  6	  2  3 10 11 12  1
10  5	  3  4  5 11  9
11  6	 10  5  6  7 12  9
12  5	 11  7  8  1  9
 895849  535551  154474     512  152726  512000  894101 1048062 
 324078  507098  673262  502516 

0.453962
13   8     100       0
 0 
 1  5	  2 10  9 13  8
 2  3	  3 10  1
 3  4	  4 11 10  2
 4  3	  5 11  3
 5  4	  6 12 11  4
 6  3	  7 12  5
 7  4	  8 13 12  6
 8  3	  1 13  7
 9  5	 11 12 13  1 10
10  5	  2  3 11  9  1
11  6	  3  4  5 12  9 10
12  6	  5  6  7 13  9 11
13  5	  7  8  1  9 12
 895849  535551  154474     512  152726  512000  894101 1048062 
 560599  560860  343634  343367  560329 

3.1306802
16   9     266       0
 0 
 1  5	  2 11 10 14  9
 2  4	  3 15 11  1
 3  3	  4 15  2
 4  4	  5 12 15  3
 5  5	  6 13 10 12  4
 6  4	  7 16 13  5
 7  3	  8 16  6
 8  4	  9 14 16  7
 9  3	  1 14  8
10  6	 12  5 13 14  1 11
11  5	  2 15 12 10  1
12  5	  5 10 11 15  4
13  5	  6 16 14 10  5
14  6	  9  1 10 13 16  8
15  5	 11  2  3  4 12
16  5	 13  6  7  8 14
 926536  621561  262075   32431   31057  260164  618502  924853 
1048062  508445  359813  655749  656055  356023  508133  510801 

2.7566
14   9     211       0
 0 
 1  4	  2 10 14  9
 2  4	  3 11 10  1
 3  3	  4 11  2
 4  4	  5 12 11  3
 5  3	  6 12  4
 6  4	  7 13 12  5
 7  3	  8 13  6
 8  4	  9 14 13  7
 9  3	  1 14  8
10  6	  2 11 12 13 14  1
11  5	  2  3  4 12 10
12  6	 11  4  5  6 13 10
13  6	 12  6  7  8 14 10
14  5	 13  8  9  1 10
 926536  621561  262075   32431   31057  260164  618502  924853 
1048062  560599  560860  343634  343367  560329 

0.79077722
14   8     104       0
 0 
 1  4	  2 10 14  8
 2  4	  3 11 10  1
 3  4	  4 12 11  2
 4  3	  5 12  3
 5  4	  6 13 12  4
 6  3	  7 13  5
 7  4	  8 14 13  6
 8  3	  1 14  7
 9  5	 11 12 13 14 10
10  5	  2 11  9 14  1
11  5	  2  3 12  9 10
12  6	  3  4  5 13  9 11
13  6	  5  6  7 14  9 12
14  6	 10  9 13  7  8  1
 895849  535551  154474     512  152726  512000  894101 1048062 
 460267  373474  665222  664904  376051  201195 

3.460806
17  10     630       0
 0 
 1  5	  2 12 11 15 10
 2  4	  3 16 12  1
 3  3	  4 16  2
 4  4	  5 13 16  3
 5  3	  6 13  4
 6  5	  7 14 11 13  5
 7  3	  8 14  6
 8  4	  9 17 14  7
 9  3	 10 17  8
10  4	  1 15 17  9
11  6	 13  6 14 15  1 12
12  5	  2 16 13 11  1
13  6	  5  6 11 12 16  4
14  6	  7  8 17 15 11  6
15  5	  1 11 14 17 10
16  5	 12  2  3  4 13
17  5	 14  8  9 10 15
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  508445  359813  655749  656055  356023  508133 
 510801 

3.1306806
17  10     630       0
 0 
 1  5	  2 12 11 15 10
 2  4	  3 16 12  1
 3  3	  4 16  2
 4  4	  5 13 16  3
 5  3	  6 13  4
 6  5	  7 14 11 13  5
 7  4	  8 17 14  6
 8  3	  9 17  7
 9  4	 10 15 17  8
10  3	  1 15  9
11  6	 13  6 14 15  1 12
12  5	  2 16 13 11  1
13  6	  5  6 11 12 16  4
14  5	  7 17 15 11  6
15  6	 10  1 11 14 17  9
16  5	 12  2  3  4 13
17  5	 14  7  8  9 15
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  508445  359813  655749  656055  356023  508133 
 510801 

3.1324802
17  10     554    1074
 4    1 15   5 14   7 14   9 15
 1  5	  2 12 11 15 10
 2  4	  3 16 12  1
 3  3	  4 16  2
 4  4	  5 13 16  3
 5  5	  6 14 11 13  4
 6  3	  7 14  5
 7  4	  8 17 14  6
 8  3	  9 17  7
 9  4	 10 15 17  8
10  3	  1 15  9
11  6	 13  5 14 15  1 12
12  5	  2 16 13 11  1
13  5	  5 11 12 16  4
14  6	  6  7 17 15 11  5
15  6	 10  1 11 14 17  9
16  5	 12  2  3  4 13
17  5	 14  7  8  9 15
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  508445  359813  655749  656055  356023  508133 
 510801 

0.79077962
15   9     257       0
 0 
 1  4	  2 11 15  9
 2  4	  3 12 11  1
 3  3	  4 12  2
 4  4	  5 13 12  3
 5  3	  6 13  4
 6  4	  7 14 13  5
 7  3	  8 14  6
 8  4	  9 15 14  7
 9  3	  1 15  8
10  5	 12 13 14 15 11
11  5	  2 12 10 15  1
12  6	  2  3  4 13 10 11
13  6	  4  5  6 14 10 12
14  6	  6  7  8 15 10 13
15  6	 11 10 14  8  9  1
 926536  621561  262075   32431   31057  260164  618502  924853 
1048062  460267  373474  665222  664904  376051  201195 

2.22086
16  10     536       0
 0 
 1  4	  2 11 15 10
 2  4	  3 12 11  1
 3  3	  4 12  2
 4  4	  5 13 12  3
 5  3	  6 13  4
 6  4	  7 14 13  5
 7  4	  8 16 14  6
 8  3	  9 16  7
 9  4	 10 15 16  8
10  3	  1 15  9
11  6	  2 12 13 14 15  1
12  5	  2  3  4 13 11
13  6	 12  4  5  6 14 11
14  6	 13  6  7 16 15 11
15  6	 14 16  9 10  1 11
16  5	 14  7  8  9 15
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  575005  575267  329381  329117  574755  328874 

2.453966
16  10     538       0
 0 
 1  5	  2 12 11 16 10
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  3	  7 14  5
 7  4	  8 15 14  6
 8  3	  9 15  7
 9  4	 10 16 15  8
10  3	  1 16  9
11  6	 13 14 15 16  1 12
12  5	  2  3 13 11  1
13  6	  3  4  5 14 11 12
14  6	  5  6  7 15 11 13
15  6	  7  8  9 16 11 14
16  5	  9 10  1 11 15
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  512502  653018  362202  222710  368916  653588 

3.1324806
18  11    1322    3707
 4    1 16   6 15   8 15  10 16
 1  5	  2 13 12 16 11
 2  4	  3 17 13  1
 3  3	  4 17  2
 4  4	  5 14 17  3
 5  3	  6 14  4
 6  5	  7 15 12 14  5
 7  3	  8 15  6
 8  4	  9 18 15  7
 9  3	 10 18  8
10  4	 11 16 18  9
11  3	  1 16 10
12  6	 14  6 15 16  1 13
13  5	  2 17 14 12  1
14  6	  5  6 12 13 17  4
15  6	  7  8 18 16 12  6
16  6	 11  1 12 15 18 10
17  5	 13  2  3  4 14
18  5	 15  8  9 10 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  508445  359813  655749  656055  356023 
 508133  510801 

3.1551602
19  11    1430       0
 0 
 1  5	  2 13 12 16 11
 2  4	  3 17 13  1
 3  3	  4 17  2
 4  4	  5 14 17  3
 5  5	  6 15 12 14  4
 6  3	  7 15  5
 7  4	  8 18 15  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	  1 16 19 10
12  6	 14  5 15 16  1 13
13  5	  2 17 14 12  1
14  5	  5 12 13 17  4
15  6	  6  7 18 16 12  5
16  6	  1 12 15 18 19 11
17  5	 13  2  3  4 14
18  6	 15  7  8  9 19 16
19  5	 18  9 10 11 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  480740  370992  589104  589474  375458 
 483446  485211  271195 

2.25866
18  11    1363       0
 0 
 1  4	  2 12 16 11
 2  4	  3 13 12  1
 3  3	  4 13  2
 4  4	  5 14 13  3
 5  3	  6 14  4
 6  4	  7 15 14  5
 7  4	  8 17 15  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	  1 16 18 10
12  6	  2 13 14 15 16  1
13  5	  2  3  4 14 12
14  6	 13  4  5  6 15 12
15  6	 14  6  7 17 16 12
16  6	 15 17 18 11  1 12
17  6	 15  7  8  9 18 16
18  5	 17  9 10 11 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  614989  615232  391878  391621  614758 
 391395  614521 

2.1325166
18  11    1360       0
 0 
 1  5	  2 13 12 17 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  4	  9 18 16  7
 9  3	 10 18  8
10  4	 11 17 18  9
11  3	  1 17 10
12  6	 14 15 16 17  1 13
13  5	  2  3 14 12  1
14  6	  3  4  5 15 12 13
15  6	  5  6  7 16 12 14
16  6	  7  8 18 17 12 15
17  6	 11  1 12 16 18 10
18  5	 16  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  623163  837293  623430  405183  404924 
 622901  404667 

2.79077962
17  10     645       0
 0 
 1  4	  2 12 17 10
 2  4	  3 13 12  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  3	  9 16  7
 9  4	 10 17 16  8
10  3	  1 17  9
11  6	 13 14 15 16 17 12
12  5	  2 13 11 17  1
13  5	  2  3 14 11 12
14  6	  3  4  5 15 11 13
15  6	  5  6  7 16 11 14
16  6	  7  8  9 17 11 15
17  6	 12 11 16  9 10  1
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  518616  518901  772694  772423  518333  259398 
 259681 

8.1540806
20  12    3352   11466
 4    1 14   7 15   3 14   5 15
 1  5	  2 14 13 17 12
 2  3	  3 14  1
 3  4	  4 18 14  2
 4  3	  5 18  3
 5  4	  6 15 18  4
 6  3	  7 15  5
 7  5	  8 16 13 15  6
 8  3	  9 16  7
 9  4	 10 19 16  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	  1 17 20 11
13  6	 15  7 16 17  1 14
14  6	  2  3 18 15 13  1
15  6	  6  7 13 14 18  5
16  6	  8  9 19 17 13  7
17  6	  1 13 16 19 20 12
18  5	 14  3  4  5 15
19  5	 16  9 10 20 17
20  5	 19 10 11 12 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  480740  370992  589104  589474 
 375458  483446  485211  271195 

2.79077966
18  11    1381       0
 0 
 1  4	  2 13 18 11
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  3	 10 17  8
10  4	 11 18 17  9
11  3	  1 18 10
12  6	 14 15 16 17 18 13
13  5	  2 14 12 18  1
14  6	  2  3  4 15 12 13
15  6	  4  5  6 16 12 14
16  6	  6  7  8 17 12 15
17  6	  8  9 10 18 12 16
18  6	 13 12 17 10 11  1
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  518616  518901  772694  772423  518333 
 259398  259681 

2.1551966
20  12    3442       0
 0 
 1  5	  2 14 13 18 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 19 17  7
 9  3	 10 19  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	  1 18 20 11
13  6	 15 16 17 18  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  6	  5  6  7 17 13 15
17  6	  7  8 19 18 13 16
18  6	  1 13 17 19 20 12
19  6	 17  8  9 10 20 18
20  5	 19 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  618081  857835  618356  373461 
 373191  617787  372912  617506 

8.1551606
21  13    7042   39449
 4    1 15   7 16   3 15   5 16
 1  5	  2 15 14 18 13
 2  3	  3 15  1
 3  4	  4 19 15  2
 4  3	  5 19  3
 5  4	  6 16 19  4
 6  3	  7 16  5
 7  5	  8 17 14 16  6
 8  3	  9 17  7
 9  4	 10 20 17  8
10  3	 11 20  9
11  4	 12 21 20 10
12  3	 13 21 11
13  4	  1 18 21 12
14  6	 16  7 17 18  1 15
15  6	  2  3 19 16 14  1
16  6	  6  7 14 15 19  5
17  6	  8  9 20 18 14  7
18  6	  1 14 17 20 21 13
19  5	 15  3  4  5 16
20  6	 17  9 10 11 21 18
21  5	 20 11 12 13 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  480740  370992  589104 
 589474  375458  483446  485211  271195 

122.122
13   8      95       0
 0 
 1  4	  2  9 13  8
 2  3	  3  9  1
 3  4	  4 10  9  2
 4  3	  5 10  3
 5  4	  6 11 10  4
 6  4	  7 12 11  5
 7  4	  8 13 12  6
 8  3	  1 13  7
 9  7	  2  3 10 11 12 13  1
10  5	  3  4  5 11  9
11  5	 10  5  6 12  9
12  5	 11  6  7 13  9
13  5	 12  7  8  1  9
 895849  535551  154474     512  152726  512000  894101 1048062 
 560599  560860  343634  343367  560329 

122.442802
16   9     258       0
 0 
 1  5	  2 11 10 15  9
 2  3	  3 11  1
 3  4	  4 12 11  2
 4  4	  5 13 12  3
 5  3	  6 13  4
 6  5	  7 14 10 13  5
 7  4	  8 16 14  6
 8  3	  9 16  7
 9  4	  1 15 16  8
10  7	 12 13  6 14 15  1 11
11  5	  2  3 12 10  1
12  5	  3  4 13 10 11
13  5	  4  5  6 10 12
14  5	  7 16 15 10  6
15  5	  1 10 14 16  9
16  5	 14  7  8  9 15
 926536  621561  262075   32431   31057  260164  618502  924853 
1048062  500199  303731  500466  700006  619805  393501  507989 

122.126
14   9     203      81
 1   12 10
 1  4	  2 10 14  9
 2  3	  3 10  1
 3  4	  4 11 10  2
 4  3	  5 11  3
 5  4	  6 12 11  4
 6  4	  7 13 12  5
 7  3	  8 13  6
 8  4	  9 14 13  7
 9  3	  1 14  8
10  7	  2  3 11 12 13 14  1
11  5	  3  4  5 12 10
12  5	 11  5  6 13 10
13  6	 12  6  7  8 14 10
14  5	 13  8  9  1 10
 926536  621561  262075   32431   31057  260164  618502  924853 
1048062  560599  560860  343634  343367  560329 

122.363
15   9     240       0
 0 
 1  4	  2 10 14  9
 2  3	  3 10  1
 3  4	  4 11 10  2
 4  3	  5 11  3
 5  4	  6 12 11  4
 6  5	  7 15 13 12  5
 7  3	  8 15  6
 8  4	  9 14 15  7
 9  3	  1 14  8
10  7	  2  3 11 12 13 14  1
11  5	  3  4  5 12 10
12  5	 11  5  6 13 10
13  5	 12  6 15 14 10
14  6	 13 15  8  9  1 10
15  5	 13  6  7  8 14
 926536  621561  262075   32431   31057  260164  618502  924853 
1048062  575005  575267  329381  329117  574755  328874 

122.1306802
17  10     598       0
 0 
 1  5	  2 12 11 16 10
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  4	  5 14 13  3
 5  3	  6 14  4
 6  5	  7 15 11 14  5
 7  4	  8 17 15  6
 8  3	  9 17  7
 9  4	 10 16 17  8
10  3	  1 16  9
11  7	 13 14  6 15 16  1 12
12  5	  2  3 13 11  1
13  5	  3  4 14 11 12
14  5	  4  5  6 11 13
15  5	  7 17 16 11  6
16  6	 10  1 11 15 17  9
17  5	 15  7  8  9 16
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  500199  303731  500466  700006  619805  393501 
 507989 

126.442802
17  10     560    1008
 4    1 11   7 11   3 13   5 13
 1  5	  2 12 11 16 10
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  3	  7 14  5
 7  5	  8 15 11 14  6
 8  4	  9 17 15  7
 9  3	 10 17  8
10  4	  1 16 17  9
11  7	 13 14  7 15 16  1 12
12  5	  2  3 13 11  1
13  6	  3  4  5 14 11 12
14  5	  5  6  7 11 13
15  5	  8 17 16 11  7
16  5	  1 11 15 17 10
17  5	 15  8  9 10 16
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  500199  303731  500466  700006  619805  393501 
 507989 

3.3682802
18  10     638       0
 0 
 1  5	  2 12 11 15 10
 2  4	  3 16 12  1
 3  3	  4 16  2
 4  4	  5 13 16  3
 5  5	  6 14 11 13  4
 6  4	  7 17 14  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 15 18  8
10  3	  1 15  9
11  6	 13  5 14 15  1 12
12  5	  2 16 13 11  1
13  5	  5 11 12 16  4
14  5	  6 17 15 11  5
15  7	 10  1 11 14 17 18  9
16  5	 12  2  3  4 13
17  5	 14  6  7 18 15
18  5	 17  7  8  9 15
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  480740  370992  589104  589474  375458  483446 
 485211  271195 

123.442806
18  10     662       0
 0 
 1  5	  2 12 11 16 10
 2  3	  3 12  1
 3  5	  4 17 13 12  2
 4  3	  5 17  3
 5  4	  6 14 17  4
 6  3	  7 14  5
 7  5	  8 15 11 14  6
 8  4	  9 18 15  7
 9  3	 10 18  8
10  4	  1 16 18  9
11  7	 13 14  7 15 16  1 12
12  5	  2  3 13 11  1
13  5	  3 17 14 11 12
14  6	  6  7 11 13 17  5
15  5	  8 18 16 11  7
16  5	  1 11 15 18 10
17  5	 13  3  4  5 14
18  5	 15  8  9 10 16
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  342507  202415  467631  589291  474418  223538 
 726703  350320 

122.368
16  10     513     365
 1   14 11
 1  4	  2 11 15 10
 2  3	  3 11  1
 3  4	  4 12 11  2
 4  3	  5 12  3
 5  4	  6 13 12  4
 6  4	  7 14 13  5
 7  4	  8 16 14  6
 8  3	  9 16  7
 9  4	 10 15 16  8
10  3	  1 15  9
11  7	  2  3 12 13 14 15  1
12  5	  3  4  5 13 11
13  5	 12  5  6 14 11
14  6	 13  6  7 16 15 11
15  6	 14 16  9 10  1 11
16  5	 14  7  8  9 15
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  575005  575267  329381  329117  574755  328874 

122.7566
16  10     516       0
 0 
 1  4	  2 11 16 10
 2  4	  3 12 11  1
 3  3	  4 12  2
 4  4	  5 13 12  3
 5  4	  6 14 13  4
 6  3	  7 14  5
 7  4	  8 15 14  6
 8  3	  9 15  7
 9  4	 10 16 15  8
10  3	  1 16  9
11  7	  2 12 13 14 15 16  1
12  5	  2  3  4 13 11
13  5	 12  4  5 14 11
14  6	 13  5  6  7 15 11
15  6	 14  7  8  9 16 11
16  5	 15  9 10  1 11
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  512502  653018  362202  222710  368916  653588 

126.128
16  10     529     747
 1   14 13
 1  4	  2 11 15 10
 2  3	  3 11  1
 3  4	  4 12 11  2
 4  3	  5 12  3
 5  4	  6 13 12  4
 6  3	  7 13  5
 7  4	  8 14 13  6
 8  4	  9 16 14  7
 9  3	 10 16  8
10  4	  1 15 16  9
11  7	  2  3 12 13 14 15  1
12  5	  3  4  5 13 11
13  6	 12  5  6  7 14 11
14  6	 13  7  8 16 15 11
15  5	 14 16 10  1 11
16  5	 14  8  9 10 15
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  575005  575267  329381  329117  574755  328874 

126.363
16  10     527     284
 1   15 11
 1  4	  2 11 15 10
 2  3	  3 11  1
 3  4	  4 12 11  2
 4  3	  5 12  3
 5  4	  6 13 12  4
 6  3	  7 13  5
 7  5	  8 16 14 13  6
 8  3	  9 16  7
 9  4	 10 15 16  8
10  3	  1 15  9
11  7	  2  3 12 13 14 15  1
12  5	  3  4  5 13 11
13  6	 12  5  6  7 14 11
14  5	 13  7 16 15 11
15  6	 14 16  9 10  1 11
16  5	 14  7  8  9 15
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  575005  575267  329381  329117  574755  328874 

126.7562
16  10     531     672
 1   14 11
 1  4	  2 11 16 10
 2  4	  3 12 11  1
 3  3	  4 12  2
 4  4	  5 13 12  3
 5  3	  6 13  4
 6  4	  7 14 13  5
 7  4	  8 15 14  6
 8  3	  9 15  7
 9  4	 10 16 15  8
10  3	  1 16  9
11  7	  2 12 13 14 15 16  1
12  5	  2  3  4 13 11
13  6	 12  4  5  6 14 11
14  5	 13  6  7 15 11
15  6	 14  7  8  9 16 11
16  5	 15  9 10  1 11
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  512502  653018  362202  222710  368916  653588 

128.126
16  10     527       0
 0 
 1  4	  2 11 15 10
 2  3	  3 11  1
 3  4	  4 12 11  2
 4  3	  5 12  3
 5  4	  6 13 12  4
 6  4	  7 16 13  5
 7  3	  8 16  6
 8  4	  9 14 16  7
 9  4	 10 15 14  8
10  3	  1 15  9
11  7	  2  3 12 13 14 15  1
12  5	  3  4  5 13 11
13  6	 12  5  6 16 14 11
14  6	 13 16  8  9 15 11
15  5	 14  9 10  1 11
16  5	 13  6  7  8 14
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  598627  337640  337383  598367  847330  337109 

0.260517722
16   9     270       0
 0 
 1  5	  2 12 11 16  9
 2  4	  3 13 12  1
 3  3	  4 13  2
 4  4	  5 14 13  3
 5  3	  6 14  4
 6  4	  7 15 14  5
 7  3	  8 15  6
 8  4	  9 16 15  7
 9  3	  1 16  8
10  5	 13 14 15 11 12
11  5	 10 15 16  1 12
12  5	  2 13 10 11  1
13  6	  2  3  4 14 10 12
14  6	  4  5  6 15 10 13
15  7	  6  7  8 16 11 10 14
16  5	  8  9  1 11 15
 926536  621561  262075   32431   31057  260164  618502  924853 
1048062  483813  676161  405753  233957  408266  676480  889315 

122.1324802
18  11    1256    3830
 4    1 17   6 16   8 16  10 17
 1  5	  2 13 12 17 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  5	  7 16 12 15  5
 7  3	  8 16  6
 8  4	  9 18 16  7
 9  3	 10 18  8
10  4	 11 17 18  9
11  3	  1 17 10
12  7	 14 15  6 16 17  1 13
13  5	  2  3 14 12  1
14  5	  3  4 15 12 13
15  5	  4  5  6 12 14
16  6	  7  8 18 17 12  6
17  6	 11  1 12 16 18 10
18  5	 16  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  500199  303731  500466  700006  619805 
 393501  507989 

126.1306802
18  11    1322    3680
 4    1 12   7 12   3 14   5 14
 1  5	  2 13 12 17 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  5	  8 16 12 15  6
 8  4	  9 18 16  7
 9  3	 10 18  8
10  4	 11 17 18  9
11  3	  1 17 10
12  7	 14 15  7 16 17  1 13
13  5	  2  3 14 12  1
14  6	  3  4  5 15 12 13
15  5	  5  6  7 12 14
16  5	  8 18 17 12  7
17  6	 11  1 12 16 18 10
18  5	 16  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  500199  303731  500466  700006  619805 
 393501  507989 

3.3682806
19  11    1510       0
 0 
 1  5	  2 13 12 16 11
 2  4	  3 17 13  1
 3  3	  4 17  2
 4  4	  5 14 17  3
 5  3	  6 14  4
 6  5	  7 15 12 14  5
 7  4	  8 18 15  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 16 19  9
11  3	  1 16 10
12  6	 14  6 15 16  1 13
13  5	  2 17 14 12  1
14  6	  5  6 12 13 17  4
15  5	  7 18 16 12  6
16  7	 11  1 12 15 18 19 10
17  5	 13  2  3  4 14
18  5	 15  7  8 19 16
19  5	 18  8  9 10 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  480740  370992  589104  589474  375458 
 483446  485211  271195 

3.3686402
19  11    1404     810
 1   12 16
 1  5	  2 13 12 16 11
 2  4	  3 17 13  1
 3  3	  4 17  2
 4  4	  5 14 17  3
 5  5	  6 15 12 14  4
 6  4	  7 18 15  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 16 19  9
11  3	  1 16 10
12  6	 14  5 15 16  1 13
13  5	  2 17 14 12  1
14  5	  5 12 13 17  4
15  5	  6 18 16 12  5
16  7	 11  1 12 15 18 19 10
17  5	 13  2  3  4 14
18  6	 15  6  7  8 19 16
19  5	 18  8  9 10 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  480740  370992  589104  589474  375458 
 483446  485211  271195 

3.3700802
19  11    1373     591
 1   18 16
 1  5	  2 13 12 16 11
 2  4	  3 17 13  1
 3  3	  4 17  2
 4  4	  5 14 17  3
 5  5	  6 15 12 14  4
 6  3	  7 15  5
 7  4	  8 18 15  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 16 19  9
11  3	  1 16 10
12  6	 14  5 15 16  1 13
13  5	  2 17 14 12  1
14  5	  5 12 13 17  4
15  6	  6  7 18 16 12  5
16  7	 11  1 12 15 18 19 10
17  5	 13  2  3  4 14
18  5	 15  7  8 19 16
19  5	 18  8  9 10 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  480740  370992  589104  589474  375458 
 483446  485211  271195 

128.442806
19  11    1434       0
 0 
 1  5	  2 13 12 17 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 18 14  3
 5  3	  6 18  4
 6  4	  7 15 18  5
 7  3	  8 15  6
 8  5	  9 16 12 15  7
 9  4	 10 19 16  8
10  3	 11 19  9
11  4	  1 17 19 10
12  7	 14 15  8 16 17  1 13
13  5	  2  3 14 12  1
14  6	  3  4 18 15 12 13
15  6	  7  8 12 14 18  6
16  5	  9 19 17 12  8
17  5	  1 12 16 19 11
18  5	 14  4  5  6 15
19  5	 16  9 10 11 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  342507  202415  467631  589291  474418 
 223538  726703  350320 

182.1307280
19  10     730       0
 0 
 1  5	  2 12 11 16 10
 2  4	  3 17 12  1
 3  3	  4 17  2
 4  4	  5 13 17  3
 5  5	  6 14 11 13  4
 6  3	  7 14  5
 7  4	  8 18 14  6
 8  4	  9 19 18  7
 9  4	 10 16 19  8
10  3	  1 16  9
11  7	 13  5 14 15 16  1 12
12  5	  2 17 13 11  1
13  5	  5 11 12 17  4
14  6	  6  7 18 15 11  5
15  5	 16 11 14 18 19
16  6	 10  1 11 15 19  9
17  5	 12  2  3  4 13
18  5	  7  8 19 15 14
19  5	 16 15 18  8  9
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  500196  373022  627998  723579  500417  281215 
 496723  640885  357237 

182.1310580
19  10     712       0
 0 
 1  5	  2 12 11 16 10
 2  4	  3 17 12  1
 3  3	  4 17  2
 4  4	  5 13 17  3
 5  5	  6 14 11 13  4
 6  4	  7 18 14  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 16 19  8
10  3	  1 16  9
11  7	 13  5 14 15 16  1 12
12  5	  2 17 13 11  1
13  5	  5 11 12 17  4
14  5	  6 18 15 11  5
15  5	 16 11 14 18 19
16  6	 10  1 11 15 19  9
17  5	 12  2  3  4 13
18  5	  6  7 19 15 14
19  6	 16 15 18  7  8  9
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  500196  373022  627998  723579  500417  281215 
 496723  640885  357237 

126.7566
17  11    1117    1344
 1   15 12
 1  4	  2 12 17 11
 2  4	  3 13 12  1
 3  3	  4 13  2
 4  4	  5 14 13  3
 5  3	  6 14  4
 6  4	  7 15 14  5
 7  3	  8 15  6
 8  4	  9 16 15  7
 9  3	 10 16  8
10  4	 11 17 16  9
11  3	  1 17 10
12  7	  2 13 14 15 16 17  1
13  5	  2  3  4 14 12
14  6	 13  4  5  6 15 12
15  6	 14  6  7  8 16 12
16  6	 15  8  9 10 17 12
17  5	 16 10 11  1 12
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  512502  653018  362202  222710  368916 
 653588 

0.82101962
17  10     627       0
 0 
 1  4	  2 12 16 10
 2  4	  3 13 12  1
 3  3	  4 13  2
 4  4	  5 14 13  3
 5  3	  6 14  4
 6  4	  7 15 14  5
 7  3	  8 15  6
 8  4	  9 17 15  7
 9  3	 10 17  8
10  4	  1 16 17  9
11  5	 13 14 15 16 12
12  5	  2 13 11 16  1
13  6	  2  3  4 14 11 12
14  6	  4  5  6 15 11 13
15  7	  6  7  8 17 16 11 14
16  6	 12 11 15 17 10  1
17  5	 15  8  9 10 16
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  483813  405753  233957  408266  676480  676161 
 889315 

2.454806
18  11    1346    1188
 1   12 15
 1  5	  2 13 12 17 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 18 15  6
 8  3	  9 18  7
 9  4	 10 16 18  8
10  4	 11 17 16  9
11  3	  1 17 10
12  6	 14 15 16 17  1 13
13  5	  2  3 14 12  1
14  6	  3  4  5 15 12 13
15  7	  5  6  7 18 16 12 14
16  6	 10 17 12 15 18  9
17  5	 10 11  1 12 16
18  5	 15  7  8  9 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  602690  602948  368315  368041  602400 
 841142  367759 

2.490086
18  11    1352       0
 0 
 1  5	  2 13 12 17 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 18 15  5
 7  3	  8 18  6
 8  4	  9 16 18  7
 9  3	 10 16  8
10  4	 11 17 16  9
11  3	  1 17 10
12  6	 14 15 16 17  1 13
13  5	  2  3 14 12  1
14  6	  3  4  5 15 12 13
15  6	  5  6 18 16 12 14
16  7	  9 10 17 12 15 18  8
17  5	 10 11  1 12 16
18  5	 15  6  7  8 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  602690  602948  368315  368041  602400 
 841142  367759 

2.504366
18  11    1303       0
 0 
 1  5	  2 13 12 17 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  3	  9 16  7
 9  4	 10 18 16  8
10  3	 11 18  9
11  4	  1 17 18 10
12  6	 14 15 16 17  1 13
13  5	  2  3 14 12  1
14  6	  3  4  5 15 12 13
15  6	  5  6  7 16 12 14
16  7	  7  8  9 18 17 12 15
17  5	  1 12 16 18 11
18  5	 16  9 10 11 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  623163  837293  623430  405183  404924 
 622901  404667 

2.1368362
18  11    1347    2224
 1   17 12
 1  5	  2 13 12 17 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 18 16  7
 9  3	 10 18  8
10  4	 11 17 18  9
11  3	  1 17 10
12  6	 14 15 16 17  1 13
13  5	  2  3 14 12  1
14  5	  3  4 15 12 13
15  6	  4  5  6 16 12 14
16  7	  6  7  8 18 17 12 15
17  6	 11  1 12 16 18 10
18  5	 16  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  623163  837293  623430  405183  404924 
 622901  404667 

122.431
18  11    1304       0
 0 
 1  4	  2 12 16 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  4	  8 17 15  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	  1 16 18 10
12  7	  2  3 13 14 15 16  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  6	 14  6  7 17 16 12
16  6	 15 17 18 11  1 12
17  6	 15  7  8  9 18 16
18  5	 17  9 10 11 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  614989  615232  391878  391621  614758 
 391395  614521 

122.22086
18  11    1307    1053
 1   16 12
 1  4	  2 12 17 11
 2  4	  3 13 12  1
 3  3	  4 13  2
 4  4	  5 14 13  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  4	  9 18 16  7
 9  3	 10 18  8
10  4	 11 17 18  9
11  3	  1 17 10
12  7	  2 13 14 15 16 17  1
13  5	  2  3  4 14 12
14  5	 13  4  5 15 12
15  6	 14  5  6  7 16 12
16  6	 15  7  8 18 17 12
17  6	 16 18 10 11  1 12
18  5	 16  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  623163  837293  623430  405183  404924 
 622901  404667 

126.191
18  11    1346     810
 1   15 12
 1  5	  2 12 16 18 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  3	  7 14  5
 7  4	  8 15 14  6
 8  4	  9 17 15  7
 9  3	 10 17  8
10  4	 11 18 17  9
11  3	  1 18 10
12  7	  2  3 13 14 15 16  1
13  5	  3  4  5 14 12
14  6	 13  5  6  7 15 12
15  6	 14  7  8 17 16 12
16  5	 15 17 18  1 12
17  6	 15  8  9 10 18 16
18  5	 17 10 11  1 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  614989  615232  391878  391621  614758 
 391395  614521 

126.428
18  11    1344     810
 1   15 12
 1  4	  2 12 16 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  3	  7 14  5
 7  4	  8 15 14  6
 8  4	  9 17 15  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	  1 16 18 10
12  7	  2  3 13 14 15 16  1
13  5	  3  4  5 14 12
14  6	 13  5  6  7 15 12
15  6	 14  7  8 17 16 12
16  6	 15 17 18 11  1 12
17  5	 15  8  9 18 16
18  5	 17  9 10 11 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  614989  615232  391878  391621  614758 
 391395  614521 

126.21786
18  11    1354       0
 0 
 1  4	  2 12 17 11
 2  4	  3 13 12  1
 3  3	  4 13  2
 4  4	  5 14 13  3
 5  3	  6 14  4
 6  4	  7 15 14  5
 7  3	  8 15  6
 8  5	  9 18 16 15  7
 9  3	 10 18  8
10  4	 11 17 18  9
11  3	  1 17 10
12  7	  2 13 14 15 16 17  1
13  5	  2  3  4 14 12
14  6	 13  4  5  6 15 12
15  6	 14  6  7  8 16 12
16  5	 15  8 18 17 12
17  6	 16 18 10 11  1 12
18  5	 16  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  623163  837293  623430  405183  404924 
 622901  404667 

126.22082
18  11    1358    1377
 1   15 12
 1  4	  2 12 17 11
 2  4	  3 13 12  1
 3  3	  4 13  2
 4  4	  5 14 13  3
 5  3	  6 14  4
 6  4	  7 15 14  5
 7  4	  8 16 15  6
 8  4	  9 18 16  7
 9  3	 10 18  8
10  4	 11 17 18  9
11  3	  1 17 10
12  7	  2 13 14 15 16 17  1
13  5	  2  3  4 14 12
14  6	 13  4  5  6 15 12
15  5	 14  6  7 16 12
16  6	 15  7  8 18 17 12
17  6	 16 18 10 11  1 12
18  5	 16  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  623163  837293  623430  405183  404924 
 622901  404667 

126.453962
18  11    1365       0
 0 
 1  5	  2 13 12 18 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  3	 10 17  8
10  4	 11 18 17  9
11  3	  1 18 10
12  7	 14 15 16 17 18  1 13
13  5	  2  3 14 12  1
14  6	  3  4  5 15 12 13
15  5	  5  6 16 12 14
16  6	  6  7  8 17 12 15
17  6	  8  9 10 18 12 16
18  5	 10 11  1 12 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  732639  732864  452357  232052  231780 
 460981  732410 

186.368
18  11    1350    2097
 1   15 14
 1  4	  2 12 16 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  4	  5 17 13  3
 5  3	  6 17  4
 6  4	  7 14 17  5
 7  4	  8 15 14  6
 8  4	  9 18 15  7
 9  3	 10 18  8
10  4	 11 16 18  9
11  3	  1 16 10
12  7	  2  3 13 14 15 16  1
13  5	  3  4 17 14 12
14  6	 13 17  6  7 15 12
15  6	 14  7  8 18 16 12
16  6	 15 18 10 11  1 12
17  5	 13  4  5  6 14
18  5	 15  8  9 10 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  391621  391395  614758  614989  391878 
 614521  615232 

482.368
18  11    1343       0
 0 
 1  4	  2 12 16 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 17 13  4
 6  3	  7 17  5
 7  5	  8 15 14 17  6
 8  4	  9 18 15  7
 9  3	 10 18  8
10  4	 11 16 18  9
11  3	  1 16 10
12  7	  2  3 13 14 15 16  1
13  6	  3  4  5 17 14 12
14  5	 13 17  7 15 12
15  6	 14  7  8 18 16 12
16  6	 15 18 10 11  1 12
17  5	 13  5  6  7 14
18  5	 15  8  9 10 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  391621  391395  614758  614989  391878 
 614521  615232 

3.1324817
20  12    3162   11189
 4    1 17   7 16   9 16  11 17
 1  5	  2 14 13 17 12
 2  4	  3 18 14  1
 3  4	  4 20 18  2
 4  3	  5 20  3
 5  4	  6 15 20  4
 6  3	  7 15  5
 7  5	  8 16 13 15  6
 8  3	  9 16  7
 9  4	 10 19 16  8
10  3	 11 19  9
11  4	 12 17 19 10
12  3	  1 17 11
13  6	 15  7 16 17  1 14
14  5	  2 18 15 13  1
15  7	  6  7 13 14 18 20  5
16  6	  8  9 19 17 13  7
17  6	 12  1 13 16 19 11
18  5	 14  2  3 20 15
19  5	 16  9 10 11 17
20  5	 18  3  4  5 15
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  480740  589474  375458  370992 
 589104  485211  483446  271195 

3.3700806
20  12    3208    2184
 1   19 17
 1  5	  2 14 13 17 12
 2  4	  3 18 14  1
 3  3	  4 18  2
 4  4	  5 15 18  3
 5  3	  6 15  4
 6  5	  7 16 13 15  5
 7  3	  8 16  6
 8  4	  9 19 16  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 17 20 10
12  3	  1 17 11
13  6	 15  6 16 17  1 14
14  5	  2 18 15 13  1
15  6	  5  6 13 14 18  4
16  6	  7  8 19 17 13  6
17  7	 12  1 13 16 19 20 11
18  5	 14  2  3  4 15
19  5	 16  8  9 20 17
20  5	 19  9 10 11 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  480740  370992  589104  589474 
 375458  483446  485211  271195 

126.687602
20  12    3363   11402
 4    1 13   7 13   3 15   5 15
 1  6	  2 14 13 18 20 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  5	  8 17 13 16  6
 8  3	  9 17  7
 9  4	 10 19 17  8
10  3	 11 19  9
11  4	 12 20 19 10
12  3	  1 20 11
13  7	 15 16  7 17 18  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  5	  5  6  7 13 15
17  6	  8  9 19 18 13  7
18  5	 20  1 13 17 19
19  6	  9 10 11 20 18 17
20  5	 11 12  1 18 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  510318  318698  510074  701678 
 627240  399912  519920  287472 

128.1306806
20  12    3374       0
 0 
 1  5	  2 14 13 18 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 19 15  3
 5  3	  6 19  4
 6  4	  7 16 19  5
 7  3	  8 16  6
 8  5	  9 17 13 16  7
 9  4	 10 20 17  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  7	 15 16  8 17 18  1 14
14  5	  2  3 15 13  1
15  6	  3  4 19 16 13 14
16  6	  7  8 13 15 19  6
17  5	  9 20 18 13  8
18  6	 12  1 13 17 20 11
19  5	 15  4  5  6 16
20  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  342507  202415  467631  589291 
 474418  223538  726703  350320 

128.1324802
20  12    3286   12492
 4    1 18   7 17   9 17  11 18
 1  5	  2 14 13 18 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 19 15  3
 5  3	  6 19  4
 6  4	  7 16 19  5
 7  5	  8 17 13 16  6
 8  3	  9 17  7
 9  4	 10 20 17  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  7	 15 16  7 17 18  1 14
14  5	  2  3 15 13  1
15  6	  3  4 19 16 13 14
16  5	  7 13 15 19  6
17  6	  8  9 20 18 13  7
18  6	 12  1 13 17 20 11
19  5	 15  4  5  6 16
20  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  342507  202415  467631  589291 
 474418  223538  726703  350320 

3.3927602
21  12    3477       0
 0 
 1  5	  2 14 13 17 12
 2  4	  3 18 14  1
 3  3	  4 18  2
 4  4	  5 15 18  3
 5  5	  6 16 13 15  4
 6  3	  7 16  5
 7  4	  8 19 16  6
 8  3	  9 19  7
 9  4	 10 20 19  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	  1 17 21 11
13  6	 15  5 16 17  1 14
14  5	  2 18 15 13  1
15  5	  5 13 14 18  4
16  6	  6  7 19 17 13  5
17  7	  1 13 16 19 20 21 12
18  5	 14  2  3  4 15
19  6	 16  7  8  9 20 17
20  5	 19  9 10 21 17
21  5	 20 10 11 12 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  517481  416986  628954  628229 
 402949  517189  507568  282275  199173 

131.442807
21  12    3657       0
 0 
 1  5	  2 14 13 18 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 19 15  3
 5  3	  6 19  4
 6  4	  7 21 19  5
 7  3	  8 21  6
 8  4	  9 16 21  7
 9  5	 10 17 13 16  8
10  4	 11 20 17  9
11  3	 12 20 10
12  4	  1 18 20 11
13  7	 15 16  9 17 18  1 14
14  5	  2  3 15 13  1
15  6	  3  4 19 16 13 14
16  6	  9 13 15 19 21  8
17  5	 10 20 18 13  9
18  5	  1 13 17 20 12
19  6	 15  4  5  6 21 16
20  5	 17 10 11 12 18
21  5	 19  6  7  8 16
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  519678  639708  399068  282110 
 400682  634154  150236  517196   33278 

182.1325280
21  12    3648       0
 0 
 1  5	  2 14 13 18 12
 2  4	  3 19 14  1
 3  3	  4 19  2
 4  4	  5 15 19  3
 5  5	  6 16 13 15  4
 6  3	  7 16  5
 7  4	  8 20 16  6
 8  3	  9 20  7
 9  5	 10 21 17 20  8
10  3	 11 21  9
11  4	 12 18 21 10
12  3	  1 18 11
13  7	 15  5 16 17 18  1 14
14  5	  2 19 15 13  1
15  5	  5 13 14 19  4
16  6	  6  7 20 17 13  5
17  6	 18 13 16 20  9 21
18  6	 12  1 13 17 21 11
19  5	 14  2  3  4 15
20  5	  7  8  9 17 16
21  5	 18 17  9 10 11
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  520617  424201  632073  708128 
 520838  338452  530526  708334  338660 

184.460806
20  11    1716       0
 0 
 1  5	  2 13 12 17 11
 2  4	  3 18 13  1
 3  4	  4 19 18  2
 4  3	  5 19  3
 5  4	  6 15 19  4
 6  3	  7 15  5
 7  5	  8 16 12 15  6
 8  3	  9 16  7
 9  4	 10 20 16  8
10  3	 11 20  9
11  4	  1 17 20 10
12  7	 13 14 15  7 16 17  1
13  5	  2 18 14 12  1
14  5	 15 12 13 18 19
15  6	  6  7 12 14 19  5
16  6	  8  9 20 17 12  7
17  5	  1 12 16 20 11
18  5	  2  3 19 14 13
19  6	 15 14 18  3  4  5
20  5	 16  9 10 11 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  500196  723579  500417  281215  373022 
 627998  640885  357237  496723 

184.1306806
20  11    1716       0
 0 
 1  5	  2 13 12 17 11
 2  4	  3 18 13  1
 3  4	  4 19 18  2
 4  3	  5 19  3
 5  4	  6 15 19  4
 6  3	  7 15  5
 7  5	  8 16 12 15  6
 8  4	  9 20 16  7
 9  3	 10 20  8
10  4	 11 17 20  9
11  3	  1 17 10
12  7	 13 14 15  7 16 17  1
13  5	  2 18 14 12  1
14  5	 15 12 13 18 19
15  6	  6  7 12 14 19  5
16  5	  8 20 17 12  7
17  6	 11  1 12 16 20 10
18  5	  2  3 19 14 13
19  6	 15 14 18  3  4  5
20  5	 16  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  500196  723579  500417  281215  373022 
 627998  640885  357237  496723 

186.1307280
20  11    1764       0
 0 
 1  5	  2 13 12 17 11
 2  4	  3 18 13  1
 3  3	  4 18  2
 4  4	  5 14 18  3
 5  3	  6 14  4
 6  5	  7 15 12 14  5
 7  3	  8 15  6
 8  4	  9 19 15  7
 9  4	 10 20 19  8
10  4	 11 17 20  9
11  3	  1 17 10
12  7	 14  6 15 16 17  1 13
13  5	  2 18 14 12  1
14  6	  5  6 12 13 18  4
15  6	  7  8 19 16 12  6
16  5	 17 12 15 19 20
17  6	 11  1 12 16 20 10
18  5	 13  2  3  4 14
19  5	  8  9 20 16 15
20  5	 17 16 19  9 10
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  500196  373022  627998  723579  500417 
 281215  496723  640885  357237 

2.1368366
19  12    2842    7726
 1   18 13
 1  5	  2 14 13 18 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 19 17  8
10  3	 11 19  9
11  4	 12 18 19 10
12  3	  1 18 11
13  6	 15 16 17 18  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  6	  5  6  7 17 13 15
17  7	  7  8  9 19 18 13 16
18  6	 12  1 13 17 19 11
19  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  623163  837293  623430  405183 
 404924  622901  404667 

126.431
19  12    2844    7642
 1   16 15
 1  4	  2 13 17 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  4	  9 18 16  7
 9  3	 10 18  8
10  4	 11 19 18  9
11  3	 12 19 10
12  4	  1 17 19 11
13  7	  2  3 14 15 16 17  1
14  5	  3  4  5 15 13
15  6	 14  5  6  7 16 13
16  6	 15  7  8 18 17 13
17  6	 16 18 19 12  1 13
18  6	 16  8  9 10 19 17
19  5	 18 10 11 12 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  614989  615232  391878  391621 
 614758  391395  614521 

126.22086
19  12    2841    6232
 2   17 13   6 16
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  4	 10 19 17  8
10  3	 11 19  9
11  4	 12 18 19 10
12  3	  1 18 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3  4 15 13
15  6	 14  4  5  6 16 13
16  6	 15  6  7  8 17 13
17  6	 16  8  9 19 18 13
18  6	 17 19 11 12  1 13
19  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  623163  837293  623430  405183 
 404924  622901  404667 

126.453966
19  12    2863       0
 0 
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	 12 19 18 10
12  3	  1 19 11
13  7	 15 16 17 18 19  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  6	  5  6  7 17 13 15
17  6	  7  8  9 18 13 16
18  6	  9 10 11 19 13 17
19  5	 11 12  1 13 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  732639  732864  452357  232052 
 231780  460981  732410 

0.57693962
18  10     672       0
 0 
 1  5	  2 13 12 18 10
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 17 15  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  3	  1 18  9
11  5	 14 15 16 12 13
12  5	 11 16 18  1 13
13  6	  2  3 14 11 12  1
14  6	  3  4  5 15 11 13
15  7	  5  6  7 17 16 11 14
16  5	 12 11 15 17 18
17  6	  7  8  9 18 16 15
18  6	  9 10  1 12 16 17
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  450204  668205  588612  310084  234015  449975 
 319748  581892 

2.448026
19  11    1625       0
 0 
 1  5	  2 13 12 17 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 18 15  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	  1 17 19 10
12  6	 14 15 16 17  1 13
13  5	  2  3 14 12  1
14  6	  3  4  5 15 12 13
15  7	  5  6  7 18 16 12 14
16  5	 17 12 15 18 19
17  5	  1 12 16 19 11
18  6	  7  8  9 19 16 15
19  6	 17 16 18  9 10 11
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  631109  896180  896465  631391  437716 
 343283  350915  159188 

2.745566
20  12    3443       0
 0 
 1  6	  2 14 13 18 20 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 19 17  8
10  3	 11 19  9
11  4	 12 20 19 10
12  3	  1 20 11
13  6	 15 16 17 18  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  6	  5  6  7 17 13 15
17  7	  7  8  9 19 18 13 16
18  5	 20  1 13 17 19
19  6	  9 10 11 20 18 17
20  5	 11 12  1 18 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  618081  857835  618356  373461 
 373191  617787  372912  617506 

2.1609562
20  12    3417    6655
 1   18 13
 1  5	  2 14 13 18 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 19 17  7
 9  3	 10 19  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	  1 18 20 11
13  6	 15 16 17 18  1 14
14  5	  2  3 15 13  1
15  5	  3  4 16 13 14
16  6	  4  5  6 17 13 15
17  7	  6  7  8 19 18 13 16
18  6	  1 13 17 19 20 12
19  6	 17  8  9 10 20 18
20  5	 19 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  618081  857835  618356  373461 
 373191  617787  372912  617506 

2.3701166
20  12    3313       0
 0 
 1  5	  2 14 13 18 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 19 17  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  6	 15 16 17 18  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  6	  5  6  7 17 13 15
17  6	  7  8 19 18 13 16
18  7	 12  1 13 17 19 20 11
19  5	 17  8  9 20 18
20  5	 19  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  618081  857835  618356  373461 
 373191  617787  372912  617506 

2.260517962
19  11    1607       0
 0 
 1  5	  2 14 13 19 11
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 19 18  9
11  3	  1 19 10
12  6	 15 16 17 18 13 14
13  5	 12 18 19  1 14
14  5	  2 15 12 13  1
15  6	  2  3  4 16 12 14
16  6	  4  5  6 17 12 15
17  6	  6  7  8 18 12 16
18  7	  8  9 10 19 13 12 17
19  5	 10 11  1 13 18
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  490971  728666  491236  246362  246110 
 490705  728408  967126 

126.1551602
21  13    7126   40215
 4    1 14   7 14   3 16   5 16
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  5	  8 18 14 17  6
 8  3	  9 18  7
 9  4	 10 20 18  8
10  3	 11 20  9
11  4	 12 21 20 10
12  3	 13 21 11
13  4	  1 19 21 12
14  7	 16 17  7 18 19  1 15
15  5	  2  3 16 14  1
16  6	  3  4  5 17 14 15
17  5	  5  6  7 14 16
18  6	  8  9 20 19 14  7
19  6	  1 14 18 20 21 13
20  6	 18  9 10 11 21 19
21  5	 20 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  510318  318698  510074 
 701678  627240  399912  519920  287472 

482.431
20  12    3446       0
 0 
 1  4	  2 13 17 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 18 14  4
 6  3	  7 18  5
 7  5	  8 16 15 18  6
 8  4	  9 19 16  7
 9  3	 10 19  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	  1 17 20 11
13  7	  2  3 14 15 16 17  1
14  6	  3  4  5 18 15 13
15  5	 14 18  7 16 13
16  6	 15  7  8 19 17 13
17  6	 16 19 20 12  1 13
18  5	 14  5  6  7 15
19  6	 16  8  9 10 20 17
20  5	 19 10 11 12 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  655952  656197  449231  448990 
 655700  449469  448736  655439 

486.191
20  12    3430       0
 0 
 1  5	  2 13 17 20 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 18 14  4
 6  3	  7 18  5
 7  4	  8 15 18  6
 8  4	  9 16 15  7
 9  4	 10 19 16  8
10  3	 11 19  9
11  4	 12 20 19 10
12  3	  1 20 11
13  7	  2  3 14 15 16 17  1
14  6	  3  4  5 18 15 13
15  6	 14 18  7  8 16 13
16  6	 15  8  9 19 17 13
17  5	 16 19 20  1 13
18  5	 14  5  6  7 15
19  6	 16  9 10 11 20 17
20  5	 19 11 12  1 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  655952  656197  449231  448990 
 655700  449469  448736  655439 

486.428
20  12    3414       0
 0 
 1  4	  2 13 17 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 18 14  4
 6  3	  7 18  5
 7  4	  8 15 18  6
 8  4	  9 16 15  7
 9  4	 10 19 16  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	  1 17 20 11
13  7	  2  3 14 15 16 17  1
14  6	  3  4  5 18 15 13
15  6	 14 18  7  8 16 13
16  6	 15  8  9 19 17 13
17  6	 16 19 20 12  1 13
18  5	 14  5  6  7 15
19  5	 16  9 10 20 17
20  5	 19 10 11 12 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  655952  656197  449231  448990 
 655700  449469  448736  655439 

3.1339217
22  13    8046       0
 0 
 1  5	  2 15 14 18 13
 2  4	  3 19 15  1
 3  4	  4 21 19  2
 4  3	  5 21  3
 5  4	  6 16 21  4
 6  3	  7 16  5
 7  5	  8 17 14 16  6
 8  4	  9 22 17  7
 9  3	 10 22  8
10  4	 11 20 22  9
11  3	 12 20 10
12  4	 13 18 20 11
13  3	  1 18 12
14  6	 16  7 17 18  1 15
15  5	  2 19 16 14  1
16  7	  6  7 14 15 19 21  5
17  6	  8 22 20 18 14  7
18  6	 13  1 14 17 20 12
19  5	 15  2  3 21 16
20  6	 17 22 10 11 12 18
21  5	 19  3  4  5 16
22  5	 17  8  9 10 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  573934  359015  574167 
 573693  370035  359227  369805  574384  573463 

3.3927606
22  13    8134       0
 0 
 1  5	  2 15 14 18 13
 2  4	  3 19 15  1
 3  3	  4 19  2
 4  4	  5 16 19  3
 5  3	  6 16  4
 6  5	  7 17 14 16  5
 7  3	  8 17  6
 8  4	  9 20 17  7
 9  3	 10 20  8
10  4	 11 21 20  9
11  4	 12 22 21 10
12  3	 13 22 11
13  4	  1 18 22 12
14  6	 16  6 17 18  1 15
15  5	  2 19 16 14  1
16  6	  5  6 14 15 19  4
17  6	  7  8 20 18 14  6
18  7	  1 14 17 20 21 22 13
19  5	 15  2  3  4 16
20  6	 17  8  9 10 21 18
21  5	 20 10 11 22 18
22  5	 21 11 12 13 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  517481  416986  628954 
 628229  402949  517189  507568  282275  199173 

184.1324806
21  12    3581   10048
 4    1 18   7 17   9 17  11 18
 1  5	  2 14 13 18 12
 2  4	  3 19 14  1
 3  4	  4 20 19  2
 4  3	  5 20  3
 5  4	  6 16 20  4
 6  3	  7 16  5
 7  5	  8 17 13 16  6
 8  3	  9 17  7
 9  4	 10 21 17  8
10  3	 11 21  9
11  4	 12 18 21 10
12  3	  1 18 11
13  7	 14 15 16  7 17 18  1
14  5	  2 19 15 13  1
15  5	 16 13 14 19 20
16  6	  6  7 13 15 20  5
17  6	  8  9 21 18 13  7
18  6	 12  1 13 17 21 11
19  5	  2  3 20 15 14
20  6	 16 15 19  3  4  5
21  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  500196  723579  500417  281215 
 373022  627998  640885  357237  496723 

483.1324806
21  12    3669   10093
 4    1 18   7 17   9 17  11 18
 1  5	  2 14 13 18 12
 2  3	  3 14  1
 3  4	  4 19 14  2
 4  4	  5 20 19  3
 5  4	  6 16 20  4
 6  3	  7 16  5
 7  5	  8 17 13 16  6
 8  3	  9 17  7
 9  4	 10 21 17  8
10  3	 11 21  9
11  4	 12 18 21 10
12  3	  1 18 11
13  7	 14 15 16  7 17 18  1
14  6	  2  3 19 15 13  1
15  5	 16 13 14 19 20
16  6	  6  7 13 15 20  5
17  6	  8  9 21 18 13  7
18  6	 12  1 13 17 21 11
19  5	  3  4 20 15 14
20  5	 16 15 19  4  5
21  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  500196  723579  500417  281215 
 373022  627998  640885  357237  496723 

3.5439602
23  13    9315       0
 0 
 1  6	  2 15 14 18 21 13
 2  4	  3 19 15  1
 3  3	  4 19  2
 4  4	  5 16 19  3
 5  5	  6 17 14 16  4
 6  3	  7 17  5
 7  4	  8 20 17  6
 8  3	  9 20  7
 9  4	 10 22 20  8
10  4	 11 23 22  9
11  3	 12 23 10
12  4	 13 21 23 11
13  3	  1 21 12
14  6	 16  5 17 18  1 15
15  5	  2 19 16 14  1
16  5	  5 14 15 19  4
17  6	  6  7 20 18 14  5
18  7	 21  1 14 17 20 22 23
19  5	 15  2  3  4 16
20  6	  7  8  9 22 18 17
21  5	 13  1 18 23 12
22  5	  9 10 23 18 20
23  6	 21 18 22 10 11 12
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  525672  445632  604352 
 571944  375144  528414  460497  232808  281297  179765 

182.1339680
22  12    4440       0
 0 
 1  5	  2 14 13 18 12
 2  4	  3 19 14  1
 3  3	  4 19  2
 4  4	  5 15 19  3
 5  5	  6 16 13 15  4
 6  3	  7 16  5
 7  4	  8 20 16  6
 8  4	  9 22 20  7
 9  4	 10 21 22  8
10  3	 11 21  9
11  4	 12 18 21 10
12  3	  1 18 11
13  7	 15  5 16 17 18  1 14
14  5	  2 19 15 13  1
15  5	  5 13 14 19  4
16  6	  6  7 20 17 13  5
17  6	 18 13 16 20 22 21
18  6	 12  1 13 17 21 11
19  5	 14  2  3  4 15
20  5	  7  8 22 17 16
21  6	 18 17 22  9 10 11
22  5	 21 17 20  8  9
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  504245  396563  609555  678433 
 504460  326179  509041  678644  326388  504681 

182.1342980
22  12    4435       0
 0 
 1  5	  2 14 13 18 12
 2  4	  3 19 14  1
 3  3	  4 19  2
 4  4	  5 15 19  3
 5  5	  6 16 13 15  4
 6  4	  7 20 16  5
 7  4	  8 22 20  6
 8  3	  9 22  7
 9  4	 10 21 22  8
10  3	 11 21  9
11  4	 12 18 21 10
12  3	  1 18 11
13  7	 15  5 16 17 18  1 14
14  5	  2 19 15 13  1
15  5	  5 13 14 19  4
16  5	  6 20 17 13  5
17  6	 18 13 16 20 22 21
18  6	 12  1 13 17 21 11
19  5	 14  2  3  4 15
20  5	  6  7 22 17 16
21  6	 18 17 22  9 10 11
22  6	 21 17 20  7  8  9
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  504245  396563  609555  678433 
 504460  326179  509041  678644  326388  504681 

184.1310466
22  12    4324       0
 0 
 1  5	  2 14 13 18 12
 2  4	  3 19 14  1
 3  4	  4 20 19  2
 4  3	  5 20  3
 5  4	  6 16 20  4
 6  3	  7 16  5
 7  6	  8 21 17 13 16  6
 8  3	  9 21  7
 9  4	 10 22 21  8
10  3	 11 22  9
11  4	 12 18 22 10
12  3	  1 18 11
13  7	 14 15 16  7 17 18  1
14  5	  2 19 15 13  1
15  5	 16 13 14 19 20
16  6	  6  7 13 15 20  5
17  5	 18 13  7 21 22
18  6	 12  1 13 17 22 11
19  5	  2  3 20 15 14
20  6	 16 15 19  3  4  5
21  5	  8  9 22 17  7
22  6	 18 17 21  9 10 11
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  514537  740995  514745  299645 
 513310  710018  646005  368501  513109  709813 

2.1609566
21  13    7223   23417
 1   19 14
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 20 18  8
10  3	 11 20  9
11  4	 12 21 20 10
12  3	 13 21 11
13  4	  1 19 21 12
14  6	 16 17 18 19  1 15
15  5	  2  3 16 14  1
16  6	  3  4  5 17 14 15
17  6	  5  6  7 18 14 16
18  7	  7  8  9 20 19 14 17
19  6	  1 14 18 20 21 13
20  6	 18  9 10 11 21 19
21  5	 20 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

2.3711966
21  13    7210    7371
 1   14 19
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  4	  9 20 18  7
 9  3	 10 20  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  6	 16 17 18 19  1 15
15  5	  2  3 16 14  1
16  6	  3  4  5 17 14 15
17  6	  5  6  7 18 14 16
18  6	  7  8 20 19 14 17
19  7	 13  1 14 18 20 21 12
20  6	 18  8  9 10 21 19
21  5	 20 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

2.82101966
20  12    3481       0
 0 
 1  4	  2 14 19 12
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 20 18  9
11  3	 12 20 10
12  4	  1 19 20 11
13  6	 15 16 17 18 19 14
14  5	  2 15 13 19  1
15  6	  2  3  4 16 13 14
16  6	  4  5  6 17 13 15
17  6	  6  7  8 18 13 16
18  7	  8  9 10 20 19 13 17
19  6	 14 13 18 20 12  1
20  5	 18 10 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  490971  491236  246362  246110 
 490705  728408  728666  967126 

2.209109966
20  12    3500       0
 0 
 1  4	  2 14 19 12
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  4	 10 20 18  8
10  3	 11 20  9
11  4	 12 19 20 10
12  3	  1 19 11
13  6	 15 16 17 18 19 14
14  5	  2 15 13 19  1
15  6	  2  3  4 16 13 14
16  6	  4  5  6 17 13 15
17  6	  6  7  8 18 13 16
18  6	  8  9 20 19 13 17
19  7	 14 13 18 20 11 12  1
20  5	 18  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  490971  491236  246362  246110 
 490705  728408  728666  967126 

2.260517966
20  12    3300       0
 0 
 1  5	  2 15 14 20 12
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 20 19 10
12  3	  1 20 11
13  6	 16 17 18 19 14 15
14  5	 13 19 20  1 15
15  6	  2  3 16 13 14  1
16  6	  3  4  5 17 13 15
17  6	  5  6  7 18 13 16
18  6	  7  8  9 19 13 17
19  7	  9 10 11 20 14 13 18
20  5	 11 12  1 14 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  490971  728666  491236  246362 
 246110  490705  728408  967126 

122.79077966
20  12    3310       0
 0 
 1  4	  2 14 20 12
 2  4	  3 15 14  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 20 19 10
12  3	  1 20 11
13  7	 15 16 17 18 19 20 14
14  5	  2 15 13 20  1
15  5	  2  3 16 13 14
16  6	  3  4  5 17 13 15
17  6	  5  6  7 18 13 16
18  6	  7  8  9 19 13 17
19  6	  9 10 11 20 13 18
20  6	 14 13 19 11 12  1
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  502254  552672  743002  742776 
 561395  347416  247278  334521 

126.22326
21  13    7280    8316
 1   17 14
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  5	  9 21 18 17  7
 9  3	 10 21  8
10  4	 11 20 21  9
11  3	 12 20 10
12  4	 13 19 20 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  6	 16  6  7  8 18 14
18  6	 17  8 21 20 19 14
19  6	 18 20 12 13  1 14
20  6	 18 21 10 11 12 19
21  5	 18  8  9 10 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  643612  844436  643843 
 443023  442790  643387  442560  255279 

126.25866
21  13    7289    8289
 1   17 14
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  4	 10 20 18  8
10  3	 11 20  9
11  4	 12 21 20 10
12  3	 13 21 11
13  4	  1 19 21 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  6	 16  6  7  8 18 14
18  6	 17  8  9 20 19 14
19  6	 18 20 21 13  1 14
20  6	 18  9 10 11 21 19
21  5	 20 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

126.1325166
21  13    7268   12393
 1   19 14
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  4	 11 21 19  9
11  3	 12 21 10
12  4	 13 20 21 11
13  3	  1 20 12
14  7	 16 17 18 19 20  1 15
15  5	  2  3 16 14  1
16  6	  3  4  5 17 14 15
17  6	  5  6  7 18 14 16
18  6	  7  8  9 19 14 17
19  6	  9 10 21 20 14 18
20  6	 13  1 14 19 21 12
21  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  692740  692971  450334 
 269951  269692  465140  692522  622657 

486.22086
21  13    7215   20605
 2   16 14  18 14
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 20 15  3
 5  3	  6 20  4
 6  4	  7 16 20  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  6	  2  3  4 20 16 14
16  6	 15 20  6  7 17 14
17  6	 16  7  8  9 18 14
18  6	 17  9 10 21 19 14
19  6	 18 21 12 13  1 14
20  5	 15  4  5  6 16
21  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  500199  604846  380590 
 261607  393502  612638  488297  513119 

2.44733966
20  11    1761       0
 0 
 1  5	  2 14 13 20 11
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 19 17  8
10  3	 11 19  9
11  4	  1 20 19 10
12  6	 15 16 17 18 13 14
13  5	 12 18 20  1 14
14  6	  2  3 15 12 13  1
15  6	  3  4  5 16 12 14
16  6	  5  6  7 17 12 15
17  7	  7  8  9 19 18 12 16
18  5	 13 12 17 19 20
19  6	  9 10 11 20 18 17
20  5	 11  1 13 18 19
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  512557  226750  293557  512768  751265 
 805290  512331  680128  346304 

482.611
22  13    8790       0
 0 
 1  5	  2 14 18 21 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 19 15  4
 6  3	  7 19  5
 7  5	  8 17 16 19  6
 8  4	  9 20 17  7
 9  3	 10 20  8
10  4	 11 22 20  9
11  3	 12 22 10
12  4	 13 21 22 11
13  3	  1 21 12
14  7	  2  3 15 16 17 18  1
15  6	  3  4  5 19 16 14
16  5	 15 19  7 17 14
17  6	 16  7  8 20 18 14
18  6	 17 20 22 21  1 14
19  5	 15  5  6  7 16
20  6	 17  8  9 10 22 18
21  5	 18 22 12 13  1
22  6	 18 20 10 11 12 21
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  612750  612512  396568 
 396801  612970  396329  397017  828118  613196 

186.1329060
23  13   10633       0
 0 
 1  5	  2 15 14 19 13
 2  4	  3 20 15  1
 3  3	  4 20  2
 4  4	  5 16 20  3
 5  3	  6 16  4
 6  5	  7 17 14 16  5
 7  3	  8 17  6
 8  4	  9 21 17  7
 9  3	 10 21  8
10  4	 11 23 21  9
11  4	 12 22 23 10
12  4	 13 19 22 11
13  3	  1 19 12
14  7	 16  6 17 18 19  1 15
15  5	  2 20 16 14  1
16  6	  5  6 14 15 20  4
17  6	  7  8 21 18 14  6
18  6	 19 14 17 21 23 22
19  6	 13  1 14 18 22 12
20  5	 15  2  3  4 16
21  6	  8  9 10 23 18 17
22  5	 19 18 23 11 12
23  5	 22 18 21 10 11
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  504245  396563  609555 
 678433  504460  326179  509041  678644  326388  504681 

186.1342980
23  13   10675       0
 0 
 1  5	  2 15 14 19 13
 2  4	  3 20 15  1
 3  3	  4 20  2
 4  4	  5 16 20  3
 5  3	  6 16  4
 6  5	  7 17 14 16  5
 7  4	  8 21 17  6
 8  4	  9 23 21  7
 9  3	 10 23  8
10  4	 11 22 23  9
11  3	 12 22 10
12  4	 13 19 22 11
13  3	  1 19 12
14  7	 16  6 17 18 19  1 15
15  5	  2 20 16 14  1
16  6	  5  6 14 15 20  4
17  5	  7 21 18 14  6
18  6	 19 14 17 21 23 22
19  6	 13  1 14 18 22 12
20  5	 15  2  3  4 16
21  5	  7  8 23 18 17
22  6	 19 18 23 10 11 12
23  6	 22 18 21  8  9 10
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  504245  396563  609555 
 678433  504460  326179  509041  678644  326388  504681 

3.351237966
21  12    4215       0
 0 
 1  4	  2 15 20 12
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 21 19  9
11  3	 12 21 10
12  4	  1 20 21 11
13  6	 16 17 18 19 14 15
14  5	 15 13 19 21 20
15  6	  2 16 13 14 20  1
16  6	  2  3  4 17 13 15
17  6	  4  5  6 18 13 16
18  6	  6  7  8 19 13 17
19  7	  8  9 10 21 14 13 18
20  5	 15 14 21 12  1
21  6	 20 14 19 10 11 12
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  512557  512331  226750  293557 
 512768  751265  805290  346304  680128 

126.36666
23  14   18435       0
 0 
 1  5	  2 15 20 22 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  4	 10 21 19  8
10  3	 11 21  9
11  4	 12 23 21 10
12  3	 13 23 11
13  4	 14 22 23 12
14  3	  1 22 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  6	 16  4  5  6 18 15
18  6	 17  6  7  8 19 15
19  6	 18  8  9 21 20 15
20  6	 19 21 23 22  1 15
21  6	 19  9 10 11 23 20
22  5	 20 23 13 14  1
23  6	 20 21 11 12 13 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  595558  842472 
 595816  360161  359915  595318  359654  838891  595046 

122.140
16  10     496       0
 0 
 1  4	  2 11 15 10
 2  3	  3 11  1
 3  4	  4 12 11  2
 4  3	  5 12  3
 5  4	  6 13 12  4
 6  4	  7 14 13  5
 7  3	  8 14  6
 8  4	  9 16 14  7
 9  3	 10 16  8
10  4	  1 15 16  9
11  7	  2  3 12 13 14 15  1
12  5	  3  4  5 13 11
13  5	 12  5  6 14 11
14  7	 13  6  7  8 16 15 11
15  5	 14 16 10  1 11
16  5	 14  8  9 10 15
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  575005  575267  329381  329117  574755  328874 

123.136
16  10     504     284
 1   13 14
 1  4	  2 11 15 10
 2  3	  3 11  1
 3  4	  4 12 11  2
 4  3	  5 12  3
 5  5	  6 16 13 12  4
 6  3	  7 16  5
 7  4	  8 14 16  6
 8  3	  9 14  7
 9  4	 10 15 14  8
10  3	  1 15  9
11  7	  2  3 12 13 14 15  1
12  5	  3  4  5 13 11
13  5	 12  5 16 14 11
14  7	 13 16  7  8  9 15 11
15  5	 14  9 10  1 11
16  5	 13  5  6  7 14
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  598627  337640  337383  598367  847330  337109 

122.1023
17  10     584       0
 0 
 1  4	  2 11 15 10
 2  3	  3 11  1
 3  4	  4 12 11  2
 4  3	  5 12  3
 5  4	  6 13 12  4
 6  5	  7 16 14 13  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 15 17  8
10  3	  1 15  9
11  7	  2  3 12 13 14 15  1
12  5	  3  4  5 13 11
13  5	 12  5  6 14 11
14  5	 13  6 16 15 11
15  7	 14 16 17  9 10  1 11
16  5	 14  6  7 17 15
17  5	 16  7  8  9 15
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  614989  615232  391878  391621  614758  391395 
 614521 

140.442802
19  11    1385     591
 1   15 12
 1  5	  2 13 12 17 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 18 14  4
 6  3	  7 18  5
 7  4	  8 15 18  6
 8  5	  9 16 12 15  7
 9  4	 10 19 16  8
10  3	 11 19  9
11  4	  1 17 19 10
12  7	 14 15  8 16 17  1 13
13  5	  2  3 14 12  1
14  7	  3  4  5 18 15 12 13
15  5	  8 12 14 18  7
16  5	  9 19 17 12  8
17  5	  1 12 16 19 11
18  5	 14  5  6  7 15
19  5	 16  9 10 11 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  342507  202415  467631  589291  474418 
 223538  726703  350320 

123.442817
20  11    1606       0
 0 
 1  5	  2 13 12 17 11
 2  3	  3 13  1
 3  5	  4 18 14 13  2
 4  4	  5 20 18  3
 5  3	  6 20  4
 6  4	  7 15 20  5
 7  3	  8 15  6
 8  5	  9 16 12 15  7
 9  4	 10 19 16  8
10  3	 11 19  9
11  4	  1 17 19 10
12  7	 14 15  8 16 17  1 13
13  5	  2  3 14 12  1
14  5	  3 18 15 12 13
15  7	  7  8 12 14 18 20  6
16  5	  9 19 17 12  8
17  5	  1 12 16 19 11
18  5	 14  3  4 20 15
19  5	 16  9 10 11 17
20  5	 18  4  5  6 15
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  519678  639708  399068  282110  400682 
 634154  150236  517196   33278 

128.136
17  11    1081    2020
 4   15 12   1 12   3 12  10 15
 1  4	  2 12 16 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 17 14  5
 7  3	  8 17  6
 8  4	  9 15 17  7
 9  3	 10 15  8
10  4	 11 16 15  9
11  3	  1 16 10
12  7	  2  3 13 14 15 16  1
13  5	  3  4  5 14 12
14  6	 13  5  6 17 15 12
15  7	 14 17  8  9 10 16 12
16  5	 15 10 11  1 12
17  5	 14  6  7  8 15
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  598627  337640  337383  598367  847330 
 337109 

0.211701722
17  10     566     284
 1   14 15
 1  4	  2 12 16 10
 2  4	  3 13 12  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 17 15  6
 8  3	  9 17  7
 9  4	 10 16 17  8
10  3	  1 16  9
11  5	 13 14 15 16 12
12  5	  2 13 11 16  1
13  5	  2  3 14 11 12
14  6	  3  4  5 15 11 13
15  7	  5  6  7 17 16 11 14
16  7	 12 11 15 17  9 10  1
17  5	 15  7  8  9 16
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  483813  405753  233957  408266  676480  676161 
 889315 

122.207
18  11    1298       0
 0 
 1  5	  2 12 16 18 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  3	  8 15  6
 8  4	  9 17 15  7
 9  3	 10 17  8
10  4	 11 18 17  9
11  3	  1 18 10
12  7	  2  3 13 14 15 16  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  7	 14  6  7  8 17 16 12
16  5	 15 17 18  1 12
17  6	 15  8  9 10 18 16
18  5	 17 10 11  1 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  614989  615232  391878  391621  614758 
 391395  614521 

122.1024
18  11    1283     810
 1   16 12
 1  4	  2 12 16 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  5	  7 17 15 14  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 16 18  9
11  3	  1 16 10
12  7	  2  3 13 14 15 16  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  5	 14  6 17 16 12
16  7	 15 17 18 10 11  1 12
17  6	 15  6  7  8 18 16
18  5	 17  8  9 10 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  614989  615232  391878  391621  614758 
 391395  614521 

122.1028
18  11    1252       0
 0 
 1  4	  2 12 16 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  4	  8 17 15  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 16 18  9
11  3	  1 16 10
12  7	  2  3 13 14 15 16  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  6	 14  6  7 17 16 12
16  7	 15 17 18 10 11  1 12
17  5	 15  7  8 18 16
18  5	 17  8  9 10 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  614989  615232  391878  391621  614758 
 391395  614521 

122.8406
18  11    1262       0
 0 
 1  4	  2 12 17 11
 2  4	  3 13 12  1
 3  3	  4 13  2
 4  4	  5 14 13  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  3	  9 16  7
 9  4	 10 18 16  8
10  3	 11 18  9
11  4	  1 17 18 10
12  7	  2 13 14 15 16 17  1
13  5	  2  3  4 14 12
14  5	 13  4  5 15 12
15  6	 14  5  6  7 16 12
16  7	 15  7  8  9 18 17 12
17  5	 16 18 11  1 12
18  5	 16  9 10 11 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  623163  837293  623430  405183  404924 
 622901  404667 

122.22802
18  11    1279     810
 1   16 12
 1  4	  2 12 17 11
 2  4	  3 13 12  1
 3  3	  4 13  2
 4  4	  5 14 13  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 18 16  7
 9  3	 10 18  8
10  4	 11 17 18  9
11  3	  1 17 10
12  7	  2 13 14 15 16 17  1
13  5	  2  3  4 14 12
14  5	 13  4  5 15 12
15  5	 14  5  6 16 12
16  7	 15  6  7  8 18 17 12
17  6	 16 18 10 11  1 12
18  5	 16  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  623163  837293  623430  405183  404924 
 622901  404667 

123.7576
18  11    1280    1188
 1   15 12
 1  4	  2 12 17 11
 2  4	  3 13 12  1
 3  3	  4 13  2
 4  5	  5 18 14 13  3
 5  3	  6 18  4
 6  4	  7 15 18  5
 7  3	  8 15  6
 8  4	  9 16 15  7
 9  3	 10 16  8
10  4	 11 17 16  9
11  3	  1 17 10
12  7	  2 13 14 15 16 17  1
13  5	  2  3  4 14 12
14  5	 13  4 18 15 12
15  7	 14 18  6  7  8 16 12
16  6	 15  8  9 10 17 12
17  5	 16 10 11  1 12
18  5	 14  4  5  6 15
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  602690  841142  602400  368041  368315 
 602948  367759 

126.200
18  11    1195    2548
 3   15 12   7 15   9 15
 1  5	  2 12 16 18 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  3	  7 14  5
 7  4	  8 15 14  6
 8  3	  9 15  7
 9  4	 10 17 15  8
10  4	 11 18 17  9
11  3	  1 18 10
12  7	  2  3 13 14 15 16  1
13  5	  3  4  5 14 12
14  6	 13  5  6  7 15 12
15  7	 14  7  8  9 17 16 12
16  5	 15 17 18  1 12
17  5	 15  9 10 18 16
18  5	 17 10 11  1 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  614989  615232  391878  391621  614758 
 391395  614521 

126.8163
18  11    1303    1344
 1   15 16
 1  4	  2 12 17 11
 2  4	  3 13 12  1
 3  3	  4 13  2
 4  4	  5 14 13  3
 5  3	  6 14  4
 6  5	  7 18 15 14  5
 7  3	  8 18  6
 8  4	  9 16 18  7
 9  3	 10 16  8
10  4	 11 17 16  9
11  3	  1 17 10
12  7	  2 13 14 15 16 17  1
13  5	  2  3  4 14 12
14  6	 13  4  5  6 15 12
15  5	 14  6 18 16 12
16  7	 15 18  8  9 10 17 12
17  5	 16 10 11  1 12
18  5	 15  6  7  8 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  602690  602948  368315  368041  602400 
 841142  367759 

126.8402
18  11    1309    1377
 1   15 16
 1  4	  2 12 17 11
 2  4	  3 13 12  1
 3  3	  4 13  2
 4  4	  5 14 13  3
 5  3	  6 14  4
 6  4	  7 15 14  5
 7  4	  8 16 15  6
 8  3	  9 16  7
 9  4	 10 18 16  8
10  3	 11 18  9
11  4	  1 17 18 10
12  7	  2 13 14 15 16 17  1
13  5	  2  3  4 14 12
14  6	 13  4  5  6 15 12
15  5	 14  6  7 16 12
16  7	 15  7  8  9 18 17 12
17  5	 16 18 11  1 12
18  5	 16  9 10 11 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  623163  837293  623430  405183  404924 
 622901  404667 

122.3700802
20  12    3044    2232
 1   19 18
 1  5	  2 14 13 18 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  5	  7 17 13 16  5
 7  3	  8 17  6
 8  4	  9 19 17  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  7	 15 16  6 17 18  1 14
14  5	  2  3 15 13  1
15  5	  3  4 16 13 14
16  5	  4  5  6 13 15
17  6	  7  8 19 18 13  6
18  7	 12  1 13 17 19 20 11
19  5	 17  8  9 20 18
20  5	 19  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  510318  318698  510074  701678 
 627240  399912  519920  287472 

126.3682802
20  12    3198   11121
 4    1 13   7 13   3 15   5 15
 1  5	  2 14 13 18 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  5	  8 17 13 16  6
 8  4	  9 19 17  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  7	 15 16  7 17 18  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  5	  5  6  7 13 15
17  5	  8 19 18 13  7
18  7	 12  1 13 17 19 20 11
19  5	 17  8  9 20 18
20  5	 19  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  510318  318698  510074  701678 
 627240  399912  519920  287472 

140.1306802
20  12    3252    2184
 1   16 13
 1  5	  2 14 13 18 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 19 15  4
 6  3	  7 19  5
 7  4	  8 16 19  6
 8  5	  9 17 13 16  7
 9  4	 10 20 17  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  7	 15 16  8 17 18  1 14
14  5	  2  3 15 13  1
15  7	  3  4  5 19 16 13 14
16  5	  8 13 15 19  7
17  5	  9 20 18 13  8
18  6	 12  1 13 17 20 11
19  5	 15  5  6  7 16
20  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  342507  202415  467631  589291 
 474418  223538  726703  350320 

482.1023
19  11    1516       0
 0 
 1  4	  2 12 16 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 17 13  4
 6  3	  7 17  5
 7  6	  8 18 15 14 17  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 16 19  9
11  3	  1 16 10
12  7	  2  3 13 14 15 16  1
13  6	  3  4  5 17 14 12
14  5	 13 17  7 15 12
15  5	 14  7 18 16 12
16  7	 15 18 19 10 11  1 12
17  5	 13  5  6  7 14
18  5	 15  7  8 19 16
19  5	 18  8  9 10 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  655952  656197  449231  448990  655700 
 449469  448736  655439 

124.442817
21  12    3513    2471
 1   16 13
 1  5	  2 14 13 18 12
 2  3	  3 14  1
 3  5	  4 19 15 14  2
 4  3	  5 19  3
 5  4	  6 21 19  4
 6  3	  7 21  5
 7  4	  8 16 21  6
 8  3	  9 16  7
 9  5	 10 17 13 16  8
10  4	 11 20 17  9
11  3	 12 20 10
12  4	  1 18 20 11
13  7	 15 16  9 17 18  1 14
14  5	  2  3 15 13  1
15  5	  3 19 16 13 14
16  7	  8  9 13 15 19 21  7
17  5	 10 20 18 13  9
18  5	  1 13 17 20 12
19  6	 15  3  4  5 21 16
20  5	 17 10 11 12 18
21  5	 19  5  6  7 16
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  519678  639708  399068  282110 
 400682  634154  150236  517196   33278 

128.442817
21  12    3495    2660
 1   16 13
 1  5	  2 14 13 18 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 19 15  3
 5  4	  6 21 19  4
 6  3	  7 21  5
 7  4	  8 16 21  6
 8  3	  9 16  7
 9  5	 10 17 13 16  8
10  4	 11 20 17  9
11  3	 12 20 10
12  4	  1 18 20 11
13  7	 15 16  9 17 18  1 14
14  5	  2  3 15 13  1
15  6	  3  4 19 16 13 14
16  7	  8  9 13 15 19 21  7
17  5	 10 20 18 13  9
18  5	  1 13 17 20 12
19  5	 15  4  5 21 16
20  5	 17 10 11 12 18
21  5	 19  5  6  7 16
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  519678  639708  399068  282110 
 400682  634154  150236  517196   33278 

182.1368180
21  12    3519       0
 0 
 1  5	  2 14 13 18 12
 2  4	  3 19 14  1
 3  3	  4 19  2
 4  4	  5 15 19  3
 5  5	  6 16 13 15  4
 6  4	  7 20 16  5
 7  3	  8 20  6
 8  4	  9 17 20  7
 9  4	 10 21 17  8
10  3	 11 21  9
11  4	 12 18 21 10
12  3	  1 18 11
13  7	 15  5 16 17 18  1 14
14  5	  2 19 15 13  1
15  5	  5 13 14 19  4
16  5	  6 20 17 13  5
17  7	  9 21 18 13 16 20  8
18  6	 12  1 13 17 21 11
19  5	 14  2  3  4 15
20  5	 16  6  7  8 17
21  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  520617  424201  632073  708128 
 520838  338452  530526  708334  338660 

182.3683280
21  11    1839       0
 0 
 1  5	  2 13 12 17 11
 2  4	  3 18 13  1
 3  3	  4 18  2
 4  4	  5 14 18  3
 5  5	  6 15 12 14  4
 6  3	  7 15  5
 7  4	  8 19 15  6
 8  5	  9 21 20 19  7
 9  3	 10 21  8
10  4	 11 17 21  9
11  3	  1 17 10
12  7	 14  5 15 16 17  1 13
13  5	  2 18 14 12  1
14  5	  5 12 13 18  4
15  6	  6  7 19 16 12  5
16  5	 17 12 15 19 20
17  7	 11  1 12 16 20 21 10
18  5	 13  2  3  4 14
19  5	  7  8 20 16 15
20  5	  8 21 17 16 19
21  5	 20  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  459131  367817  552137  632331  459326 
 294411  461852  569040  357072  164511 

0.81288362
18  11    1344     810
 1   14 15
 1  4	  2 13 17 11
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 18 15  5
 7  3	  8 18  6
 8  4	  9 16 18  7
 9  3	 10 16  8
10  4	 11 17 16  9
11  3	  1 17 10
12  5	 14 15 16 17 13
13  5	  2 14 12 17  1
14  6	  2  3  4 15 12 13
15  7	  4  5  6 18 16 12 14
16  7	  9 10 17 12 15 18  8
17  6	 13 12 16 10 11  1
18  5	 15  6  7  8 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  483813  233957  405753  676161  676480 
 408266  889315 

0.211701962
18  11    1332     810
 1   15 16
 1  4	  2 13 17 11
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 18 16  7
 9  3	 10 18  8
10  4	 11 17 18  9
11  3	  1 17 10
12  5	 14 15 16 17 13
13  5	  2 14 12 17  1
14  6	  2  3  4 15 12 13
15  6	  4  5  6 16 12 14
16  7	  6  7  8 18 17 12 15
17  7	 13 12 16 18 10 11  1
18  5	 16  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  483813  405753  233957  408266  676480 
 676161  889315 

2.490806
19  12    2775    6959
 1   13 16
 1  5	  2 14 13 18 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 19 16  6
 8  3	  9 19  7
 9  4	 10 17 19  8
10  3	 11 17  9
11  4	 12 18 17 10
12  3	  1 18 11
13  6	 15 16 17 18  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  7	  5  6  7 19 17 13 15
17  7	 10 11 18 13 16 19  9
18  5	 11 12  1 13 17
19  5	 16  7  8  9 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  602690  602948  368315  368041 
 602400  841142  367759 

122.1031
19  12    2725    9207
 3   16 17  15 16   7 16
 1  4	  2 13 17 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 18 16  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 17 19 10
12  3	  1 17 11
13  7	  2  3 14 15 16 17  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  6	 15  6  7 18 17 13
17  7	 16 18 19 11 12  1 13
18  6	 16  7  8  9 19 17
19  5	 18  9 10 11 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  614989  615232  391878  391621 
 614758  391395  614521 

122.22806
19  12    2726   10342
 1   18 13
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 19 17  8
10  3	 11 19  9
11  4	 12 18 19 10
12  3	  1 18 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3  4 15 13
15  5	 14  4  5 16 13
16  6	 15  5  6  7 17 13
17  7	 16  7  8  9 19 18 13
18  6	 17 19 11 12  1 13
19  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  623163  837293  623430  405183 
 404924  622901  404667 

126.207
19  12    2785    8917
 3   16 13   7 16   9 16
 1  5	  2 13 17 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  3	  9 16  7
 9  4	 10 18 16  8
10  3	 11 18  9
11  4	 12 19 18 10
12  3	  1 19 11
13  7	  2  3 14 15 16 17  1
14  5	  3  4  5 15 13
15  6	 14  5  6  7 16 13
16  7	 15  7  8  9 18 17 13
17  5	 16 18 19  1 13
18  6	 16  9 10 11 19 17
19  5	 18 11 12  1 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  614989  615232  391878  391621 
 614758  391395  614521 

126.1024
19  12    2782   10343
 1   16 17
 1  4	  2 13 17 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  5	  8 18 16 15  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 17 19 10
12  3	  1 17 11
13  7	  2  3 14 15 16 17  1
14  5	  3  4  5 15 13
15  6	 14  5  6  7 16 13
16  5	 15  7 18 17 13
17  7	 16 18 19 11 12  1 13
18  6	 16  7  8  9 19 17
19  5	 18  9 10 11 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  614989  615232  391878  391621 
 614758  391395  614521 

126.7580
19  12    2789    7621
 1   16 13
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 19 16  7
 9  3	 10 19  8
10  4	 11 17 19  9
11  4	 12 18 17 10
12  3	  1 18 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3  4 15 13
15  6	 14  4  5  6 16 13
16  7	 15  6  7  8 19 17 13
17  6	 16 19 10 11 18 13
18  5	 17 11 12  1 13
19  5	 16  8  9 10 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  602690  602948  368315  368041 
 602400  841142  367759 

126.8168
19  12    2798    6863
 4   16 17   6 16   9 17  11 17
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 16 15  5
 7  4	  8 19 16  6
 8  3	  9 19  7
 9  4	 10 17 19  8
10  3	 11 17  9
11  4	 12 18 17 10
12  3	  1 18 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3  4 15 13
15  6	 14  4  5  6 16 13
16  6	 15  6  7 19 17 13
17  7	 16 19  9 10 11 18 13
18  5	 17 11 12  1 13
19  5	 16  7  8  9 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  602690  602948  368315  368041 
 602400  841142  367759 

126.8406
19  12    2720    6423
 1   16 17
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  3	 10 17  8
10  4	 11 19 17  9
11  3	 12 19 10
12  4	  1 18 19 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3  4 15 13
15  6	 14  4  5  6 16 13
16  6	 15  6  7  8 17 13
17  7	 16  8  9 10 19 18 13
18  5	 17 19 12  1 13
19  5	 17 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  623163  837293  623430  405183 
 404924  622901  404667 

126.22802
19  12    2802   10996
 4   18 17  16 13   1 18   7 16
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 19 17  8
10  3	 11 19  9
11  4	 12 18 19 10
12  3	  1 18 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3  4 15 13
15  6	 14  4  5  6 16 13
16  5	 15  6  7 17 13
17  7	 16  7  8  9 19 18 13
18  6	 17 19 11 12  1 13
19  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  623163  837293  623430  405183 
 404924  622901  404667 

2.3744362
20  12    3284    8785
 1   13 18
 1  5	  2 14 13 18 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 19 17  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  6	 15 16 17 18  1 14
14  5	  2  3 15 13  1
15  5	  3  4 16 13 14
16  6	  4  5  6 17 13 15
17  7	  6  7  8 19 18 13 16
18  7	 12  1 13 17 19 20 11
19  5	 17  8  9 20 18
20  5	 19  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  618081  857835  618356  373461 
 373191  617787  372912  617506 

122.26822
20  12    3253       0
 0 
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 19 17  7
 9  3	 10 19  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	  1 18 20 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3  4 15 13
15  5	 14  4  5 16 13
16  5	 15  5  6 17 13
17  7	 16  6  7  8 19 18 13
18  6	 17 19 20 12  1 13
19  6	 17  8  9 10 20 18
20  5	 19 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  618081  857835  618356  373461 
 373191  617787  372912  617506 

126.12422
20  12    3378    4158
 1   16 17
 1  5	  2 13 18 20 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 19 17  8
10  3	 11 19  9
11  4	 12 20 19 10
12  3	  1 20 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3  4 15 13
15  6	 14  4  5  6 16 13
16  5	 15  6  7 17 13
17  7	 16  7  8  9 19 18 13
18  5	 17 19 20  1 13
19  6	 17  9 10 11 20 18
20  5	 19 11 12  1 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  618081  857835  618356  373461 
 373191  617787  372912  617506 

126.61682
20  12    3333    3969
 1   16 13
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  4	  9 19 17  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3  4 15 13
15  6	 14  4  5  6 16 13
16  5	 15  6  7 17 13
17  6	 16  7  8 19 18 13
18  7	 17 19 20 11 12  1 13
19  5	 17  8  9 20 18
20  5	 19  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  618081  857835  618356  373461 
 373191  617787  372912  617506 

126.489786
20  12    3339       0
 0 
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  5	  8 20 17 16  6
 8  3	  9 20  7
 9  4	 10 18 20  8
10  3	 11 18  9
11  4	 12 19 18 10
12  3	  1 19 11
13  7	 15 16 17 18 19  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  6	  5  6  7 17 13 15
17  5	  7 20 18 13 16
18  7	 10 11 19 13 17 20  9
19  5	 11 12  1 13 18
20  5	 17  7  8  9 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  726512  726712  484078  267900 
 267643  483564  726321  256135 

126.504126
20  12    3368       0
 0 
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 20 18  9
11  3	 12 20 10
12  4	  1 19 20 11
13  7	 15 16 17 18 19  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  6	  5  6  7 17 13 15
17  5	  7  8 18 13 16
18  7	  8  9 10 20 19 13 17
19  5	  1 13 18 20 12
20  5	 18 10 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  692740  692971  450334  269951 
 269692  465140  692522  622657 

126.3686402
21  13    6904   45099
 4    1 14   7 14   3 16   5 16
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  5	  8 18 14 17  6
 8  4	  9 20 18  7
 9  3	 10 20  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	 16 17  7 18 19  1 15
15  5	  2  3 16 14  1
16  6	  3  4  5 17 14 15
17  5	  5  6  7 14 16
18  5	  8 20 19 14  7
19  7	 13  1 14 18 20 21 12
20  6	 18  8  9 10 21 19
21  5	 20 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  510318  318698  510074 
 701678  627240  399912  519920  287472 

140.22082
20  12    3322    2754
 1   16 13
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 19 15  5
 7  3	  8 19  6
 8  5	  9 17 16 19  7
 9  4	 10 20 17  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3  4 15 13
15  7	 14  4  5  6 19 16 13
16  5	 15 19  8 17 13
17  6	 16  8  9 20 18 13
18  6	 17 20 11 12  1 13
19  5	 15  6  7  8 16
20  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  621045  845415  621273  388700 
 388469  620818  388951  388226 

196.428
20  12    3278       0
 0 
 1  4	  2 13 17 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 18 14  3
 5  3	  6 18  4
 6  4	  7 15 18  5
 7  3	  8 15  6
 8  4	  9 16 15  7
 9  4	 10 19 16  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	  1 17 20 11
13  7	  2  3 14 15 16 17  1
14  5	  3  4 18 15 13
15  7	 14 18  6  7  8 16 13
16  6	 15  8  9 19 17 13
17  6	 16 19 20 12  1 13
18  5	 14  4  5  6 15
19  5	 16  9 10 20 17
20  5	 19 10 11 12 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  655952  656197  449231  448990 
 655700  449469  448736  655439 

196.21786
20  12    3310       0
 0 
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  4	  4 19 14  2
 4  3	  5 19  3
 5  4	  6 15 19  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  3	  9 16  7
 9  5	 10 20 17 16  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3 19 15 13
15  7	 14 19  5  6  7 16 13
16  6	 15  7  8  9 17 13
17  5	 16  9 20 18 13
18  6	 17 20 11 12  1 13
19  5	 14  3  4  5 15
20  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  500199  604846  380590  261607 
 393502  612638  488297  513119 

196.22082
20  12    3344       0
 0 
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  4	  4 19 14  2
 4  3	  5 19  3
 5  4	  6 15 19  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  4	  9 17 16  7
 9  4	 10 20 17  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3 19 15 13
15  7	 14 19  5  6  7 16 13
16  5	 15  7  8 17 13
17  6	 16  8  9 20 18 13
18  6	 17 20 11 12  1 13
19  5	 14  3  4  5 15
20  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  500199  604846  380590  261607 
 393502  612638  488297  513119 

482.1028
20  12    3298       0
 0 
 1  4	  2 13 17 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 18 14  4
 6  3	  7 18  5
 7  5	  8 16 15 18  6
 8  4	  9 19 16  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 17 20 10
12  3	  1 17 11
13  7	  2  3 14 15 16 17  1
14  6	  3  4  5 18 15 13
15  5	 14 18  7 16 13
16  6	 15  7  8 19 17 13
17  7	 16 19 20 11 12  1 13
18  5	 14  5  6  7 15
19  5	 16  8  9 20 17
20  5	 19  9 10 11 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  655952  656197  449231  448990 
 655700  449469  448736  655439 

486.1023
20  12    3262       0
 0 
 1  4	  2 13 17 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 18 14  4
 6  3	  7 18  5
 7  4	  8 15 18  6
 8  5	  9 19 16 15  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 17 20 10
12  3	  1 17 11
13  7	  2  3 14 15 16 17  1
14  6	  3  4  5 18 15 13
15  6	 14 18  7  8 16 13
16  5	 15  8 19 17 13
17  7	 16 19 20 11 12  1 13
18  5	 14  5  6  7 15
19  5	 16  8  9 20 17
20  5	 19  9 10 11 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  655952  656197  449231  448990 
 655700  449469  448736  655439 

496.188
20  12    3054    8176
 3   15 13   1 13   3 13
 1  5	  2 13 17 20 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 18 14  4
 6  3	  7 18  5
 7  4	  8 15 18  6
 8  3	  9 15  7
 9  4	 10 16 15  8
10  4	 11 19 16  9
11  4	 12 20 19 10
12  3	  1 20 11
13  7	  2  3 14 15 16 17  1
14  6	  3  4  5 18 15 13
15  7	 14 18  7  8  9 16 13
16  6	 15  9 10 19 17 13
17  5	 16 19 20  1 13
18  5	 14  5  6  7 15
19  5	 16 10 11 20 17
20  5	 19 11 12  1 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  655952  656197  449231  448990 
 655700  449469  448736  655439 

124.460817
22  13    8180    7371
 1   17 14
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  5	  4 20 16 15  2
 4  3	  5 20  3
 5  4	  6 22 20  4
 6  3	  7 22  5
 7  4	  8 17 22  6
 8  3	  9 17  7
 9  5	 10 18 14 17  8
10  3	 11 18  9
11  4	 12 21 18 10
12  3	 13 21 11
13  4	  1 19 21 12
14  7	 16 17  9 18 19  1 15
15  5	  2  3 16 14  1
16  5	  3 20 17 14 15
17  7	  8  9 14 16 20 22  7
18  6	 10 11 21 19 14  9
19  5	  1 14 18 21 13
20  6	 16  3  4  5 22 17
21  5	 18 11 12 13 19
22  5	 20  5  6  7 17
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  519678  639708  399068 
 282110  400682  634154  150236  517196   33278 

124.1306817
22  13    8180    7371
 1   17 14
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  5	  4 20 16 15  2
 4  3	  5 20  3
 5  4	  6 22 20  4
 6  3	  7 22  5
 7  4	  8 17 22  6
 8  3	  9 17  7
 9  5	 10 18 14 17  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	 16 17  9 18 19  1 15
15  5	  2  3 16 14  1
16  5	  3 20 17 14 15
17  7	  8  9 14 16 20 22  7
18  5	 10 21 19 14  9
19  6	 13  1 14 18 21 12
20  6	 16  3  4  5 22 17
21  5	 18 10 11 12 19
22  5	 20  5  6  7 17
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  519678  639708  399068 
 282110  400682  634154  150236  517196   33278 

128.460817
22  13    8272    9828
 1   17 14
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 20 16  3
 5  4	  6 22 20  4
 6  3	  7 22  5
 7  4	  8 17 22  6
 8  3	  9 17  7
 9  5	 10 18 14 17  8
10  3	 11 18  9
11  4	 12 21 18 10
12  3	 13 21 11
13  4	  1 19 21 12
14  7	 16 17  9 18 19  1 15
15  5	  2  3 16 14  1
16  6	  3  4 20 17 14 15
17  7	  8  9 14 16 20 22  7
18  6	 10 11 21 19 14  9
19  5	  1 14 18 21 13
20  5	 16  4  5 22 17
21  5	 18 11 12 13 19
22  5	 20  5  6  7 17
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  519678  639708  399068 
 282110  400682  634154  150236  517196   33278 

128.1306817
22  13    8272    9828
 1   17 14
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 20 16  3
 5  4	  6 22 20  4
 6  3	  7 22  5
 7  4	  8 17 22  6
 8  3	  9 17  7
 9  5	 10 18 14 17  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	 16 17  9 18 19  1 15
15  5	  2  3 16 14  1
16  6	  3  4 20 17 14 15
17  7	  8  9 14 16 20 22  7
18  5	 10 21 19 14  9
19  6	 13  1 14 18 21 12
20  5	 16  4  5 22 17
21  5	 18 10 11 12 19
22  5	 20  5  6  7 17
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  519678  639708  399068 
 282110  400682  634154  150236  517196   33278 

128.3700802
22  13    8105    7323
 1   21 19
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 20 16  3
 5  3	  6 20  4
 6  4	  7 17 20  5
 7  5	  8 18 14 17  6
 8  3	  9 18  7
 9  4	 10 21 18  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 19 22 11
13  3	  1 19 12
14  7	 16 17  7 18 19  1 15
15  5	  2  3 16 14  1
16  6	  3  4 20 17 14 15
17  5	  7 14 16 20  6
18  6	  8  9 21 19 14  7
19  7	 13  1 14 18 21 22 12
20  5	 16  4  5  6 17
21  5	 18  9 10 22 19
22  5	 21 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  567792  440602  685338 
 803312  436923  311792  932122  178875   58864 

140.1310462
22  13    8281    6678
 1   17 14
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 20 16  4
 6  3	  7 20  5
 7  4	  8 17 20  6
 8  6	  9 21 18 14 17  7
 9  3	 10 21  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 19 22 11
13  3	  1 19 12
14  7	 16 17  8 18 19  1 15
15  5	  2  3 16 14  1
16  7	  3  4  5 20 17 14 15
17  5	  8 14 16 20  7
18  5	 19 14  8 21 22
19  6	 13  1 14 18 22 12
20  5	 16  5  6  7 17
21  5	  9 10 22 18  8
22  6	 19 18 21 10 11 12
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  453040  332003  576739 
 692656  453260  244257  821475  453477  244476 

142.1324802
22  13    8242   33838
 4    1 19   8 18  10 18  12 19
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 22 16  3
 5  3	  6 22  4
 6  4	  7 20 22  5
 7  4	  8 17 20  6
 8  5	  9 18 14 17  7
 9  3	 10 18  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	 16 17  8 18 19  1 15
15  5	  2  3 16 14  1
16  7	  3  4 22 20 17 14 15
17  5	  8 14 16 20  7
18  6	  9 10 21 19 14  8
19  6	 13  1 14 18 21 12
20  5	 16 22  6  7 17
21  5	 18 10 11 12 19
22  5	 16  4  5  6 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  516589  738912  516824 
 305760  383266  643362  305986  511052  517060 

149.442806
22  13    7586    9626
 1   17 14
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 22 16  3
 5  3	  6 22  4
 6  4	  7 20 22  5
 7  3	  8 20  6
 8  4	  9 17 20  7
 9  3	 10 17  8
10  5	 11 18 14 17  9
11  4	 12 21 18 10
12  3	 13 21 11
13  4	  1 19 21 12
14  7	 16 17 10 18 19  1 15
15  5	  2  3 16 14  1
16  7	  3  4 22 20 17 14 15
17  6	  9 10 14 16 20  8
18  5	 11 21 19 14 10
19  5	  1 14 18 21 13
20  6	 16 22  6  7  8 17
21  5	 18 11 12 13 19
22  5	 16  4  5  6 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  516589  738912  516824 
 305760  383266  643362  305986  511052  517060 

186.504480
22  13    8322       0
 0 
 1  5	  2 15 14 19 13
 2  4	  3 20 15  1
 3  3	  4 20  2
 4  4	  5 16 20  3
 5  3	  6 16  4
 6  5	  7 17 14 16  5
 7  3	  8 17  6
 8  4	  9 21 17  7
 9  3	 10 21  8
10  4	 11 18 21  9
11  4	 12 22 18 10
12  3	 13 22 11
13  4	  1 19 22 12
14  7	 16  6 17 18 19  1 15
15  5	  2 20 16 14  1
16  6	  5  6 14 15 20  4
17  6	  7  8 21 18 14  6
18  7	 11 22 19 14 17 21 10
19  5	  1 14 18 22 13
20  5	 15  2  3  4 16
21  5	 17  8  9 10 18
22  5	 18 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  520617  424201  632073 
 708128  520838  338452  530526  708334  338660 

200.1324802
22  13    8282   38602
 4    1 19   8 18  10 18  12 19
 1  5	  2 15 14 19 13
 2  4	  3 20 15  1
 3  3	  4 20  2
 4  4	  5 16 20  3
 5  4	  6 21 16  4
 6  3	  7 21  5
 7  4	  8 17 21  6
 8  5	  9 18 14 17  7
 9  3	 10 18  8
10  4	 11 22 18  9
11  3	 12 22 10
12  4	 13 19 22 11
13  3	  1 19 12
14  7	 16 17  8 18 19  1 15
15  5	  2 20 16 14  1
16  7	  5 21 17 14 15 20  4
17  5	  8 14 16 21  7
18  6	  9 10 22 19 14  8
19  6	 13  1 14 18 22 12
20  5	 15  2  3  4 16
21  5	 16  5  6  7 17
22  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  520617  708128  520838 
 338452  424201  632073  708334  338660  530526 

128.442819
23  13    9252   11988
 1   20 17
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 20 16  3
 5  4	  6 22 20  4
 6  3	  7 22  5
 7  4	  8 23 22  6
 8  3	  9 23  7
 9  4	 10 17 23  8
10  5	 11 18 14 17  9
11  4	 12 21 18 10
12  3	 13 21 11
13  4	  1 19 21 12
14  7	 16 17 10 18 19  1 15
15  5	  2  3 16 14  1
16  6	  3  4 20 17 14 15
17  7	 10 14 16 20 22 23  9
18  5	 11 21 19 14 10
19  5	  1 14 18 21 13
20  5	 16  4  5 22 17
21  5	 18 11 12 13 19
22  6	 20  5  6  7 23 17
23  5	 22  7  8  9 17
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  570817  818625  695949 
 448141  440569  692473  573285  563247  328549  210573 

182.3701280
23  13    8923       0
 0 
 1  5	  2 15 14 19 13
 2  4	  3 20 15  1
 3  3	  4 20  2
 4  4	  5 16 20  3
 5  5	  6 17 14 16  4
 6  3	  7 17  5
 7  4	  8 21 17  6
 8  3	  9 21  7
 9  5	 10 22 18 21  8
10  4	 11 23 22  9
11  3	 12 23 10
12  4	 13 19 23 11
13  3	  1 19 12
14  7	 16  5 17 18 19  1 15
15  5	  2 20 16 14  1
16  5	  5 14 15 20  4
17  6	  6  7 21 18 14  5
18  6	 19 14 17 21  9 22
19  7	 13  1 14 18 22 23 12
20  5	 15  2  3  4 16
21  5	  7  8  9 18 17
22  5	 10 23 19 18  9
23  5	 22 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  584104  450816  712960 
 780823  584349  393760  578647  781082  394036  191140 

182.3711780
23  13    9184   17022
 1   22 18
 1  5	  2 15 14 19 13
 2  4	  3 20 15  1
 3  3	  4 20  2
 4  4	  5 16 20  3
 5  5	  6 17 14 16  4
 6  4	  7 21 17  5
 7  3	  8 21  6
 8  5	  9 22 18 21  7
 9  3	 10 22  8
10  4	 11 23 22  9
11  3	 12 23 10
12  4	 13 19 23 11
13  3	  1 19 12
14  7	 16  5 17 18 19  1 15
15  5	  2 20 16 14  1
16  5	  5 14 15 20  4
17  5	  6 21 18 14  5
18  6	 19 14 17 21  8 22
19  7	 13  1 14 18 22 23 12
20  5	 15  2  3  4 16
21  5	  6  7  8 18 17
22  6	  9 10 23 19 18  8
23  5	 22 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  584104  450816  712960 
 780823  584349  393760  578647  781082  394036  191140 

184.511206
22  12    4112       0
 0 
 1  5	  2 14 13 18 12
 2  4	  3 19 14  1
 3  4	  4 20 19  2
 4  3	  5 20  3
 5  4	  6 16 20  4
 6  3	  7 16  5
 7  5	  8 17 13 16  6
 8  3	  9 17  7
 9  4	 10 22 17  8
10  3	 11 22  9
11  4	 12 21 22 10
12  4	  1 18 21 11
13  7	 14 15 16  7 17 18  1
14  5	  2 19 15 13  1
15  5	 16 13 14 19 20
16  6	  6  7 13 15 20  5
17  7	  8  9 22 21 18 13  7
18  5	  1 13 17 21 12
19  5	  2  3 20 15 14
20  6	 16 15 19  3  4  5
21  5	 17 22 11 12 18
22  5	 17  9 10 11 21
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  514537  740995  514745  299645 
 513310  710018  646005  368501  709813  513109 

184.3682806
22  12    4112       0
 0 
 1  5	  2 14 13 18 12
 2  4	  3 19 14  1
 3  4	  4 20 19  2
 4  3	  5 20  3
 5  4	  6 16 20  4
 6  3	  7 16  5
 7  5	  8 17 13 16  6
 8  4	  9 21 17  7
 9  4	 10 22 21  8
10  3	 11 22  9
11  4	 12 18 22 10
12  3	  1 18 11
13  7	 14 15 16  7 17 18  1
14  5	  2 19 15 13  1
15  5	 16 13 14 19 20
16  6	  6  7 13 15 20  5
17  5	  8 21 18 13  7
18  7	 12  1 13 17 21 22 11
19  5	  2  3 20 15 14
20  6	 16 15 19  3  4  5
21  5	 17  8  9 22 18
22  5	 21  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  514537  299645  514745  740995 
 710018  513310  368501  646005  709813  513109 

186.1308120
22  12    4424       0
 0 
 1  5	  2 14 13 18 12
 2  4	  3 19 14  1
 3  3	  4 19  2
 4  4	  5 15 19  3
 5  3	  6 15  4
 6  5	  7 16 13 15  5
 7  3	  8 16  6
 8  4	  9 22 16  7
 9  3	 10 22  8
10  5	 11 21 20 22  9
11  4	 12 18 21 10
12  3	  1 18 11
13  7	 15  6 16 17 18  1 14
14  5	  2 19 15 13  1
15  6	  5  6 13 14 19  4
16  7	  7  8 22 20 17 13  6
17  5	 18 13 16 20 21
18  6	 12  1 13 17 21 11
19  5	 14  2  3  4 15
20  5	 17 16 22 10 21
21  5	 18 17 20 10 11
22  5	  8  9 10 20 16
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  459131  552137  367817  294411 
 459326  632331  461852  357072  569040  164511 

186.3683280
22  12    4424       0
 0 
 1  5	  2 14 13 18 12
 2  4	  3 19 14  1
 3  3	  4 19  2
 4  4	  5 15 19  3
 5  3	  6 15  4
 6  5	  7 16 13 15  5
 7  3	  8 16  6
 8  4	  9 20 16  7
 9  5	 10 22 21 20  8
10  3	 11 22  9
11  4	 12 18 22 10
12  3	  1 18 11
13  7	 15  6 16 17 18  1 14
14  5	  2 19 15 13  1
15  6	  5  6 13 14 19  4
16  6	  7  8 20 17 13  6
17  5	 18 13 16 20 21
18  7	 12  1 13 17 21 22 11
19  5	 14  2  3  4 15
20  5	  8  9 21 17 16
21  5	  9 22 18 17 20
22  5	 21  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  459131  367817  552137  632331 
 459326  294411  461852  569040  357072  164511 

197.1307280
22  12    4238       0
 0 
 1  5	  2 14 13 18 12
 2  4	  3 19 14  1
 3  4	  4 22 19  2
 4  3	  5 22  3
 5  4	  6 15 22  4
 6  3	  7 15  5
 7  5	  8 16 13 15  6
 8  3	  9 16  7
 9  4	 10 20 16  8
10  4	 11 21 20  9
11  4	 12 18 21 10
12  3	  1 18 11
13  7	 15  7 16 17 18  1 14
14  5	  2 19 15 13  1
15  7	  6  7 13 14 19 22  5
16  6	  8  9 20 17 13  7
17  5	 18 13 16 20 21
18  6	 12  1 13 17 21 11
19  5	 14  2  3 22 15
20  5	  9 10 21 17 16
21  5	 18 17 20 10 11
22  5	 19  3  4  5 15
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  514537  710018  513310  299645 
 514745  740995  709813  368501  646005  513109 

2.1325780
21  13    7086   15066
 1   14 16
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 20 16  4
 6  3	  7 20  5
 7  4	  8 17 20  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  6	 16 17 18 19  1 15
15  5	  2  3 16 14  1
16  7	  3  4  5 20 17 14 15
17  7	  8  9 18 14 16 20  7
18  6	  9 10 21 19 14 17
19  6	 13  1 14 18 21 12
20  5	 16  5  6  7 17
21  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  621045  845415  621273 
 388700  388469  620818  388951  388226 

2.211701962
20  12    3427    2471
 1   13 18
 1  4	  2 14 19 12
 2  4	  3 15 14  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 20 18  8
10  3	 11 20  9
11  4	 12 19 20 10
12  3	  1 19 11
13  6	 15 16 17 18 19 14
14  5	  2 15 13 19  1
15  5	  2  3 16 13 14
16  6	  3  4  5 17 13 15
17  6	  5  6  7 18 13 16
18  7	  7  8  9 20 19 13 17
19  7	 14 13 18 20 11 12  1
20  5	 18  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  490971  491236  246362  246110 
 490705  728408  728666  967126 

122.23346
21  13    6997   18833
 1   19 14
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  4	  9 21 18  7
 9  3	 10 21  8
10  4	 11 20 21  9
11  3	 12 20 10
12  4	 13 19 20 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  5	 15  4  5 17 14
17  6	 16  5  6  7 18 14
18  7	 17  7  8 21 20 19 14
19  6	 18 20 12 13  1 14
20  6	 18 21 10 11 12 19
21  5	 18  8  9 10 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  643612  844436  643843 
 443023  442790  643387  442560  255279 

122.61866
21  13    6910   18109
 3   18 14  16 14   2 14
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  4	  9 20 18  7
 9  3	 10 20  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  5	 15  4  5 17 14
17  6	 16  5  6  7 18 14
18  6	 17  7  8 20 19 14
19  7	 18 20 21 12 13  1 14
20  6	 18  8  9 10 21 19
21  5	 20 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

122.1368366
21  13    6940   30198
 1   20 14
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 21 19  9
11  3	 12 21 10
12  4	 13 20 21 11
13  3	  1 20 12
14  7	 16 17 18 19 20  1 15
15  5	  2  3 16 14  1
16  5	  3  4 17 14 15
17  6	  4  5  6 18 14 16
18  6	  6  7  8 19 14 17
19  7	  8  9 10 21 20 14 18
20  6	 13  1 14 19 21 12
21  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  692740  692971  450334 
 269951  269692  465140  692522  622657 

126.7647
21  13    7181   20989
 2   17 14   8 17
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 20 17  7
 9  3	 10 20  8
10  4	 11 21 20  9
11  3	 12 21 10
12  5	 13 19 18 21 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  7	 16  6  7  8 20 18 14
18  6	 17 20 21 12 19 14
19  5	 18 12 13  1 14
20  6	 17  8  9 10 21 18
21  5	 20 10 11 12 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  564830  565089  324319 
 324062  564568  799192  323805  564298 

126.8172
21  13    7116   20020
 1   17 18
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  5	  7 21 17 16  5
 7  3	  8 21  6
 8  4	  9 20 21  7
 9  3	 10 20  8
10  4	 11 18 20  9
11  3	 12 18 10
12  4	 13 19 18 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  6	 16  6 21 20 18 14
18  7	 17 20 10 11 12 19 14
19  5	 18 12 13  1 14
20  6	 17 21  8  9 10 18
21  5	 17  6  7  8 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  633393  633635  398005 
 397753  633141  858546  397482  188736 

126.8946
21  13    7206   20757
 3   17 14  19 18   8 17
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  4	 10 21 18  8
10  3	 11 21  9
11  4	 12 20 21 10
12  3	 13 20 11
13  4	  1 19 20 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  6	 16  6  7  8 18 14
18  7	 17  8  9 21 20 19 14
19  5	 18 20 13  1 14
20  6	 18 21 11 12 13 19
21  5	 18  9 10 11 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  643612  844436  643843 
 443023  442790  643387  442560  255279 

126.12426
21  13    7161    8316
 1   17 18
 1  5	  2 14 19 21 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 20 18  9
11  3	 12 20 10
12  4	 13 21 20 11
13  3	  1 21 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  6	 16  6  7  8 18 14
18  7	 17  8  9 10 20 19 14
19  5	 18 20 21  1 14
20  6	 18 10 11 12 21 19
21  5	 20 12 13  1 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

126.26822
21  13    7157   29831
 3   19 18  17 14   1 19
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 20 18  8
10  3	 11 20  9
11  4	 12 21 20 10
12  3	 13 21 11
13  4	  1 19 21 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  5	 16  6  7 18 14
18  7	 17  7  8  9 20 19 14
19  6	 18 20 21 13  1 14
20  6	 18  9 10 11 21 19
21  5	 20 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

126.61686
21  13    6993    7938
 1   17 14
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  4	 10 20 18  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  6	 16  6  7  8 18 14
18  6	 17  8  9 20 19 14
19  7	 18 20 21 12 13  1 14
20  5	 18  9 10 21 19
21  5	 20 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

126.454806
21  13    7170   12501
 1   18 14
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 21 18  8
10  3	 11 21  9
11  4	 12 19 21 10
12  4	 13 20 19 11
13  3	  1 20 12
14  7	 16 17 18 19 20  1 15
15  5	  2  3 16 14  1
16  6	  3  4  5 17 14 15
17  6	  5  6  7 18 14 16
18  7	  7  8  9 21 19 14 17
19  6	 12 20 14 18 21 11
20  5	 12 13  1 14 19
21  5	 18  9 10 11 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  726512  726712  484078 
 267900  267643  483564  726321  256135 

126.490086
21  13    7178    8316
 1   19 14
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  4	  9 21 18  7
 9  3	 10 21  8
10  4	 11 19 21  9
11  3	 12 19 10
12  4	 13 20 19 11
13  3	  1 20 12
14  7	 16 17 18 19 20  1 15
15  5	  2  3 16 14  1
16  6	  3  4  5 17 14 15
17  6	  5  6  7 18 14 16
18  6	  7  8 21 19 14 17
19  7	 11 12 20 14 18 21 10
20  5	 12 13  1 14 19
21  5	 18  8  9 10 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  726512  726712  484078 
 267900  267643  483564  726321  256135 

126.504366
21  13    6954       0
 0 
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 21 19 10
12  3	 13 21 11
13  4	  1 20 21 12
14  7	 16 17 18 19 20  1 15
15  5	  2  3 16 14  1
16  6	  3  4  5 17 14 15
17  6	  5  6  7 18 14 16
18  6	  7  8  9 19 14 17
19  7	  9 10 11 21 20 14 18
20  5	  1 14 19 21 13
21  5	 19 11 12 13 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  692740  692971  450334 
 269951  269692  465140  692522  622657 

126.1368362
21  13    7238   22196
 1   20 14
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 21 19  9
11  3	 12 21 10
12  4	 13 20 21 11
13  3	  1 20 12
14  7	 16 17 18 19 20  1 15
15  5	  2  3 16 14  1
16  6	  3  4  5 17 14 15
17  5	  5  6 18 14 16
18  6	  6  7  8 19 14 17
19  7	  8  9 10 21 20 14 18
20  6	 13  1 14 19 21 12
21  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  692740  692971  450334 
 269951  269692  465140  692522  622657 

186.1031
21  13    7154   37658
 4   17 18  16 14   7 16   8 17
 1  4	  2 14 18 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 19 15  3
 5  3	  6 19  4
 6  4	  7 16 19  5
 7  4	  8 17 16  6
 8  4	  9 20 17  7
 9  3	 10 20  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 18 21 11
13  3	  1 18 12
14  7	  2  3 15 16 17 18  1
15  5	  3  4 19 16 14
16  6	 15 19  6  7 17 14
17  6	 16  7  8 20 18 14
18  7	 17 20 21 12 13  1 14
19  5	 15  4  5  6 16
20  6	 17  8  9 10 21 18
21  5	 20 10 11 12 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  655952  656197  449231 
 448990  655700  449469  448736  655439 

186.22806
21  13    7216   25729
 4   18 14  16 17  15 14   1 14
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  4	  4 20 15  2
 4  3	  5 20  3
 5  4	  6 16 20  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3 20 16 14
16  6	 15 20  5  6 17 14
17  6	 16  6  7  8 18 14
18  7	 17  8  9 10 21 19 14
19  6	 18 21 12 13  1 14
20  5	 15  3  4  5 16
21  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  500199  604846  380590 
 261607  393502  612638  488297  513119 

196.431
21  13    6926   31628
 1   17 16
 1  4	  2 14 18 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 19 15  3
 5  3	  6 19  4
 6  4	  7 16 19  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  4	 10 20 17  8
10  3	 11 20  9
11  4	 12 21 20 10
12  3	 13 21 11
13  4	  1 18 21 12
14  7	  2  3 15 16 17 18  1
15  5	  3  4 19 16 14
16  7	 15 19  6  7  8 17 14
17  6	 16  8  9 20 18 14
18  6	 17 20 21 13  1 14
19  5	 15  4  5  6 16
20  6	 17  9 10 11 21 18
21  5	 20 11 12 13 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  655952  656197  449231 
 448990  655700  449469  448736  655439 

196.22086
21  13    6913   11556
 1   18 14
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  4	  4 20 15  2
 4  3	  5 20  3
 5  4	  6 16 20  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3 20 16 14
16  7	 15 20  5  6  7 17 14
17  6	 16  7  8  9 18 14
18  6	 17  9 10 21 19 14
19  6	 18 21 12 13  1 14
20  5	 15  3  4  5 16
21  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  500199  604846  380590 
 261607  393502  612638  488297  513119 

482.1031
21  13    7117   23041
 1   20 17
 1  4	  2 14 18 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 19 15  4
 6  3	  7 19  5
 7  5	  8 17 16 19  6
 8  4	  9 20 17  7
 9  3	 10 20  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 18 21 11
13  3	  1 18 12
14  7	  2  3 15 16 17 18  1
15  6	  3  4  5 19 16 14
16  5	 15 19  7 17 14
17  6	 16  7  8 20 18 14
18  7	 17 20 21 12 13  1 14
19  5	 15  5  6  7 16
20  6	 17  8  9 10 21 18
21  5	 20 10 11 12 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  655952  656197  449231 
 448990  655700  449469  448736  655439 

486.1024
21  13    7092   29314
 1   17 18
 1  4	  2 14 18 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 19 15  4
 6  3	  7 19  5
 7  4	  8 16 19  6
 8  5	  9 20 17 16  7
 9  3	 10 20  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 18 21 11
13  3	  1 18 12
14  7	  2  3 15 16 17 18  1
15  6	  3  4  5 19 16 14
16  6	 15 19  7  8 17 14
17  5	 16  8 20 18 14
18  7	 17 20 21 12 13  1 14
19  5	 15  5  6  7 16
20  6	 17  8  9 10 21 18
21  5	 20 10 11 12 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  655952  656197  449231 
 448990  655700  449469  448736  655439 

486.1028
21  13    6941   23876
 4   17 14  20 18   8 17   9 20
 1  4	  2 14 18 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 19 15  4
 6  3	  7 19  5
 7  4	  8 16 19  6
 8  4	  9 17 16  7
 9  4	 10 20 17  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 18 21 11
13  3	  1 18 12
14  7	  2  3 15 16 17 18  1
15  6	  3  4  5 19 16 14
16  6	 15 19  7  8 17 14
17  6	 16  8  9 20 18 14
18  7	 17 20 21 12 13  1 14
19  5	 15  5  6  7 16
20  5	 17  9 10 21 18
21  5	 20 10 11 12 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  655952  656197  449231 
 448990  655700  449469  448736  655439 

486.22802
21  13    7133   18897
 1   17 18
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 20 15  3
 5  3	  6 20  4
 6  4	  7 16 20  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  6	  2  3  4 20 16 14
16  6	 15 20  6  7 17 14
17  5	 16  7  8 18 14
18  7	 17  8  9 10 21 19 14
19  6	 18 21 12 13  1 14
20  5	 15  4  5  6 16
21  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  500199  604846  380590 
 261607  393502  612638  488297  513119 

496.428
21  13    7130   26239
 3   16 14   1 14   3 14
 1  4	  2 14 18 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 19 15  4
 6  3	  7 19  5
 7  4	  8 16 19  6
 8  3	  9 16  7
 9  4	 10 17 16  8
10  4	 11 20 17  9
11  4	 12 21 20 10
12  3	 13 21 11
13  4	  1 18 21 12
14  7	  2  3 15 16 17 18  1
15  6	  3  4  5 19 16 14
16  7	 15 19  7  8  9 17 14
17  6	 16  9 10 20 18 14
18  6	 17 20 21 13  1 14
19  5	 15  5  6  7 16
20  5	 17 10 11 21 18
21  5	 20 11 12 13 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  655952  656197  449231 
 448990  655700  449469  448736  655439 

0.57730082
20  11    1710       0
 0 
 1  5	  2 14 13 20 11
 2  4	  3 18 14  1
 3  3	  4 18  2
 4  4	  5 15 18  3
 5  3	  6 15  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 19 16  7
 9  3	 10 19  8
10  4	 11 20 19  9
11  3	  1 20 10
12  5	 15 16 17 13 14
13  5	 12 17 20  1 14
14  6	  2 18 15 12 13  1
15  7	  5  6 16 12 14 18  4
16  7	  6  7  8 19 17 12 15
17  5	 13 12 16 19 20
18  5	 14  2  3  4 15
19  6	  8  9 10 20 17 16
20  6	 10 11  1 13 17 19
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  469554  652751  604876  335564  282052 
 469344  469891  333010  599250 

124.1324817
23  14   17148  133573
 4    1 20   9 19  11 19  13 20
 1  5	  2 16 15 20 14
 2  3	  3 16  1
 3  5	  4 21 17 16  2
 4  3	  5 21  3
 5  4	  6 23 21  4
 6  3	  7 23  5
 7  4	  8 18 23  6
 8  3	  9 18  7
 9  5	 10 19 15 18  8
10  3	 11 19  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	 14 20 22 12
14  3	  1 20 13
15  7	 17 18  9 19 20  1 16
16  5	  2  3 17 15  1
17  5	  3 21 18 15 16
18  7	  8  9 15 17 21 23  7
19  6	 10 11 22 20 15  9
20  6	 14  1 15 19 22 13
21  6	 17  3  4  5 23 18
22  5	 19 11 12 13 20
23  5	 21  5  6  7 18
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  519678  639708 
 399068  282110  400682  634154  150236  517196   33278 

126.26408
22  13    8812   10997
 1   18 14
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  4	  8 20 17  6
 8  3	  9 20  7
 9  4	 10 18 20  8
10  4	 11 21 18  9
11  4	 12 22 21 10
12  3	 13 22 11
13  4	  1 19 22 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  6	 16  6  7 20 18 14
18  7	 17 20  9 10 21 19 14
19  6	 18 21 22 13  1 14
20  5	 17  7  8  9 18
21  5	 18 10 11 22 19
22  5	 21 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  619099  836309  619346 
 405205  404963  618871  193104  404720  618631 

128.22156
22  13    8621   15122
 1   17 14
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  4	  6 20 16  4
 6  3	  7 20  5
 7  4	  8 17 20  6
 8  3	  9 17  7
 9  5	 10 22 18 17  8
10  3	 11 22  9
11  4	 12 21 22 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  6	 15  4  5 20 17 14
17  7	 16 20  7  8  9 18 14
18  6	 17  9 22 21 19 14
19  6	 18 21 12 13  1 14
20  5	 16  5  6  7 17
21  5	 18 22 11 12 19
22  5	 18  9 10 11 21
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  559684  740016  559889 
 383646  383443  559477  383864  383229  205150 

140.25862
22  13    8464    8289
 1   17 14
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 20 16  5
 7  3	  8 20  6
 8  5	  9 18 17 20  7
 9  4	 10 21 18  8
10  3	 11 21  9
11  4	 12 22 21 10
12  3	 13 22 11
13  4	  1 19 22 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  7	 15  4  5  6 20 17 14
17  5	 16 20  8 18 14
18  6	 17  8  9 21 19 14
19  6	 18 21 22 13  1 14
20  5	 16  6  7  8 17
21  6	 18  9 10 11 22 19
22  5	 21 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  563771  740001  563973 
 381590  381391  563559  381796  381168  563346 

142.1324806
23  14   17466  125583
 4    1 20   9 19  11 19  13 20
 1  5	  2 16 15 20 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  4	  5 23 17  3
 5  3	  6 23  4
 6  4	  7 21 23  5
 7  4	  8 18 21  6
 8  3	  9 18  7
 9  5	 10 19 15 18  8
10  3	 11 19  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	 14 20 22 12
14  3	  1 20 13
15  7	 17 18  9 19 20  1 16
16  5	  2  3 17 15  1
17  7	  3  4 23 21 18 15 16
18  6	  8  9 15 17 21  7
19  6	 10 11 22 20 15  9
20  6	 14  1 15 19 22 13
21  5	 17 23  6  7 18
22  5	 19 11 12 13 20
23  5	 17  4  5  6 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  516589  738912 
 516824  305760  383266  643362  305986  511052  517060 

188.22096
22  13    8455       0
 0 
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  4	  4 20 15  2
 4  3	  5 20  3
 5  5	  6 21 16 20  4
 6  3	  7 21  5
 7  4	  8 17 21  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  4	 11 22 18  9
11  3	 12 22 10
12  4	 13 19 22 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3 20 16 14
16  6	 15 20  5 21 17 14
17  7	 16 21  7  8  9 18 14
18  6	 17  9 10 22 19 14
19  6	 18 22 12 13  1 14
20  5	 15  3  4  5 16
21  5	 16  5  6  7 17
22  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  617968  738998  497334 
 380400  494878  738590  626544  253622  617548 

196.22322
22  13    8541       0
 0 
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  4	  4 20 15  2
 4  3	  5 20  3
 5  4	  6 16 20  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  5	  9 22 18 17  7
 9  3	 10 22  8
10  4	 11 21 22  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3 20 16 14
16  7	 15 20  5  6  7 17 14
17  5	 16  7  8 18 14
18  6	 17  8 22 21 19 14
19  6	 18 21 12 13  1 14
20  5	 15  3  4  5 16
21  6	 18 22 10 11 12 19
22  5	 18  8  9 10 21
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  591364  708291  483011 
 359940  477508  697668  596851  586879  357503 

482.1148
22  13    8663   12258
 1   20 18
 1  4	  2 14 18 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 19 15  4
 6  3	  7 19  5
 7  5	  8 17 16 19  6
 8  4	  9 20 17  7
 9  4	 10 21 20  8
10  3	 11 21  9
11  4	 12 22 21 10
12  3	 13 22 11
13  4	  1 18 22 12
14  7	  2  3 15 16 17 18  1
15  6	  3  4  5 19 16 14
16  5	 15 19  7 17 14
17  6	 16  7  8 20 18 14
18  7	 17 20 21 22 13  1 14
19  5	 15  5  6  7 16
20  5	 17  8  9 21 18
21  6	 20  9 10 11 22 18
22  5	 21 11 12 13 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  612750  612512  396568 
 396801  612970  396329  397017  613196  828118 

486.12422
22  13    8623       0
 0 
 1  5	  2 14 19 22 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 20 15  3
 5  3	  6 20  4
 6  4	  7 16 20  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 22 21 11
13  3	  1 22 12
14  7	  2 15 16 17 18 19  1
15  6	  2  3  4 20 16 14
16  6	 15 20  6  7 17 14
17  5	 16  7  8 18 14
18  7	 17  8  9 10 21 19 14
19  5	 18 21 22  1 14
20  5	 15  4  5  6 16
21  6	 18 10 11 12 22 19
22  5	 21 12 13  1 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  553438  687778  430754 
 302558  428306  664850  567119  543813  776261 

677.188
22  13    7855    6264
 1   15 16
 1  5	  2 14 18 21 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 19 15  4
 6  3	  7 19  5
 7  4	  8 22 19  6
 8  3	  9 22  7
 9  4	 10 16 22  8
10  4	 11 17 16  9
11  4	 12 20 17 10
12  4	 13 21 20 11
13  3	  1 21 12
14  7	  2  3 15 16 17 18  1
15  6	  3  4  5 19 16 14
16  7	 15 19 22  9 10 17 14
17  6	 16 10 11 20 18 14
18  5	 17 20 21  1 14
19  6	 15  5  6  7 22 16
20  5	 17 11 12 21 18
21  5	 20 12 13  1 18
22  5	 19  7  8  9 16
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  396801  397017  612970 
 612750  396568  613196  612512  396329  828118 

124.1310477
24  14   20833   22154
 1   18 15
 1  5	  2 16 15 20 14
 2  3	  3 16  1
 3  5	  4 21 17 16  2
 4  3	  5 21  3
 5  4	  6 24 21  4
 6  3	  7 24  5
 7  4	  8 18 24  6
 8  3	  9 18  7
 9  6	 10 22 19 15 18  8
10  3	 11 22  9
11  4	 12 23 22 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	 17 18  9 19 20  1 16
16  5	  2  3 17 15  1
17  5	  3 21 18 15 16
18  7	  8  9 15 17 21 24  7
19  5	 20 15  9 22 23
20  6	 14  1 15 19 23 13
21  6	 17  3  4  5 24 18
22  5	 10 11 23 19  9
23  6	 20 19 22 11 12 13
24  5	 21  5  6  7 18
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  568880  688877 
 444141  327216  568647  796088  203501  568413  795853   81456 

184.3686406
23  13    9034    7371
 1   19 14
 1  5	  2 15 14 19 13
 2  4	  3 20 15  1
 3  4	  4 21 20  2
 4  3	  5 21  3
 5  4	  6 17 21  4
 6  3	  7 17  5
 7  5	  8 18 14 17  6
 8  4	  9 22 18  7
 9  3	 10 22  8
10  4	 11 23 22  9
11  3	 12 23 10
12  4	 13 19 23 11
13  3	  1 19 12
14  7	 15 16 17  7 18 19  1
15  5	  2 20 16 14  1
16  5	 17 14 15 20 21
17  6	  6  7 14 16 21  5
18  5	  8 22 19 14  7
19  7	 13  1 14 18 22 23 12
20  5	  2  3 21 16 15
21  6	 17 16 20  3  4  5
22  6	 18  8  9 10 23 19
23  5	 22 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  514537  299645  514745 
 740995  710018  513310  368501  646005  709813  513109 

186.1326120
24  14   21240       0
 0 
 1  5	  2 16 15 20 14
 2  4	  3 21 16  1
 3  3	  4 21  2
 4  4	  5 17 21  3
 5  3	  6 17  4
 6  5	  7 18 15 17  5
 7  3	  8 18  6
 8  4	  9 24 18  7
 9  3	 10 24  8
10  4	 11 22 24  9
11  5	 12 23 19 22 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	 17  6 18 19 20  1 16
16  5	  2 21 17 15  1
17  6	  5  6 15 16 21  4
18  7	  7  8 24 22 19 15  6
19  6	 20 15 18 22 11 23
20  6	 14  1 15 19 23 13
21  5	 16  2  3  4 17
22  5	 11 19 18 24 10
23  5	 20 19 11 12 13
24  5	 18  8  9 10 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  584104  712960 
 450816  393760  584349  780823  578647  394036  781082  191140 

188.1324817
24  14   20666  109952
 4    1 20   9 19  11 19  13 20
 1  5	  2 16 15 20 14
 2  4	  3 21 16  1
 3  3	  4 21  2
 4  5	  5 22 17 21  3
 5  4	  6 24 22  4
 6  3	  7 24  5
 7  4	  8 18 24  6
 8  3	  9 18  7
 9  5	 10 19 15 18  8
10  3	 11 19  9
11  4	 12 23 19 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	 16 17 18  9 19 20  1
16  5	  2 21 17 15  1
17  6	 18 15 16 21  4 22
18  7	  8  9 15 17 22 24  7
19  6	 10 11 23 20 15  9
20  6	 14  1 15 19 23 13
21  5	  2  3  4 17 16
22  5	  5 24 18 17  4
23  5	 19 11 12 13 20
24  5	 22  5  6  7 18
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  584104  780823 
 584349  393760  450816  712960  781082  394036  578647  191140 

209.1324802
24  14   20986  114213
 4    1 20   9 19  11 19  13 20
 1  5	  2 16 15 20 14
 2  4	  3 21 16  1
 3  3	  4 21  2
 4  5	  5 24 17 21  3
 5  3	  6 24  4
 6  4	  7 22 24  5
 7  3	  8 22  6
 8  4	  9 18 22  7
 9  5	 10 19 15 18  8
10  3	 11 19  9
11  4	 12 23 19 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	 16 17 18  9 19 20  1
16  5	  2 21 17 15  1
17  7	 18 15 16 21  4 24 22
18  5	  9 15 17 22  8
19  6	 10 11 23 20 15  9
20  6	 14  1 15 19 23 13
21  5	  2  3  4 17 16
22  6	 18 17 24  6  7  8
23  5	 19 11 12 13 20
24  5	 22 17  4  5  6
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  619981  775803 
 510840  375245  508159  745727  739192  199297  620597  265080 

2.211701966
21  13    7294    7371
 1   14 19
 1  4	  2 15 20 13
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 21 19  9
11  3	 12 21 10
12  4	 13 20 21 11
13  3	  1 20 12
14  6	 16 17 18 19 20 15
15  5	  2 16 14 20  1
16  6	  2  3  4 17 14 15
17  6	  4  5  6 18 14 16
18  6	  6  7  8 19 14 17
19  7	  8  9 10 21 20 14 18
20  7	 15 14 19 21 12 13  1
21  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  490971  491236  246362 
 246110  490705  728408  728666  967126 

126.1368366
22  14   15180  103729
 1   21 15
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 18 17  4
 6  3	  7 18  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 22 20 10
12  3	 13 22 11
13  4	 14 21 22 12
14  3	  1 21 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  6	  3  4  5 18 15 16
18  6	  5  6  7 19 15 17
19  6	  7  8  9 20 15 18
20  7	  9 10 11 22 21 15 19
21  6	 14  1 15 20 22 13
22  5	 20 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  692740  692971 
 450334  269951  269692  465140  692522  622657 

2.226173962
22  13    8961       0
 0 
 1  4	  2 15 20 13
 2  4	  3 16 15  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 18 17  4
 6  3	  7 18  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 21 19  8
10  3	 11 21  9
11  4	 12 22 21 10
12  3	 13 22 11
13  4	  1 20 22 12
14  6	 16 17 18 19 20 15
15  5	  2 16 14 20  1
16  5	  2  3 17 14 15
17  6	  3  4  5 18 14 16
18  6	  5  6  7 19 14 17
19  7	  7  8  9 21 20 14 18
20  7	 15 14 19 21 22 13  1
21  6	 19  9 10 11 22 20
22  5	 21 11 12 13 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  404997  404715  142725 
 143001  405282  668301  668020  923129  922853 

122.3711966
23  14   17542   48370
 1   21 15
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  4	  5 18 17  3
 5  3	  6 18  4
 6  4	  7 19 18  5
 7  3	  8 19  6
 8  4	  9 20 19  7
 9  4	 10 22 20  8
10  3	 11 22  9
11  4	 12 23 22 10
12  3	 13 23 11
13  4	 14 21 23 12
14  3	  1 21 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  5	  3  4 18 15 16
18  6	  4  5  6 19 15 17
19  6	  6  7  8 20 15 18
20  6	  8  9 22 21 15 19
21  7	 14  1 15 20 22 23 13
22  6	 20  9 10 11 23 21
23  5	 22 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  706059  706264 
 478995  298635  298399  478477  705851  633949  865416 

126.68886
23  14   18512   50882
 1   21 20
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  4	 10 21 19  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 23 22 11
13  3	 14 23 12
14  4	  1 20 23 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  6	 16  4  5  6 18 15
18  6	 17  6  7  8 19 15
19  6	 18  8  9 21 20 15
20  7	 19 21 22 23 14  1 15
21  5	 19  9 10 22 20
22  6	 21 10 11 12 23 20
23  5	 22 12 13 14 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  595558  842472 
 595816  360161  359915  595318  359654  595046  838891 

126.454572
23  14   18486       0
 0 
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  5	  6 23 18 17  4
 6  3	  7 23  5
 7  4	  8 22 23  6
 8  3	  9 22  7
 9  4	 10 19 22  8
10  3	 11 19  9
11  4	 12 20 19 10
12  3	 13 20 11
13  4	 14 21 20 12
14  3	  1 21 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  6	  3  4  5 18 15 16
18  6	  5 23 22 19 15 17
19  7	 10 11 20 15 18 22  9
20  6	 11 12 13 21 15 19
21  5	 13 14  1 15 20
22  6	 18 23  7  8  9 19
23  5	 18  5  6  7 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  748019  748244 
 511748  339572  339332  521435  747779  111091  111338 

126.458826
23  14   18476       0
 0 
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 18 17  4
 6  3	  7 18  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 22 19  8
10  3	 11 22  9
11  4	 12 23 22 10
12  3	 13 23 11
13  5	 14 21 20 23 12
14  3	  1 21 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  6	  3  4  5 18 15 16
18  6	  5  6  7 19 15 17
19  7	  7  8  9 22 20 15 18
20  6	 15 19 22 23 13 21
21  5	 14  1 15 20 13
22  6	  9 10 11 23 20 19
23  5	 11 12 13 20 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  767583  767794 
 502671  328411  328180  517419  767371  263408  446514 

126.745566
23  14   18337       0
 0 
 1  6	  2 16 15 21 23 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 18 17  4
 6  3	  7 18  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 22 20 10
12  3	 13 22 11
13  4	 14 23 22 12
14  3	  1 23 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  6	  3  4  5 18 15 16
18  6	  5  6  7 19 15 17
19  6	  7  8  9 20 15 18
20  7	  9 10 11 22 21 15 19
21  5	 23  1 15 20 22
22  6	 11 12 13 23 21 20
23  5	 13 14  1 21 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  706059  706264 
 478995  298635  298399  478477  705851  633949  865416 

126.1325768
23  14   18546   63213
 2   18 15  20 15
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 18 17  4
 6  4	  7 22 18  5
 7  3	  8 22  6
 8  4	  9 19 22  7
 9  3	 10 19  8
10  4	 11 20 19  9
11  4	 12 23 20 10
12  3	 13 23 11
13  4	 14 21 23 12
14  3	  1 21 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  6	  3  4  5 18 15 16
18  6	  5  6 22 19 15 17
19  7	  9 10 20 15 18 22  8
20  6	 10 11 23 21 15 19
21  6	 14  1 15 20 23 13
22  5	 18  6  7  8 19
23  5	 20 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  785909  786127 
 546578  354939  354678  546009  785685  124405  720963 

126.1400762
23  14   18639   24894
 1   21 15
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 18 17  4
 6  4	  7 19 18  5
 7  3	  8 19  6
 8  4	  9 20 19  7
 9  4	 10 23 20  8
10  3	 11 23  9
11  4	 12 22 23 10
12  3	 13 22 11
13  4	 14 21 22 12
14  3	  1 21 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  6	  3  4  5 18 15 16
18  5	  5  6 19 15 17
19  6	  6  7  8 20 15 18
20  7	  8  9 23 22 21 15 19
21  6	 14  1 15 20 22 13
22  6	 20 23 11 12 13 21
23  5	 20  9 10 11 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  785902  786127 
 536311  337509  337264  546029  785685  705597  467984 

128.25876
23  14   18279   57275
 1   18 15
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  4	  6 21 17  4
 6  3	  7 21  5
 7  4	  8 18 21  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  4	 11 22 19  9
11  3	 12 22 10
12  4	 13 23 22 11
13  3	 14 23 12
14  4	  1 20 23 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  6	 16  4  5 21 18 15
18  7	 17 21  7  8  9 19 15
19  6	 18  9 10 22 20 15
20  6	 19 22 23 14  1 15
21  5	 17  5  6  7 18
22  6	 19 10 11 12 23 20
23  5	 22 12 13 14 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  563771  740001 
 563973  381590  381391  563559  381796  381168  563346 

149.22086
23  14   18219   41026
 1   18 15
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  4	  6 23 17  4
 6  3	  7 23  5
 7  4	  8 21 23  6
 8  3	  9 21  7
 9  4	 10 18 21  8
10  4	 11 19 18  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	 14 20 22 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  7	 16  4  5 23 21 18 15
18  6	 17 21  9 10 19 15
19  6	 18 10 11 22 20 15
20  6	 19 22 13 14  1 15
21  6	 17 23  7  8  9 18
22  5	 19 11 12 13 20
23  5	 17  5  6  7 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  559588  773723 
 559811  337492  337260  559368  337716  337033  560031 

186.23346
23  14   18586   23976
 1   20 15
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  4	  4 21 16  2
 4  3	  5 21  3
 5  4	  6 17 21  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  4	 10 23 19  8
10  3	 11 23  9
11  4	 12 22 23 10
12  3	 13 22 11
13  4	 14 20 22 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3 21 17 15
17  6	 16 21  5  6 18 15
18  6	 17  6  7  8 19 15
19  7	 18  8  9 23 22 20 15
20  6	 19 22 13 14  1 15
21  5	 16  3  4  5 17
22  6	 19 23 11 12 13 20
23  5	 19  9 10 11 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  591364  708291 
 483011  359940  477508  697668  596851  586879  357503 

186.61866
23  14   18374   49646
 1   17 18
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  4	  4 21 16  2
 4  3	  5 21  3
 5  4	  6 17 21  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  4	 10 22 19  8
10  3	 11 22  9
11  4	 12 23 22 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3 21 17 15
17  6	 16 21  5  6 18 15
18  6	 17  6  7  8 19 15
19  6	 18  8  9 22 20 15
20  7	 19 22 23 13 14  1 15
21  5	 16  3  4  5 17
22  6	 19  9 10 11 23 20
23  5	 22 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  553438  687778 
 430754  302558  428306  664850  567119  543813  776261 

257.431
23  14   18340   89244
 3   18 15  16 17   9 18
 1  4	  2 15 19 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 20 16  3
 5  3	  6 20  4
 6  4	  7 22 20  5
 7  3	  8 22  6
 8  4	  9 17 22  7
 9  4	 10 18 17  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 23 21 11
13  3	 14 23 12
14  4	  1 19 23 13
15  7	  2  3 16 17 18 19  1
16  5	  3  4 20 17 15
17  7	 16 20 22  8  9 18 15
18  6	 17  9 10 21 19 15
19  6	 18 21 23 14  1 15
20  6	 16  4  5  6 22 17
21  6	 18 10 11 12 23 19
22  5	 20  6  7  8 17
23  5	 21 12 13 14 19
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  396801  397017 
 612970  612750  396568  613196  612512  828118  396329 

486.22926
23  14   17811    6318
 1   17 15
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 21 16  3
 5  3	  6 21  4
 6  4	  7 17 21  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  4	 11 23 19  9
11  3	 12 23 10
12  4	 13 22 23 11
13  4	 14 20 22 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  6	  2  3  4 21 17 15
17  6	 16 21  6  7 18 15
18  6	 17  7  8  9 19 15
19  7	 18  9 10 23 22 20 15
20  6	 19 22 13 14  1 15
21  5	 16  4  5  6 17
22  5	 19 23 12 13 20
23  5	 19 10 11 12 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  591364  708291 
 483011  359940  477508  697668  596851  586879  357503 

546.389
23  14   18357   23976
 1   19 15
 1  4	  2 15 19 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 22 16  3
 5  3	  6 22  4
 6  4	  7 20 22  5
 7  4	  8 17 20  6
 8  4	  9 18 17  7
 9  4	 10 23 18  8
10  3	 11 23  9
11  4	 12 21 23 10
12  3	 13 21 11
13  4	 14 19 21 12
14  3	  1 19 13
15  7	  2  3 16 17 18 19  1
16  6	  3  4 22 20 17 15
17  6	 16 20  7  8 18 15
18  7	 17  8  9 23 21 19 15
19  6	 18 21 13 14  1 15
20  5	 16 22  6  7 17
21  6	 18 23 11 12 13 19
22  5	 16  4  5  6 20
23  5	 18  9 10 11 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  396801  396568 
 612750  612970  397017  612512  613196  396329  828118 

667.1028
23  14   17826   69166
 1   17 18
 1  4	  2 15 19 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 20 16  4
 6  3	  7 20  5
 7  4	  8 22 20  6
 8  3	  9 22  7
 9  5	 10 18 17 22  8
10  4	 11 21 18  9
11  4	 12 23 21 10
12  3	 13 23 11
13  4	 14 19 23 12
14  3	  1 19 13
15  7	  2  3 16 17 18 19  1
16  6	  3  4  5 20 17 15
17  6	 16 20 22  9 18 15
18  6	 17  9 10 21 19 15
19  7	 18 21 23 13 14  1 15
20  6	 16  5  6  7 22 17
21  5	 18 10 11 23 19
22  5	 20  7  8  9 17
23  5	 21 11 12 13 19
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  396801  397017 
 612970  612750  396568  613196  612512  828118  396329 

0.174369782
22  12    4364       0
 0 
 1  6	  2 19 15 14 21 12
 2  3	  3 19  1
 3  4	  4 16 19  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 20 17  6
 8  3	  9 20  7
 9  4	 10 22 20  8
10  3	 11 22  9
11  4	 12 21 22 10
12  3	  1 21 11
13  5	 17 18 14 15 16
14  5	  1 15 13 18 21
15  5	 16 13 14  1 19
16  7	  4  5 17 13 15 19  3
17  7	  5  6  7 20 18 13 16
18  6	 14 13 17 20 22 21
19  5	 16 15  1  2  3
20  6	  7  8  9 22 18 17
21  6	 12  1 14 18 22 11
22  6	 21 18 20  9 10 11
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  622087  547123  810381  810637 
 539336  400903 1014273  289480  289075  175623 

126.26829
24  14   22495   29012
 1   18 19
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  5	  7 23 18 17  5
 7  3	  8 23  6
 8  4	  9 21 23  7
 9  4	 10 19 21  8
10  4	 11 22 19  9
11  3	 12 22 10
12  4	 13 24 22 11
13  3	 14 24 12
14  4	  1 20 24 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  6	 16  4  5  6 18 15
18  6	 17  6 23 21 19 15
19  7	 18 21  9 10 22 20 15
20  6	 19 22 24 14  1 15
21  5	 18 23  8  9 19
22  6	 19 10 11 12 24 20
23  5	 18  6  7  8 21
24  5	 22 12 13 14 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  487759  487526 
 705743  705981  488006  276933  706244  277191  893504   74298 

186.1379460
25  14   25578       0
 0 
 1  5	  2 16 15 20 14
 2  4	  3 21 16  1
 3  3	  4 21  2
 4  4	  5 17 21  3
 5  3	  6 17  4
 6  5	  7 18 15 17  5
 7  3	  8 18  6
 8  4	  9 22 18  7
 9  3	 10 22  8
10  4	 11 24 22  9
11  4	 12 25 24 10
12  4	 13 23 25 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	 17  6 18 19 20  1 16
16  5	  2 21 17 15  1
17  6	  5  6 15 16 21  4
18  6	  7  8 22 19 15  6
19  7	 20 15 18 22 24 25 23
20  6	 14  1 15 19 23 13
21  5	 16  2  3  4 17
22  6	  8  9 10 24 19 18
23  5	 20 19 25 12 13
24  5	 10 11 25 19 22
25  5	 23 19 24 11 12
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  513439  407787 
 624875  707051  514697  315894  513090  770728  270006  641889 
 394081 

483.3927606
25  14   23226       0
 0 
 1  5	  2 16 15 20 14
 2  3	  3 16  1
 3  4	  4 21 16  2
 4  4	  5 22 21  3
 5  4	  6 18 22  4
 6  3	  7 18  5
 7  5	  8 19 15 18  6
 8  3	  9 19  7
 9  4	 10 23 19  8
10  3	 11 23  9
11  4	 12 24 23 10
12  4	 13 25 24 11
13  3	 14 25 12
14  4	  1 20 25 13
15  7	 16 17 18  7 19 20  1
16  6	  2  3 21 17 15  1
17  5	 18 15 16 21 22
18  6	  6  7 15 17 22  5
19  6	  8  9 23 20 15  7
20  7	  1 15 19 23 24 25 14
21  5	  3  4 22 17 16
22  5	 18 17 21  4  5
23  6	 19  9 10 11 24 20
24  5	 23 11 12 25 20
25  5	 24 12 13 14 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  505382  292222 
 505143  723328  687760  505570  366722  635010  687941  505765 
 322356 

126.469626
24  14   23005       0
 0 
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 18 17  4
 6  3	  7 18  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 22 19  8
10  3	 11 22  9
11  4	 12 24 22 10
12  3	 13 24 11
13  4	 14 23 24 12
14  4	  1 21 23 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  6	  3  4  5 18 15 16
18  6	  5  6  7 19 15 17
19  7	  7  8  9 22 20 15 18
20  6	 21 15 19 22 24 23
21  5	  1 15 20 23 14
22  6	  9 10 11 24 20 19
23  5	 21 20 24 13 14
24  6	 23 20 22 11 12 13
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  534896  534650 
 745714  745955  535137  330216  329972  330461  127340  129633 

122.174333962
25  14   25963       0
 0 
 1  5	  2 17 16 24 14
 2  4	  3 18 17  1
 3  4	  4 19 18  2
 4  3	  5 19  3
 5  4	  6 20 19  4
 6  3	  7 20  5
 7  4	  8 21 20  6
 8  3	  9 21  7
 9  4	 10 23 21  8
10  3	 11 23  9
11  4	 12 25 23 10
12  3	 13 25 11
13  4	 14 24 25 12
14  3	  1 24 13
15  7	 18 19 20 21 22 16 17
16  5	 15 22 24  1 17
17  5	  2 18 15 16  1
18  5	  2  3 19 15 17
19  6	  3  4  5 20 15 18
20  6	  5  6  7 21 15 19
21  7	  7  8  9 23 22 15 20
22  6	 16 15 21 23 25 24
23  6	  9 10 11 25 22 21
24  6	 14  1 16 22 25 13
25  6	 24 22 23 11 12 13
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  647638  518387 
 719091  877940  878138  731817  505513  375254  244393  241907 
 104918 

0.262728122
19  11    1438     810
 1   17 16
 1  5	  2 14 13 19 11
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 18 15  3
 5  3	  6 18  4
 6  4	  7 16 18  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  3	 10 17  8
10  4	 11 19 17  9
11  3	  1 19 10
12  5	 15 16 17 13 14
13  5	 12 17 19  1 14
14  5	  2 15 12 13  1
15  7	  2  3  4 18 16 12 14
16  7	  7  8 17 12 15 18  6
17  7	  8  9 10 19 13 12 16
18  5	 15  4  5  6 16
19  5	 10 11  1 13 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  486887  413381  246247  420102  680291 
 680568  621643  620427 

122.8182
20  12    3225       0
 0 
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  4	  6 16 15  4
 6  4	  7 20 16  5
 7  3	  8 20  6
 8  4	  9 19 20  7
 9  4	 10 17 19  8
10  3	 11 17  9
11  4	 12 18 17 10
12  3	  1 18 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3  4 15 13
15  5	 14  4  5 16 13
16  7	 15  5  6 20 19 17 13
17  7	 16 19  9 10 11 18 13
18  5	 17 11 12  1 13
19  5	 16 20  8  9 17
20  5	 16  6  7  8 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  633393  633635  398005  397753 
 633141  858546  397482  188736 

122.62402
20  12    3127       0
 0 
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 19 17  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3  4 15 13
15  5	 14  4  5 16 13
16  5	 15  5  6 17 13
17  7	 16  6  7  8 19 18 13
18  7	 17 19 20 11 12  1 13
19  5	 17  8  9 20 18
20  5	 19  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  618081  857835  618356  373461 
 373191  617787  372912  617506 

140.8402
20  12    3208    3848
 1   16 13
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 19 15  5
 7  3	  8 19  6
 8  5	  9 17 16 19  7
 9  3	 10 17  8
10  4	 11 20 17  9
11  3	 12 20 10
12  4	  1 18 20 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3  4 15 13
15  7	 14  4  5  6 19 16 13
16  5	 15 19  8 17 13
17  7	 16  8  9 10 20 18 13
18  5	 17 20 12  1 13
19  5	 15  6  7  8 16
20  5	 17 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  621045  845415  621273  388700 
 388469  620818  388951  388226 

182.1040
20  12    2916    8833
 3   16 13   1 13   3 13
 1  4	  2 13 17 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 18 14  3
 5  3	  6 18  4
 6  5	  7 16 15 18  5
 7  3	  8 16  6
 8  4	  9 19 16  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 17 20 10
12  3	  1 17 11
13  7	  2  3 14 15 16 17  1
14  5	  3  4 18 15 13
15  5	 14 18  6 16 13
16  7	 15  6  7  8 19 17 13
17  7	 16 19 20 11 12  1 13
18  5	 14  4  5  6 15
19  5	 16  8  9 20 17
20  5	 19  9 10 11 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  655952  656197  449231  448990 
 655700  449469  448736  655439 

196.1023
20  12    3144       0
 0 
 1  4	  2 13 17 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 18 14  3
 5  3	  6 18  4
 6  4	  7 15 18  5
 7  3	  8 15  6
 8  5	  9 19 16 15  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 17 20 10
12  3	  1 17 11
13  7	  2  3 14 15 16 17  1
14  5	  3  4 18 15 13
15  7	 14 18  6  7  8 16 13
16  5	 15  8 19 17 13
17  7	 16 19 20 11 12  1 13
18  5	 14  4  5  6 15
19  5	 16  8  9 20 17
20  5	 19  9 10 11 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  655952  656197  449231  448990 
 655700  449469  448736  655439 

196.8402
20  12    3230       0
 0 
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  4	  4 19 14  2
 4  3	  5 19  3
 5  4	  6 15 19  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  4	  9 17 16  7
 9  3	 10 17  8
10  4	 11 20 17  9
11  3	 12 20 10
12  4	  1 18 20 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3 19 15 13
15  7	 14 19  5  6  7 16 13
16  5	 15  7  8 17 13
17  7	 16  8  9 10 20 18 13
18  5	 17 20 12  1 13
19  5	 14  3  4  5 15
20  5	 17 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  500199  604846  380590  261607 
 393502  612638  488297  513119 

140.3682802
22  13    7870    6450
 1   17 14
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 20 16  4
 6  3	  7 20  5
 7  4	  8 17 20  6
 8  5	  9 18 14 17  7
 9  4	 10 21 18  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 19 22 11
13  3	  1 19 12
14  7	 16 17  8 18 19  1 15
15  5	  2  3 16 14  1
16  7	  3  4  5 20 17 14 15
17  5	  8 14 16 20  7
18  5	  9 21 19 14  8
19  7	 13  1 14 18 21 22 12
20  5	 16  5  6  7 17
21  5	 18  9 10 22 19
22  5	 21 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  567792  440602  685338 
 803312  436923  311792  932122  178875   58864 

0.211738082
20  12    3274    2471
 1   17 16
 1  4	  2 14 18 12
 2  4	  3 15 14  1
 3  4	  4 19 15  2
 4  3	  5 19  3
 5  4	  6 16 19  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 20 17  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  5	 15 16 17 18 14
14  5	  2 15 13 18  1
15  6	  2  3 19 16 13 14
16  7	  6  7 17 13 15 19  5
17  7	  7  8  9 20 18 13 16
18  7	 14 13 17 20 11 12  1
19  5	 15  3  4  5 16
20  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  486887  246247  420102  680291 
 680568  413381  621643  620427 

0.262728362
20  12    3241    2471
 1   18 17
 1  5	  2 15 14 20 12
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 19 16  4
 6  3	  7 19  5
 7  4	  8 17 19  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	 12 20 18 10
12  3	  1 20 11
13  5	 16 17 18 14 15
14  5	 13 18 20  1 15
15  6	  2  3 16 13 14  1
16  7	  3  4  5 19 17 13 15
17  7	  8  9 18 13 16 19  7
18  7	  9 10 11 20 14 13 17
19  5	 16  5  6  7 17
20  5	 11 12  1 14 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  486887  413381  246247  420102 
 680291  680568  621643  620427 

2.504980
21  13    6789    7371
 1   18 17
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 20 16  4
 6  3	  7 20  5
 7  4	  8 17 20  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	 12 21 18 10
12  3	 13 21 11
13  4	  1 19 21 12
14  6	 16 17 18 19  1 15
15  5	  2  3 16 14  1
16  7	  3  4  5 20 17 14 15
17  7	  8  9 18 14 16 20  7
18  7	  9 10 11 21 19 14 17
19  5	  1 14 18 21 13
20  5	 16  5  6  7 17
21  5	 18 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  621045  845415  621273 
 388700  388469  620818  388951  388226 

122.22820
21  13    6833   28061
 1   18 14
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 20 17  6
 8  3	  9 20  7
 9  4	 10 18 20  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  5	 15  4  5 17 14
17  7	 16  5  6  7 20 18 14
18  7	 17 20  9 10 21 19 14
19  6	 18 21 12 13  1 14
20  5	 17  7  8  9 18
21  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  397753  188736  397482 
 633141  633393  398005  858546  633635 

122.62822
21  13    6822   25665
 3   19 18   6 18   8 18
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  4	  6 17 16  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 20 18  7
 9  3	 10 20  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  5	 15  4  5 17 14
17  5	 16  5  6 18 14
18  7	 17  6  7  8 20 19 14
19  7	 18 20 21 12 13  1 14
20  6	 18  8  9 10 21 19
21  5	 20 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

122.454580
21  13    6823   25367
 1   18 14
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 21 17  5
 7  3	  8 21  6
 8  4	  9 18 21  7
 9  3	 10 18  8
10  4	 11 19 18  9
11  3	 12 19 10
12  4	 13 20 19 11
13  3	  1 20 12
14  7	 16 17 18 19 20  1 15
15  5	  2  3 16 14  1
16  5	  3  4 17 14 15
17  7	  4  5  6 21 18 14 16
18  7	  9 10 19 14 17 21  8
19  6	 10 11 12 20 14 18
20  5	 12 13  1 14 19
21  5	 17  6  7  8 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  759294  759519  522008 
 323195  322938  519377  759068  122363 

126.490802
21  13    6978   13179
 1   18 14
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 21 18  7
 9  3	 10 21  8
10  4	 11 19 21  9
11  3	 12 19 10
12  4	 13 20 19 11
13  3	  1 20 12
14  7	 16 17 18 19 20  1 15
15  5	  2  3 16 14  1
16  6	  3  4  5 17 14 15
17  5	  5  6 18 14 16
18  7	  6  7  8 21 19 14 17
19  7	 11 12 20 14 18 21 10
20  5	 12 13  1 14 19
21  5	 18  8  9 10 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  726512  726712  484078 
 267900  267643  483564  726321  256135 

128.8416
21  13    6839   18948
 1   17 14
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  4	  6 20 16  4
 6  3	  7 20  5
 7  4	  8 17 20  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	 12 21 18 10
12  3	 13 21 11
13  4	  1 19 21 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  6	 15  4  5 20 17 14
17  7	 16 20  7  8  9 18 14
18  7	 17  9 10 11 21 19 14
19  5	 18 21 13  1 14
20  5	 16  5  6  7 17
21  5	 18 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  621045  845415  621273 
 388700  388469  620818  388951  388226 

140.8164
20  12    3351    4704
 1   20 17
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 19 15  5
 7  4	  8 20 19  6
 8  3	  9 20  7
 9  4	 10 17 20  8
10  3	 11 17  9
11  4	 12 18 17 10
12  3	  1 18 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3  4 15 13
15  7	 14  4  5  6 19 16 13
16  5	 15 19 20 17 13
17  7	 16 20  9 10 11 18 13
18  5	 17 11 12  1 13
19  5	 15  6  7 20 16
20  6	 16 19  7  8  9 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  669160  759529  483021  409064 
 475389  755928  204407  204105 

140.8406
21  13    6840   18039
 4   16 14   2 14   4 16   6 16
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 20 16  5
 7  3	  8 20  6
 8  4	  9 17 20  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	 12 21 18 10
12  3	 13 21 11
13  4	  1 19 21 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  7	 15  4  5  6 20 17 14
17  6	 16 20  8  9 18 14
18  7	 17  9 10 11 21 19 14
19  5	 18 21 13  1 14
20  5	 16  6  7  8 17
21  5	 18 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  621045  845415  621273 
 388700  388469  620818  388951  388226 

140.22802
21  13    6901   23828
 1   17 14
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 20 16  5
 7  3	  8 20  6
 8  5	  9 18 17 20  7
 9  3	 10 18  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  7	 15  4  5  6 20 17 14
17  5	 16 20  8 18 14
18  7	 17  8  9 10 21 19 14
19  6	 18 21 12 13  1 14
20  5	 16  6  7  8 17
21  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  621045  845415  621273 
 388700  388469  620818  388951  388226 

196.207
21  13    6827   31607
 3   17 14   8 17  10 17
 1  5	  2 14 18 21 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 19 15  3
 5  3	  6 19  4
 6  4	  7 16 19  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  3	 10 17  8
10  4	 11 20 17  9
11  3	 12 20 10
12  4	 13 21 20 11
13  3	  1 21 12
14  7	  2  3 15 16 17 18  1
15  5	  3  4 19 16 14
16  7	 15 19  6  7  8 17 14
17  7	 16  8  9 10 20 18 14
18  5	 17 20 21  1 14
19  5	 15  4  5  6 16
20  6	 17 10 11 12 21 18
21  5	 20 12 13  1 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  655952  656197  449231 
 448990  655700  449469  448736  655439 

196.1024
21  13    6857   31415
 1   17 14
 1  4	  2 14 18 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 19 15  3
 5  3	  6 19  4
 6  4	  7 16 19  5
 7  3	  8 16  6
 8  5	  9 20 17 16  7
 9  3	 10 20  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 18 21 11
13  3	  1 18 12
14  7	  2  3 15 16 17 18  1
15  5	  3  4 19 16 14
16  7	 15 19  6  7  8 17 14
17  5	 16  8 20 18 14
18  7	 17 20 21 12 13  1 14
19  5	 15  4  5  6 16
20  6	 17  8  9 10 21 18
21  5	 20 10 11 12 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  655952  656197  449231 
 448990  655700  449469  448736  655439 

196.1028
21  13    6649   30746
 3   17 14  20 17   8 17
 1  4	  2 14 18 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 19 15  3
 5  3	  6 19  4
 6  4	  7 16 19  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  4	 10 20 17  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 18 21 11
13  3	  1 18 12
14  7	  2  3 15 16 17 18  1
15  5	  3  4 19 16 14
16  7	 15 19  6  7  8 17 14
17  6	 16  8  9 20 18 14
18  7	 17 20 21 12 13  1 14
19  5	 15  4  5  6 16
20  5	 17  9 10 21 18
21  5	 20 10 11 12 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  655952  656197  449231 
 448990  655700  449469  448736  655439 

196.8406
21  13    6620    4074
 2   16 14   5 16
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  4	  4 20 15  2
 4  3	  5 20  3
 5  4	  6 16 20  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	 12 21 18 10
12  3	 13 21 11
13  4	  1 19 21 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3 20 16 14
16  7	 15 20  5  6  7 17 14
17  6	 16  7  8  9 18 14
18  7	 17  9 10 11 21 19 14
19  5	 18 21 13  1 14
20  5	 15  3  4  5 16
21  5	 18 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  500199  604846  380590 
 261607  393502  612638  488297  513119 

196.22802
21  13    6883   20793
 3   15 16  17 14   5 16
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  4	  4 20 15  2
 4  3	  5 20  3
 5  4	  6 16 20  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3 20 16 14
16  7	 15 20  5  6  7 17 14
17  5	 16  7  8 18 14
18  7	 17  8  9 10 21 19 14
19  6	 18 21 12 13  1 14
20  5	 15  3  4  5 16
21  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  500199  604846  380590 
 261607  393502  612638  488297  513119 

496.1023
21  13    6773   25624
 3   16 14   1 14   3 14
 1  4	  2 14 18 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 19 15  4
 6  3	  7 19  5
 7  4	  8 16 19  6
 8  3	  9 16  7
 9  5	 10 20 17 16  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 18 21 11
13  3	  1 18 12
14  7	  2  3 15 16 17 18  1
15  6	  3  4  5 19 16 14
16  7	 15 19  7  8  9 17 14
17  5	 16  9 20 18 14
18  7	 17 20 21 12 13  1 14
19  5	 15  5  6  7 16
20  5	 17  9 10 21 18
21  5	 20 10 11 12 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  655952  656197  449231 
 448990  655700  449469  448736  655439 

122.69602
22  13    8318   11556
 1   20 19
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  4	  6 17 16  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 20 18  7
 9  4	 10 21 20  8
10  3	 11 21  9
11  4	 12 22 21 10
12  3	 13 22 11
13  4	  1 19 22 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  5	 15  4  5 17 14
17  5	 16  5  6 18 14
18  7	 17  6  7  8 20 19 14
19  7	 18 20 21 22 13  1 14
20  5	 18  8  9 21 19
21  6	 20  9 10 11 22 19
22  5	 21 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  595558  842472  595816 
 360161  359915  595318  359654  595046  838891 

126.12842
22  13    8428    8289
 1   19 14
 1  5	  2 14 19 21 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  4	  9 22 18  7
 9  3	 10 22  8
10  4	 11 20 22  9
11  3	 12 20 10
12  4	 13 21 20 11
13  3	  1 21 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  5	 16  6  7 18 14
18  7	 17  7  8 22 20 19 14
19  5	 18 20 21  1 14
20  7	 18 22 10 11 12 21 19
21  5	 20 12 13  1 19
22  5	 18  8  9 10 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  383443  205150  383229 
 559477  559684  383646  559889  383864  740016 

140.61682
22  13    8113    7938
 1   17 14
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 20 16  5
 7  3	  8 20  6
 8  5	  9 18 17 20  7
 9  4	 10 21 18  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 19 22 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  7	 15  4  5  6 20 17 14
17  5	 16 20  8 18 14
18  6	 17  8  9 21 19 14
19  7	 18 21 22 12 13  1 14
20  5	 16  6  7  8 17
21  5	 18  9 10 22 19
22  5	 21 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  563771  740001  563973 
 381590  381391  563559  381796  381168  563346 

140.536402
23  14   17128   45242
 1   18 15
 1  5	  2 16 15 20 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 21 17  4
 6  3	  7 21  5
 7  4	  8 18 21  6
 8  5	  9 19 15 18  7
 9  3	 10 19  8
10  4	 11 23 19  9
11  3	 12 23 10
12  4	 13 22 23 11
13  3	 14 22 12
14  4	  1 20 22 13
15  7	 17 18  8 19 20  1 16
16  5	  2  3 17 15  1
17  7	  3  4  5 21 18 15 16
18  5	  8 15 17 21  7
19  7	  9 10 23 22 20 15  8
20  5	  1 15 19 22 14
21  5	 17  5  6  7 18
22  6	 19 23 12 13 14 20
23  5	 19 10 11 12 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  453040  332003 
 576739  692656  453260  244257  821475  244476  453477 

182.1107
22  13    7514   26770
 3   17 14   1 14   3 14
 1  4	  2 14 18 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 19 15  3
 5  3	  6 19  4
 6  5	  7 17 16 19  5
 7  3	  8 17  6
 8  4	  9 20 17  7
 9  3	 10 20  8
10  4	 11 21 20  9
11  4	 12 22 21 10
12  3	 13 22 11
13  4	  1 18 22 12
14  7	  2  3 15 16 17 18  1
15  5	  3  4 19 16 14
16  5	 15 19  6 17 14
17  7	 16  6  7  8 20 18 14
18  7	 17 20 21 22 13  1 14
19  5	 15  4  5  6 16
20  6	 17  8  9 10 21 18
21  5	 20 10 11 22 18
22  5	 21 11 12 13 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  612750  612512  396568 
 396801  612970  396329  397017  613196  828118 

196.12422
22  13    8338       0
 0 
 1  5	  2 14 19 22 13
 2  4	  3 15 14  1
 3  4	  4 20 15  2
 4  3	  5 20  3
 5  4	  6 16 20  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 22 21 11
13  3	  1 22 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3 20 16 14
16  7	 15 20  5  6  7 17 14
17  5	 16  7  8 18 14
18  7	 17  8  9 10 21 19 14
19  5	 18 21 22  1 14
20  5	 15  3  4  5 16
21  6	 18 10 11 12 22 19
22  5	 21 12 13  1 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  553438  687778  430754 
 302558  428306  664850  567119  543813  776261 

196.61682
22  13    8159       0
 0 
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  4	  4 20 15  2
 4  3	  5 20  3
 5  4	  6 16 20  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  4	 10 21 18  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 19 22 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3 20 16 14
16  7	 15 20  5  6  7 17 14
17  5	 16  7  8 18 14
18  6	 17  8  9 21 19 14
19  7	 18 21 22 12 13  1 14
20  5	 15  3  4  5 16
21  5	 18  9 10 22 19
22  5	 21 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  553438  687778  430754 
 302558  428306  664850  567119  543813  776261 

196.504362
22  13    8227       0
 0 
 1  5	  2 15 14 20 13
 2  4	  3 21 15  1
 3  3	  4 21  2
 4  4	  5 16 21  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	  1 20 22 12
14  7	 16 17 18 19 20  1 15
15  5	  2 21 16 14  1
16  7	  5  6 17 14 15 21  4
17  5	  6  7 18 14 16
18  6	  7  8  9 19 14 17
19  7	  9 10 11 22 20 14 18
20  5	  1 14 19 22 13
21  5	 15  2  3  4 16
22  5	 19 11 12 13 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  751090  751326  517894 
 320107  319862  522467  750856  665525  674861 

257.1023
22  13    8207   11556
 1   15 16
 1  4	  2 14 18 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 19 15  3
 5  3	  6 19  4
 6  4	  7 21 19  5
 7  3	  8 21  6
 8  4	  9 16 21  7
 9  5	 10 20 17 16  8
10  4	 11 22 20  9
11  3	 12 22 10
12  4	 13 18 22 11
13  3	  1 18 12
14  7	  2  3 15 16 17 18  1
15  5	  3  4 19 16 14
16  7	 15 19 21  8  9 17 14
17  5	 16  9 20 18 14
18  7	 17 20 22 12 13  1 14
19  6	 15  4  5  6 21 16
20  5	 17  9 10 22 18
21  5	 19  6  7  8 16
22  5	 20 10 11 12 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  396801  397017  612970 
 612750  396568  613196  612512  828118  396329 

1322.1028
22  13    7991       0
 0 
 1  4	  2 14 18 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 22 15  4
 6  3	  7 22  5
 7  4	  8 19 22  6
 8  5	  9 17 16 19  7
 9  4	 10 20 17  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 18 21 11
13  3	  1 18 12
14  7	  2  3 15 16 17 18  1
15  7	  3  4  5 22 19 16 14
16  5	 15 19  8 17 14
17  6	 16  8  9 20 18 14
18  7	 17 20 21 12 13  1 14
19  5	 15 22  7  8 16
20  5	 17  9 10 21 18
21  5	 20 10 11 12 18
22  5	 15  5  6  7 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  599538  599749  412254 
 412040  599333  412474  411836  599124  599962 

124.511217
24  14   19850   22154
 1   18 15
 1  5	  2 16 15 20 14
 2  3	  3 16  1
 3  5	  4 21 17 16  2
 4  3	  5 21  3
 5  4	  6 23 21  4
 6  3	  7 23  5
 7  4	  8 18 23  6
 8  3	  9 18  7
 9  5	 10 19 15 18  8
10  3	 11 19  9
11  4	 12 24 19 10
12  3	 13 24 11
13  4	 14 22 24 12
14  4	  1 20 22 13
15  7	 17 18  9 19 20  1 16
16  5	  2  3 17 15  1
17  5	  3 21 18 15 16
18  7	  8  9 15 17 21 23  7
19  7	 10 11 24 22 20 15  9
20  5	  1 15 19 22 14
21  6	 17  3  4  5 23 18
22  5	 19 24 13 14 20
23  5	 21  5  6  7 18
24  5	 19 11 12 13 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  568880  688877 
 444141  327216  568647  796088  203501  795853   81456  568413 

124.3682817
24  14   19850   22154
 1   18 15
 1  5	  2 16 15 20 14
 2  3	  3 16  1
 3  5	  4 21 17 16  2
 4  3	  5 21  3
 5  4	  6 23 21  4
 6  3	  7 23  5
 7  4	  8 18 23  6
 8  3	  9 18  7
 9  5	 10 19 15 18  8
10  4	 11 22 19  9
11  4	 12 24 22 10
12  3	 13 24 11
13  4	 14 20 24 12
14  3	  1 20 13
15  7	 17 18  9 19 20  1 16
16  5	  2  3 17 15  1
17  5	  3 21 18 15 16
18  7	  8  9 15 17 21 23  7
19  5	 10 22 20 15  9
20  7	 14  1 15 19 22 24 13
21  6	 17  3  4  5 23 18
22  5	 19 10 11 24 20
23  5	 21  5  6  7 18
24  5	 22 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  506348  723320 
 723547  506577  292216  506102  723770  291974  506815  505870 

186.505320
24  14   20466       0
 0 
 1  5	  2 16 15 20 14
 2  4	  3 21 16  1
 3  3	  4 21  2
 4  4	  5 17 21  3
 5  3	  6 17  4
 6  5	  7 18 15 17  5
 7  3	  8 18  6
 8  4	  9 24 18  7
 9  3	 10 24  8
10  4	 11 22 24  9
11  4	 12 19 22 10
12  4	 13 23 19 11
13  3	 14 23 12
14  4	  1 20 23 13
15  7	 17  6 18 19 20  1 16
16  5	  2 21 17 15  1
17  6	  5  6 15 16 21  4
18  7	  7  8 24 22 19 15  6
19  7	 12 23 20 15 18 22 11
20  5	  1 15 19 23 14
21  5	 16  2  3  4 17
22  5	 18 24 10 11 19
23  5	 19 12 13 14 20
24  5	 18  8  9 10 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  584104  712960 
 450816  393760  584349  780823  578647  394036  781082  191140 

197.504480
24  14   20142       0
 0 
 1  5	  2 16 15 20 14
 2  4	  3 21 16  1
 3  4	  4 24 21  2
 4  3	  5 24  3
 5  4	  6 17 24  4
 6  3	  7 17  5
 7  5	  8 18 15 17  6
 8  3	  9 18  7
 9  4	 10 22 18  8
10  3	 11 22  9
11  4	 12 19 22 10
12  4	 13 23 19 11
13  3	 14 23 12
14  4	  1 20 23 13
15  7	 17  7 18 19 20  1 16
16  5	  2 21 17 15  1
17  7	  6  7 15 16 21 24  5
18  6	  8  9 22 19 15  7
19  7	 12 23 20 15 18 22 11
20  5	  1 15 19 23 14
21  5	 16  2  3 24 17
22  5	 18  9 10 11 19
23  5	 19 12 13 14 20
24  5	 21  3  4  5 17
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  503311  299429 
 503084  697991  503546  303758  299199  698214  303983  502837 

2.1368980
22  14   14672  122205
 3   15 17  19 15   1 15
 1  5	  2 16 15 20 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 21 17  4
 6  3	  7 21  5
 7  4	  8 18 21  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	 14 20 22 12
14  3	  1 20 13
15  6	 17 18 19 20  1 16
16  5	  2  3 17 15  1
17  7	  3  4  5 21 18 15 16
18  7	  8  9 19 15 17 21  7
19  7	  9 10 11 22 20 15 18
20  6	 14  1 15 19 22 13
21  5	 17  5  6  7 18
22  5	 19 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  621045  845415 
 621273  388700  388469  620818  388951  388226 

3.1369216
23  14   17439   40992
 1   18 17
 1  5	  2 16 15 20 14
 2  4	  3 21 16  1
 3  3	  4 21  2
 4  4	  5 17 21  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 22 18  7
 9  3	 10 22  8
10  4	 11 19 22  9
11  4	 12 23 19 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  6	 17 18 19 20  1 16
16  5	  2 21 17 15  1
17  7	  5  6 18 15 16 21  4
18  7	  6  7  8 22 19 15 17
19  7	 11 23 20 15 18 22 10
20  6	 14  1 15 19 23 13
21  5	 16  2  3  4 17
22  5	 18  8  9 10 19
23  5	 19 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  617968  738590 
 494878  380400  497334  738998  617548  253622  626544 

122.62946
23  14   17550   56551
 1   20 15
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  4	  6 18 17  4
 6  3	  7 18  5
 7  4	  8 19 18  6
 8  4	  9 23 19  7
 9  3	 10 23  8
10  4	 11 21 23  9
11  4	 12 22 21 10
12  3	 13 22 11
13  4	 14 20 22 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  5	 16  4  5 18 15
18  6	 17  5  6  7 19 15
19  7	 18  7  8 23 21 20 15
20  7	 19 21 22 13 14  1 15
21  6	 19 23 10 11 22 20
22  5	 21 11 12 13 20
23  5	 19  8  9 10 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  383443  205150 
 383229  559477  559684  383646  559889  383864  740016 

122.70022
23  14   17566   23112
 1   21 20
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  4	  6 18 17  4
 6  4	  7 19 18  5
 7  3	  8 19  6
 8  4	  9 21 19  7
 9  3	 10 21  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 23 22 11
13  3	 14 23 12
14  4	  1 20 23 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  5	 16  4  5 18 15
18  5	 17  5  6 19 15
19  7	 18  6  7  8 21 20 15
20  7	 19 21 22 23 14  1 15
21  6	 19  8  9 10 22 20
22  6	 21 10 11 12 23 20
23  5	 22 12 13 14 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  595558  842472 
 595816  360161  359915  595318  359654  595046  838891 

126.7474
22  13    8506    9639
 1   21 20
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  4	  8 22 17  6
 8  3	  9 22  7
 9  4	 10 20 22  8
10  3	 11 20  9
11  4	 12 21 20 10
12  3	 13 21 11
13  4	  1 19 21 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  7	 16  6  7 22 20 18 14
18  5	 17 20 21 19 14
19  5	 18 21 13  1 14
20  7	 17 22  9 10 11 21 18
21  6	 18 20 11 12 13 19
22  5	 17  7  8  9 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  532837  757981  758242 
 533099  354786  290065  288444  141794  479081 

126.12846
23  14   17725   44172
 1   20 15
 1  5	  2 15 20 22 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  4	 10 23 19  8
10  3	 11 23  9
11  4	 12 21 23 10
12  3	 13 21 11
13  4	 14 22 21 12
14  3	  1 22 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  6	 16  4  5  6 18 15
18  6	 17  6  7  8 19 15
19  7	 18  8  9 23 21 20 15
20  5	 19 21 22  1 15
21  7	 19 23 11 12 13 22 20
22  5	 21 13 14  1 20
23  5	 19  9 10 11 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  383443  205150 
 383229  559477  559684  383646  559889  383864  740016 

126.27242
23  14   18056   67903
 3   20 19  18 15   1 20
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  4	  8 19 18  6
 8  4	  9 23 19  7
 9  3	 10 23  8
10  4	 11 21 23  9
11  3	 12 21 10
12  4	 13 22 21 11
13  3	 14 22 12
14  4	  1 20 22 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  6	 16  4  5  6 18 15
18  5	 17  6  7 19 15
19  7	 18  7  8 23 21 20 15
20  6	 19 21 22 14  1 15
21  7	 19 23 10 11 12 22 20
22  5	 21 12 13 14 20
23  5	 19  8  9 10 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  383443  205150 
 383229  559477  559684  383646  559889  383864  740016 

126.62942
23  14   17958   84125
 4   19 15  17 15   1 15   6 17
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  4	  8 19 18  6
 8  4	  9 23 19  7
 9  3	 10 23  8
10  4	 11 21 23  9
11  4	 12 22 21 10
12  3	 13 22 11
13  4	 14 20 22 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  6	 16  4  5  6 18 15
18  5	 17  6  7 19 15
19  7	 18  7  8 23 21 20 15
20  7	 19 21 22 13 14  1 15
21  6	 19 23 10 11 22 20
22  5	 21 11 12 13 20
23  5	 19  8  9 10 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  383443  205150 
 383229  559477  559684  383646  559889  383864  740016 

126.505206
23  14   17881   35532
 1   19 15
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 18 17  4
 6  3	  7 18  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 22 19  8
10  3	 11 22  9
11  4	 12 20 22 10
12  4	 13 23 20 11
13  3	 14 23 12
14  4	  1 21 23 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  6	  3  4  5 18 15 16
18  6	  5  6  7 19 15 17
19  7	  7  8  9 22 20 15 18
20  7	 12 23 21 15 19 22 11
21  5	  1 15 20 23 14
22  5	 19  9 10 11 20
23  5	 20 12 13 14 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  779816  780031 
 515922  302771  302515  522497  779595  258213  712768 

126.1368963
23  14   17683   65483
 1   21 15
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  5	  6 22 18 17  4
 6  3	  7 22  5
 7  4	  8 19 22  6
 8  3	  9 19  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 23 20 10
12  3	 13 23 11
13  4	 14 21 23 12
14  3	  1 21 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  6	  3  4  5 18 15 16
18  5	  5 22 19 15 17
19  7	  8  9 20 15 18 22  7
20  7	  9 10 11 23 21 15 19
21  6	 14  1 15 20 23 13
22  5	 18  5  6  7 19
23  5	 20 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  785909  786127 
 546578  354939  354678  546009  785685  124405  720963 

128.61696
23  14   17508   53986
 1   18 15
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  4	  6 21 17  4
 6  3	  7 21  5
 7  4	  8 18 21  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  4	 11 22 19  9
11  4	 12 23 22 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  6	 16  4  5 21 18 15
18  7	 17 21  7  8  9 19 15
19  6	 18  9 10 22 20 15
20  7	 19 22 23 13 14  1 15
21  5	 17  5  6  7 18
22  5	 19 10 11 23 20
23  5	 22 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  563771  740001 
 563973  381590  381391  563559  381796  381168  563346 

128.62822
23  14   17560   80206
 3   20 19   7 19   9 19
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  4	  6 21 17  4
 6  3	  7 21  5
 7  5	  8 19 18 21  6
 8  3	  9 19  7
 9  4	 10 22 19  8
10  3	 11 22  9
11  4	 12 23 22 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  6	 16  4  5 21 18 15
18  5	 17 21  7 19 15
19  7	 18  7  8  9 22 20 15
20  7	 19 22 23 13 14  1 15
21  5	 17  5  6  7 18
22  6	 19  9 10 11 23 20
23  5	 22 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  563771  740001 
 563973  381590  381391  563559  381796  381168  563346 

140.61862
23  14   17567   57956
 1   18 15
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 21 17  5
 7  3	  8 21  6
 8  5	  9 19 18 21  7
 9  4	 10 22 19  8
10  3	 11 22  9
11  4	 12 23 22 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  7	 16  4  5  6 21 18 15
18  5	 17 21  8 19 15
19  6	 18  8  9 22 20 15
20  7	 19 22 23 13 14  1 15
21  5	 17  6  7  8 18
22  6	 19  9 10 11 23 20
23  5	 22 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  563771  740001 
 563973  381590  381391  563559  381796  381168  563346 

196.1091
23  14   16827   21821
 3   19 18  22 19  14 19
 1  4	  2 15 19 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 20 16  3
 5  3	  6 20  4
 6  4	  7 17 20  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  4	 10 21 18  8
10  3	 11 21  9
11  4	 12 22 21 10
12  4	 13 23 22 11
13  3	 14 23 12
14  4	  1 19 23 13
15  7	  2  3 16 17 18 19  1
16  5	  3  4 20 17 15
17  7	 16 20  6  7  8 18 15
18  6	 17  8  9 21 19 15
19  7	 18 21 22 23 14  1 15
20  5	 16  4  5  6 17
21  6	 18  9 10 11 22 19
22  5	 21 11 12 23 19
23  5	 22 12 13 14 19
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  612750  612512 
 396568  396801  612970  396329  397017  613196  828118 

196.61686
23  14   17017    9842
 1   17 15
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  4	  4 21 16  2
 4  3	  5 21  3
 5  4	  6 17 21  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  4	 11 22 19  9
11  4	 12 23 22 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3 21 17 15
17  7	 16 21  5  6  7 18 15
18  6	 17  7  8  9 19 15
19  6	 18  9 10 22 20 15
20  7	 19 22 23 13 14  1 15
21  5	 16  3  4  5 17
22  5	 19 10 11 23 20
23  5	 22 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  553438  687778 
 430754  302558  428306  664850  567119  543813  776261 

197.22806
23  14   17348   65304
 1   20 15
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  4	  4 21 16  2
 4  4	  5 23 21  3
 5  3	  6 23  4
 6  4	  7 17 23  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	 14 20 22 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3 21 17 15
17  7	 16 21 23  6  7 18 15
18  6	 17  7  8  9 19 15
19  7	 18  9 10 11 22 20 15
20  6	 19 22 13 14  1 15
21  5	 16  3  4 23 17
22  5	 19 11 12 13 20
23  5	 21  4  5  6 17
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  591364  697668 
 477508  359940  483011  708291  586879  596851  357503 

257.207
23  14   17886   93117
 4   18 15  16 17   9 18  11 18
 1  5	  2 15 19 22 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 20 16  3
 5  3	  6 20  4
 6  4	  7 23 20  5
 7  3	  8 23  6
 8  4	  9 17 23  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	 12 21 18 10
12  3	 13 21 11
13  4	 14 22 21 12
14  3	  1 22 13
15  7	  2  3 16 17 18 19  1
16  5	  3  4 20 17 15
17  7	 16 20 23  8  9 18 15
18  7	 17  9 10 11 21 19 15
19  5	 18 21 22  1 15
20  6	 16  4  5  6 23 17
21  6	 18 11 12 13 22 19
22  5	 21 13 14  1 19
23  5	 20  6  7  8 17
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  396801  397017 
 612970  612750  396568  613196  612512  396329  828118 

257.22802
23  14   17889   91571
 3   16 17  18 15   2 16
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  4	  4 21 16  2
 4  3	  5 21  3
 5  4	  6 23 21  4
 6  3	  7 23  5
 7  4	  8 17 23  6
 8  4	  9 18 17  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	 14 20 22 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3 21 17 15
17  7	 16 21 23  7  8 18 15
18  5	 17  8  9 19 15
19  7	 18  9 10 11 22 20 15
20  6	 19 22 13 14  1 15
21  6	 16  3  4  5 23 17
22  5	 19 11 12 13 20
23  5	 21  5  6  7 17
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  591364  697668 
 477508  359940  483011  708291  586879  596851  357503 

496.12422
23  14   17801   64009
 3   18 15  20 19  11 19
 1  5	  2 15 20 23 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 21 16  3
 5  3	  6 21  4
 6  4	  7 17 21  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	 14 23 22 12
14  3	  1 23 13
15  7	  2 16 17 18 19 20  1
16  6	  2  3  4 21 17 15
17  7	 16 21  6  7  8 18 15
18  5	 17  8  9 19 15
19  7	 18  9 10 11 22 20 15
20  5	 19 22 23  1 15
21  5	 16  4  5  6 17
22  6	 19 11 12 13 23 20
23  5	 22 13 14  1 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  553438  687778 
 430754  302558  428306  664850  567119  543813  776261 

496.22803
23  14   17645   45206
 1   18 15
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 21 16  3
 5  3	  6 21  4
 6  4	  7 17 21  5
 7  3	  8 17  6
 8  5	  9 22 18 17  7
 9  3	 10 22  8
10  4	 11 19 22  9
11  4	 12 23 19 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  6	  2  3  4 21 17 15
17  7	 16 21  6  7  8 18 15
18  5	 17  8 22 19 15
19  7	 18 22 10 11 23 20 15
20  6	 19 23 13 14  1 15
21  5	 16  4  5  6 17
22  5	 18  8  9 10 19
23  5	 19 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  617968  738590 
 494878  380400  497334  738998  617548  253622  626544 

497.1028
23  14   17151   92998
 1   18 17
 1  4	  2 15 19 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 20 16  4
 6  4	  7 22 20  5
 7  3	  8 22  6
 8  4	  9 17 22  7
 9  4	 10 18 17  8
10  4	 11 21 18  9
11  4	 12 23 21 10
12  3	 13 23 11
13  4	 14 19 23 12
14  3	  1 19 13
15  7	  2  3 16 17 18 19  1
16  6	  3  4  5 20 17 15
17  7	 16 20 22  8  9 18 15
18  6	 17  9 10 21 19 15
19  7	 18 21 23 13 14  1 15
20  5	 16  5  6 22 17
21  5	 18 10 11 23 19
22  5	 20  6  7  8 17
23  5	 21 11 12 13 19
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  396801  397017 
 612970  612750  396568  613196  612512  828118  396329 

1326.207
23  14   17458   71557
 3   17 15  20 17   9 17
 1  5	  2 15 19 22 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 23 16  4
 6  3	  7 23  5
 7  4	  8 20 23  6
 8  4	  9 17 20  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	 12 21 18 10
12  3	 13 21 11
13  4	 14 22 21 12
14  3	  1 22 13
15  7	  2  3 16 17 18 19  1
16  7	  3  4  5 23 20 17 15
17  6	 16 20  8  9 18 15
18  7	 17  9 10 11 21 19 15
19  5	 18 21 22  1 15
20  5	 16 23  7  8 17
21  6	 18 11 12 13 22 19
22  5	 21 13 14  1 19
23  5	 16  5  6  7 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  599538  599749 
 412254  412040  599333  412474  411836  599124  599962 

1326.1028
23  14   17106   70741
 3   18 15  21 18   9 18
 1  4	  2 15 19 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 23 16  4
 6  3	  7 23  5
 7  4	  8 20 23  6
 8  4	  9 17 20  7
 9  4	 10 18 17  8
10  4	 11 21 18  9
11  4	 12 22 21 10
12  3	 13 22 11
13  4	 14 19 22 12
14  3	  1 19 13
15  7	  2  3 16 17 18 19  1
16  7	  3  4  5 23 20 17 15
17  6	 16 20  8  9 18 15
18  6	 17  9 10 21 19 15
19  7	 18 21 22 13 14  1 15
20  5	 16 23  7  8 17
21  5	 18 10 11 22 19
22  5	 21 11 12 13 19
23  5	 16  5  6  7 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  599538  599749 
 412254  412040  599333  412474  411836  599124  599962 

1742.1024
23  14   17358   83758
 1   17 15
 1  4	  2 15 19 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 23 16  4
 6  3	  7 23  5
 7  4	  8 20 23  6
 8  3	  9 20  7
 9  6	 10 21 18 17 20  8
10  3	 11 21  9
11  4	 12 22 21 10
12  3	 13 22 11
13  4	 14 19 22 12
14  3	  1 19 13
15  7	  2  3 16 17 18 19  1
16  7	  3  4  5 23 20 17 15
17  5	 16 20  9 18 15
18  5	 17  9 21 19 15
19  7	 18 21 22 13 14  1 15
20  6	 16 23  7  8  9 17
21  6	 18  9 10 11 22 19
22  5	 21 11 12 13 19
23  5	 16  5  6  7 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  599538  599749 
 412254  412040  599333  412474  411836  599124  599962 

140.68882
24  14   21500    7655
 1   19 15
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 21 17  5
 7  3	  8 21  6
 8  5	  9 19 18 21  7
 9  4	 10 22 19  8
10  4	 11 23 22  9
11  3	 12 23 10
12  4	 13 24 23 11
13  3	 14 24 12
14  4	  1 20 24 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  7	 16  4  5  6 21 18 15
18  5	 17 21  8 19 15
19  6	 18  8  9 22 20 15
20  7	 19 22 23 24 14  1 15
21  5	 17  6  7  8 18
22  5	 19  9 10 23 20
23  6	 22 10 11 12 24 20
24  5	 23 12 13 14 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  566877  776909 
 567100  350922  350685  566644  351149  350462  566420  780547 

1326.12422
24  14   21059       0
 0 
 1  5	  2 15 20 23 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 24 16  3
 5  3	  6 24  4
 6  4	  7 21 24  5
 7  4	  8 17 21  6
 8  4	  9 18 17  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	 14 23 22 12
14  3	  1 23 13
15  7	  2 16 17 18 19 20  1
16  7	  2  3  4 24 21 17 15
17  6	 16 21  7  8 18 15
18  5	 17  8  9 19 15
19  7	 18  9 10 11 22 20 15
20  5	 19 22 23  1 15
21  5	 16 24  6  7 17
22  6	 19 11 12 13 23 20
23  5	 22 13 14  1 20
24  5	 16  4  5  6 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  524779  639664 
 409264  294379  409890  634146  532334  523362  747618  761710 

184.3686417
25  14   22966   22154
 1   18 15
 1  5	  2 16 15 20 14
 2  4	  3 21 16  1
 3  4	  4 22 21  2
 4  4	  5 24 22  3
 5  3	  6 24  4
 6  4	  7 18 24  5
 7  3	  8 18  6
 8  5	  9 19 15 18  7
 9  4	 10 23 19  8
10  3	 11 23  9
11  4	 12 25 23 10
12  3	 13 25 11
13  4	 14 20 25 12
14  3	  1 20 13
15  7	 16 17 18  8 19 20  1
16  5	  2 21 17 15  1
17  5	 18 15 16 21 22
18  7	  7  8 15 17 22 24  6
19  5	  9 23 20 15  8
20  7	 14  1 15 19 23 25 13
21  5	  2  3 22 17 16
22  6	  3  4 24 18 17 21
23  6	 19  9 10 11 25 20
24  5	 22  4  5  6 18
25  5	 23 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  511464  725635 
 511685  296579  317801  511224  632712  378760  317577  124760 
 511002 

184.23356
24  14   19739   19008
 1   20 15
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  4	  4 21 16  2
 4  4	  5 22 21  3
 5  3	  6 22  4
 6  4	  7 18 22  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  4	 10 24 19  8
10  3	 11 24  9
11  4	 12 23 24 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3 21 17 15
17  5	 16 21 22 18 15
18  7	 17 22  6  7  8 19 15
19  7	 18  8  9 24 23 20 15
20  6	 19 23 13 14  1 15
21  5	 16  3  4 22 17
22  6	 17 21  4  5  6 18
23  6	 19 24 11 12 13 20
24  5	 19  9 10 11 23
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  503370  303764 
 356826  503151  685534  685757  179674  308513  872019  871798 

184.1368376
24  14   19787   60326
 1   21 15
 1  5	  2 16 15 21 14
 2  4	  3 22 16  1
 3  4	  4 23 22  2
 4  3	  5 23  3
 5  4	  6 18 23  4
 6  3	  7 18  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 24 20 10
12  3	 13 24 11
13  4	 14 21 24 12
14  3	  1 21 13
15  7	 16 17 18 19 20 21  1
16  5	  2 22 17 15  1
17  5	 18 15 16 22 23
18  7	  6  7 19 15 17 23  5
19  6	  7  8  9 20 15 18
20  7	  9 10 11 24 21 15 19
21  6	 14  1 15 20 24 13
22  5	  2  3 23 17 16
23  6	 18 17 22  3  4  5
24  5	 20 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  524833  305626 
 364160  525034  723584  723381  524628  176768  308011  723173 

483.23356
24  14   20014   19224
 1   20 15
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 21 16  3
 5  4	  6 22 21  4
 6  4	  7 18 22  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  4	 10 24 19  8
10  3	 11 24  9
11  4	 12 23 24 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  6	  2  3  4 21 17 15
17  5	 16 21 22 18 15
18  7	 17 22  6  7  8 19 15
19  7	 18  8  9 24 23 20 15
20  6	 19 23 13 14  1 15
21  5	 16  4  5 22 17
22  5	 17 21  5  6 18
23  6	 19 24 11 12 13 20
24  5	 19  9 10 11 23
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  503370  303764 
 356826  503151  685534  685757  179674  308513  872019  871798 

483.1368376
24  14   20006   59636
 1   21 15
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 22 16  2
 4  4	  5 23 22  3
 5  4	  6 18 23  4
 6  3	  7 18  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 24 20 10
12  3	 13 24 11
13  4	 14 21 24 12
14  3	  1 21 13
15  7	 16 17 18 19 20 21  1
16  6	  2  3 22 17 15  1
17  5	 18 15 16 22 23
18  7	  6  7 19 15 17 23  5
19  6	  7  8  9 20 15 18
20  7	  9 10 11 24 21 15 19
21  6	 14  1 15 20 24 13
22  5	  3  4 23 17 16
23  5	 18 17 22  4  5
24  5	 20 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  524833  305626 
 364160  525034  723584  723381  524628  176768  308011  723173 

1743.1031
24  14   21559   61367
 1   22 18
 1  4	  2 15 19 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 24 16  4
 6  3	  7 24  5
 7  4	  8 20 24  6
 8  4	  9 21 20  7
 9  5	 10 22 18 21  8
10  3	 11 22  9
11  4	 12 23 22 10
12  3	 13 23 11
13  4	 14 19 23 12
14  3	  1 19 13
15  7	  2  3 16 17 18 19  1
16  7	  3  4  5 24 20 17 15
17  5	 16 20 21 18 15
18  6	 17 21  9 22 19 15
19  7	 18 22 23 13 14  1 15
20  6	 16 24  7  8 21 17
21  5	 17 20  8  9 18
22  6	 18  9 10 11 23 19
23  5	 22 11 12 13 19
24  5	 16  5  6  7 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  618979  619180 
 448063  425333  618772  427785  240191  425129  618572  619386 

3.520036
25  14   24835       0
 0 
 1  5	  2 16 15 20 14
 2  4	  3 21 16  1
 3  3	  4 21  2
 4  4	  5 17 21  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 22 18  7
 9  3	 10 22  8
10  4	 11 24 22  9
11  3	 12 24 10
12  4	 13 25 24 11
13  4	 14 23 25 12
14  4	  1 20 23 13
15  6	 17 18 19 20  1 16
16  5	  2 21 17 15  1
17  7	  5  6 18 15 16 21  4
18  7	  6  7  8 22 19 15 17
19  7	 20 15 18 22 24 25 23
20  5	  1 15 19 23 14
21  5	 16  2  3  4 17
22  6	  8  9 10 24 19 18
23  5	 20 19 25 13 14
24  6	 10 11 12 25 19 22
25  5	 23 19 24 12 13
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  568699  749849 
 750046  568896  363998  403723  949613  411326  209203  208534 
 123358 

184.3701176
25  14   23169       0
 0 
 1  5	  2 16 15 21 14
 2  4	  3 22 16  1
 3  4	  4 23 22  2
 4  3	  5 23  3
 5  4	  6 18 23  4
 6  3	  7 18  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 20 19  8
10  4	 11 24 20  9
11  4	 12 25 24 10
12  3	 13 25 11
13  4	 14 21 25 12
14  3	  1 21 13
15  7	 16 17 18 19 20 21  1
16  5	  2 22 17 15  1
17  5	 18 15 16 22 23
18  7	  6  7 19 15 17 23  5
19  6	  7  8  9 20 15 18
20  6	  9 10 24 21 15 19
21  7	 14  1 15 20 24 25 13
22  5	  2  3 23 17 16
23  6	 18 17 22  3  4  5
24  5	 20 10 11 25 21
25  5	 24 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  508345  291333 
 348479  508109  715062  715294  508570  154943  290942  715520 
 508795 

483.1368968
25  14   23513   22154
 1   19 15
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 22 16  2
 4  4	  5 23 22  3
 5  5	  6 24 18 23  4
 6  3	  7 24  5
 7  4	  8 19 24  6
 8  3	  9 19  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 25 20 10
12  3	 13 25 11
13  4	 14 21 25 12
14  3	  1 21 13
15  7	 16 17 18 19 20 21  1
16  6	  2  3 22 17 15  1
17  5	 23 18 15 16 22
18  6	 19 15 17 23  5 24
19  7	  8  9 20 15 18 24  7
20  7	  9 10 11 25 21 15 19
21  6	 14  1 15 20 25 13
22  5	  3  4 23 17 16
23  5	  4  5 18 17 22
24  5	 19 18  5  6  7
25  5	 20 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  461243  229890 
 296247  461002  679223  679465  461478   95543  234615  678979 
 679700 

1328.1032
25  14   25884       0
 0 
 1  4	  2 15 19 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 25 16  4
 6  3	  7 25  5
 7  4	  8 20 25  6
 8  5	  9 21 17 20  7
 9  4	 10 23 21  8
10  4	 11 22 23  9
11  4	 12 24 22 10
12  3	 13 24 11
13  4	 14 19 24 12
14  3	  1 19 13
15  7	  2  3 16 17 18 19  1
16  7	  3  4  5 25 20 17 15
17  6	 16 20  8 21 18 15
18  6	 17 21 23 22 19 15
19  7	 18 22 24 13 14  1 15
20  5	 16 25  7  8 17
21  5	 17  8  9 23 18
22  6	 18 23 10 11 24 19
23  5	 18 21  9 10 22
24  5	 22 11 12 13 19
25  5	 16  5  6  7 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  599525  599730 
 427593  427390  599320  427797  256481  427185  256280  599112 
 599929 

126.78485226
26  14   29464       0
 0 
 1  4	  2 16 22 14
 2  4	  3 17 16  1
 3  3	  4 17  2
 4  4	  5 18 17  3
 5  3	  6 18  4
 6  4	  7 19 18  5
 7  3	  8 19  6
 8  4	  9 23 19  7
 9  3	 10 23  8
10  4	 11 26 23  9
11  3	 12 26 10
12  5	 13 24 20 26 11
13  4	 14 25 24 12
14  4	  1 22 25 13
15  7	 17 18 19 20 21 22 16
16  5	  2 17 15 22  1
17  6	  2  3  4 18 15 16
18  6	  4  5  6 19 15 17
19  7	  6  7  8 23 20 15 18
20  7	 24 21 15 19 23 26 12
21  5	 22 15 20 24 25
22  6	 16 15 21 25 14  1
23  6	  8  9 10 26 20 19
24  5	 13 25 21 20 12
25  5	 22 21 24 13 14
26  5	 10 11 12 20 23
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  519714  748112 
 635614  405214  301658  331174  519532  722330  152027  396507 
 645339  183586 

122.62420
23  14   16742   87582
 1   19 15
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  4	  6 18 17  4
 6  3	  7 18  5
 7  4	  8 21 18  6
 8  3	  9 21  7
 9  4	 10 19 21  8
10  4	 11 22 19  9
11  4	 12 23 22 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  5	 16  4  5 18 15
18  7	 17  5  6  7 21 19 15
19  7	 18 21  9 10 22 20 15
20  7	 19 22 23 13 14  1 15
21  5	 18  7  8  9 19
22  5	 19 10 11 23 20
23  5	 22 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  619099  836309 
 619346  405205  404963  618871  193104  404720  618631 

140.490802
23  14   17266   47234
 1   19 15
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 22 17  4
 6  3	  7 22  5
 7  5	  8 19 18 22  6
 8  3	  9 19  7
 9  4	 10 23 19  8
10  3	 11 23  9
11  4	 12 20 23 10
12  3	 13 20 11
13  4	 14 21 20 12
14  3	  1 21 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  7	  3  4  5 22 18 15 16
18  5	 15 17 22  7 19
19  7	  8  9 23 20 15 18  7
20  7	 12 13 21 15 19 23 11
21  5	 13 14  1 15 20
22  5	  5  6  7 18 17
23  5	 19  9 10 11 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  767475  767695 
 506657  276097  275826  500932  767252  238467  238692 

196.62402
23  14   16852   23681
 3   16 17  18 15   5 17
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  4	  4 21 16  2
 4  3	  5 21  3
 5  4	  6 17 21  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 22 19  9
11  4	 12 23 22 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3 21 17 15
17  7	 16 21  5  6  7 18 15
18  5	 17  7  8 19 15
19  7	 18  8  9 10 22 20 15
20  7	 19 22 23 13 14  1 15
21  5	 16  3  4  5 17
22  5	 19 10 11 23 20
23  5	 22 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  553438  687778 
 430754  302558  428306  664850  567119  543813  776261 

1322.1040
23  14   16567   89974
 3   18 15   1 15   3 15
 1  4	  2 15 19 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 23 16  4
 6  3	  7 23  5
 7  4	  8 20 23  6
 8  5	  9 18 17 20  7
 9  3	 10 18  8
10  4	 11 21 18  9
11  4	 12 22 21 10
12  3	 13 22 11
13  4	 14 19 22 12
14  3	  1 19 13
15  7	  2  3 16 17 18 19  1
16  7	  3  4  5 23 20 17 15
17  5	 16 20  8 18 15
18  7	 17  8  9 10 21 19 15
19  7	 18 21 22 13 14  1 15
20  5	 16 23  7  8 17
21  5	 18 10 11 22 19
22  5	 21 11 12 13 19
23  5	 16  5  6  7 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  599538  599749 
 412254  412040  599333  412474  411836  599124  599962 

140.444436
24  14   19311   22154
 1   17 15
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 22 17  4
 6  3	  7 22  5
 7  4	  8 18 22  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 23 19 10
12  3	 13 23 11
13  4	 14 24 23 12
14  4	  1 21 24 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  7	  3  4  5 22 18 15 16
18  7	  8  9 19 15 17 22  7
19  7	  9 10 11 23 20 15 18
20  5	 21 15 19 23 24
21  5	  1 15 20 24 14
22  5	 17  5  6  7 18
23  6	 11 12 13 24 20 19
24  5	 21 20 23 13 14
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  530811  530569 
 740602  740842  531041  369128  296239  952682  298659  159208 

140.1368963
24  14   19702   33686
 1   21 15
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 22 17  4
 6  4	  7 23 22  5
 7  4	  8 19 23  6
 8  3	  9 19  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 24 20 10
12  3	 13 24 11
13  4	 14 21 24 12
14  3	  1 21 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  7	  3  4  5 22 18 15 16
18  5	 19 15 17 22 23
19  7	  8  9 20 15 18 23  7
20  7	  9 10 11 24 21 15 19
21  6	 14  1 15 20 24 13
22  5	  5  6 23 18 17
23  5	 19 18 22  6  7
24  5	 20 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  537129  455428 
 259702  334237  536854  741785  742036   75165  256182  928269 

7322.122
15   9     235       0
 0 
 1  4	  2 10 15  9
 2  3	  3 10  1
 3  4	  4 11 10  2
 4  3	  5 11  3
 5  4	  6 12 11  4
 6  4	  7 13 12  5
 7  4	  8 14 13  6
 8  4	  9 15 14  7
 9  3	  1 15  8
10  8	  2  3 11 12 13 14 15  1
11  5	  3  4  5 12 10
12  5	 11  5  6 13 10
13  5	 12  6  7 14 10
14  5	 13  7  8 15 10
15  5	 14  8  9  1 10
 926536  621561  262075   32431   31057  260164  618502  924853 
1048062  512502  653018  362202  222710  368916  653588 

7322.439320
17  10     572       0
 0 
 1  5	  2 12 11 17 10
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  4	  5 14 13  3
 5  3	  6 14  4
 6  5	  7 15 11 14  5
 7  3	  8 15  6
 8  4	  9 16 15  7
 9  4	 10 17 16  8
10  3	  1 17  9
11  8	 13 14  6 15 16 17  1 12
12  5	  2  3 13 11  1
13  5	  3  4 14 11 12
14  5	  4  5  6 11 13
15  5	  7  8 16 11  6
16  5	  8  9 17 11 15
17  5	  9 10  1 11 16
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  516591  747120  516855  301680  297315  516329 
 748901 

7322.442802
18  10     646       0
 0 
 1  5	  2 12 11 17 10
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  4	  5 14 13  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  5	  8 16 11 15  6
 8  4	  9 18 16  7
 9  3	 10 18  8
10  4	  1 17 18  9
11  8	 13 14 15  7 16 17  1 12
12  5	  2  3 13 11  1
13  5	  3  4 14 11 12
14  5	  4  5 15 11 13
15  5	  5  6  7 11 14
16  5	  8 18 17 11  7
17  5	  1 11 16 18 10
18  5	 16  8  9 10 17
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  507374  232942  372415  637631  766446  637222 
 362790  502882 

7322.126
16  10     514     284
 1   14 11
 1  4	  2 11 16 10
 2  3	  3 11  1
 3  4	  4 12 11  2
 4  3	  5 12  3
 5  4	  6 13 12  4
 6  4	  7 14 13  5
 7  4	  8 15 14  6
 8  3	  9 15  7
 9  4	 10 16 15  8
10  3	  1 16  9
11  8	  2  3 12 13 14 15 16  1
12  5	  3  4  5 13 11
13  5	 12  5  6 14 11
14  5	 13  6  7 15 11
15  6	 14  7  8  9 16 11
16  5	 15  9 10  1 11
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  512502  653018  362202  222710  368916  653588 

7326.122
16  10     500     570
 2   14 11   2 11
 1  4	  2 11 16 10
 2  3	  3 11  1
 3  4	  4 12 11  2
 4  3	  5 12  3
 5  4	  6 13 12  4
 6  4	  7 14 13  5
 7  3	  8 14  6
 8  4	  9 15 14  7
 9  4	 10 16 15  8
10  3	  1 16  9
11  8	  2  3 12 13 14 15 16  1
12  5	  3  4  5 13 11
13  5	 12  5  6 14 11
14  6	 13  6  7  8 15 11
15  5	 14  8  9 16 11
16  5	 15  9 10  1 11
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  512502  653018  362202  222710  368916  653588 

7322.363
17  10     618       0
 0 
 1  4	  2 11 16 10
 2  3	  3 11  1
 3  4	  4 12 11  2
 4  3	  5 12  3
 5  4	  6 13 12  4
 6  4	  7 14 13  5
 7  5	  8 17 15 14  6
 8  3	  9 17  7
 9  4	 10 16 17  8
10  3	  1 16  9
11  8	  2  3 12 13 14 15 16  1
12  5	  3  4  5 13 11
13  5	 12  5  6 14 11
14  5	 13  6  7 15 11
15  5	 14  7 17 16 11
16  6	 15 17  9 10  1 11
17  5	 15  7  8  9 16
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  623163  837293  623430  405183  404924  622901 
 404667 

7322.453720
18  11    1287    3855
 4    1 12   6 12   8 17  10 17
 1  5	  2 13 12 18 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  5	  7 16 12 15  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  3	 10 17  8
10  4	 11 18 17  9
11  3	  1 18 10
12  8	 14 15  6 16 17 18  1 13
13  5	  2  3 14 12  1
14  5	  3  4 15 12 13
15  5	  4  5  6 12 14
16  5	  7  8 17 12  6
17  6	  8  9 10 18 12 16
18  5	 10 11  1 12 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  516591  747120  516855  301680  297315 
 516329  748901 

7322.1306802
19  11    1550       0
 0 
 1  5	  2 13 12 18 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 15 14  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  5	  8 17 12 16  6
 8  4	  9 19 17  7
 9  3	 10 19  8
10  4	 11 18 19  9
11  3	  1 18 10
12  8	 14 15 16  7 17 18  1 13
13  5	  2  3 14 12  1
14  5	  3  4 15 12 13
15  5	  4  5 16 12 14
16  5	  5  6  7 12 15
17  5	  8 19 18 12  7
18  6	 11  1 12 17 19 10
19  5	 17  8  9 10 18
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  507374  232942  372415  637631  766446 
 637222  362790  502882 

7326.442802
19  11    1398     591
 1   14 12
 1  5	  2 13 12 18 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  5	  9 17 12 16  7
 9  4	 10 19 17  8
10  3	 11 19  9
11  4	  1 18 19 10
12  8	 14 15 16  8 17 18  1 13
13  5	  2  3 14 12  1
14  5	  3  4 15 12 13
15  6	  4  5  6 16 12 14
16  5	  6  7  8 12 15
17  5	  9 19 18 12  8
18  5	  1 12 17 19 11
19  5	 17  9 10 11 18
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  507374  232942  372415  637631  766446 
 637222  362790  502882 

7323.442806
20  11    1671       0
 0 
 1  5	  2 13 12 18 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  5	  5 19 15 14  3
 5  3	  6 19  4
 6  4	  7 16 19  5
 7  3	  8 16  6
 8  5	  9 17 12 16  7
 9  4	 10 20 17  8
10  3	 11 20  9
11  4	  1 18 20 10
12  8	 14 15 16  8 17 18  1 13
13  5	  2  3 14 12  1
14  5	  3  4 15 12 13
15  5	  4 19 16 12 14
16  6	  7  8 12 15 19  6
17  5	  9 20 18 12  8
18  5	  1 12 17 20 11
19  5	 15  4  5  6 16
20  5	 17  9 10 11 18
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  511468  791020  651979  377547  239084 
 376072  649480  105163  511002 

7562.126
17  11    1078    3452
 1   15 12
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  3	  7 14  5
 7  4	  8 15 14  6
 8  4	  9 16 15  7
 9  3	 10 16  8
10  4	 11 17 16  9
11  3	  1 17 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  6	 13  5  6  7 15 12
15  5	 14  7  8 16 12
16  6	 15  8  9 10 17 12
17  5	 16 10 11  1 12
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  512502  653018  362202  222710  368916 
 653588 

7322.368
18  11    1314       0
 0 
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  4	  8 16 15  6
 8  4	  9 18 16  7
 9  3	 10 18  8
10  4	 11 17 18  9
11  3	  1 17 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  5	 14  6  7 16 12
16  6	 15  7  8 18 17 12
17  6	 16 18 10 11  1 12
18  5	 16  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  623163  837293  623430  405183  404924 
 622901  404667 

7326.128
18  11    1318    2139
 1   16 15
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  3	  8 15  6
 8  4	  9 16 15  7
 9  4	 10 18 16  8
10  3	 11 18  9
11  4	  1 17 18 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  6	 14  6  7  8 16 12
16  6	 15  8  9 18 17 12
17  5	 16 18 11  1 12
18  5	 16  9 10 11 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  623163  837293  623430  405183  404924 
 622901  404667 

7326.363
18  11    1313       0
 0 
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  3	  8 15  6
 8  5	  9 18 16 15  7
 9  3	 10 18  8
10  4	 11 17 18  9
11  3	  1 17 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  6	 14  6  7  8 16 12
16  5	 15  8 18 17 12
17  6	 16 18 10 11  1 12
18  5	 16  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  623163  837293  623430  405183  404924 
 622901  404667 

7328.126
18  11    1311       0
 0 
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  4	  8 18 15  6
 8  3	  9 18  7
 9  4	 10 16 18  8
10  4	 11 17 16  9
11  3	  1 17 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  6	 14  6  7 18 16 12
16  6	 15 18  9 10 17 12
17  5	 16 10 11  1 12
18  5	 15  7  8  9 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  602690  602948  368315  368041  602400 
 841142  367759 

7386.126
18  11    1311    2340
 1   16 15
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  5	  6 18 14 13  4
 6  3	  7 18  5
 7  4	  8 15 18  6
 8  4	  9 16 15  7
 9  3	 10 16  8
10  4	 11 17 16  9
11  3	  1 17 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  5	 13  5 18 15 12
15  6	 14 18  7  8 16 12
16  6	 15  8  9 10 17 12
17  5	 16 10 11  1 12
18  5	 14  5  6  7 15
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  602690  841142  602400  368041  368315 
 602948  367759 

7562.363
18  11    1303     810
 1   17 12
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  3	  7 14  5
 7  4	  8 15 14  6
 8  5	  9 18 16 15  7
 9  3	 10 18  8
10  4	 11 17 18  9
11  3	  1 17 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  6	 13  5  6  7 15 12
15  5	 14  7  8 16 12
16  5	 15  8 18 17 12
17  6	 16 18 10 11  1 12
18  5	 16  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  623163  837293  623430  405183  404924 
 622901  404667 

7562.7562
18  11    1310    1344
 1   15 12
 1  4	  2 12 18 11
 2  4	  3 13 12  1
 3  3	  4 13  2
 4  4	  5 14 13  3
 5  3	  6 14  4
 6  4	  7 15 14  5
 7  4	  8 16 15  6
 8  4	  9 17 16  7
 9  3	 10 17  8
10  4	 11 18 17  9
11  3	  1 18 10
12  8	  2 13 14 15 16 17 18  1
13  5	  2  3  4 14 12
14  6	 13  4  5  6 15 12
15  5	 14  6  7 16 12
16  5	 15  7  8 17 12
17  6	 16  8  9 10 18 12
18  5	 17 10 11  1 12
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  732639  732864  452357  232052  231780 
 460981  732410 

7566.123
18  11    1185    2664
 3   15 12   9 15   7 15
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  3	  7 14  5
 7  4	  8 15 14  6
 8  3	  9 15  7
 9  5	 10 18 16 15  8
10  3	 11 18  9
11  4	  1 17 18 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  6	 13  5  6  7 15 12
15  6	 14  7  8  9 16 12
16  5	 15  9 18 17 12
17  5	 16 18 11  1 12
18  5	 16  9 10 11 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  623163  837293  623430  405183  404924 
 622901  404667 

7322.1324802
20  12    3235   11979
 4    1 19   7 18   9 18  11 19
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 16 15  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  5	  8 18 13 17  6
 8  3	  9 18  7
 9  4	 10 20 18  8
10  3	 11 20  9
11  4	 12 19 20 10
12  3	  1 19 11
13  8	 15 16 17  7 18 19  1 14
14  5	  2  3 15 13  1
15  5	  3  4 16 13 14
16  5	  4  5 17 13 15
17  5	  5  6  7 13 16
18  6	  8  9 20 19 13  7
19  6	 12  1 13 18 20 11
20  5	 18  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  507374  232942  372415  637631 
 766446  637222  362790  502882 

7323.364
18  10     671       0
 0 
 1  4	  2 11 16 10
 2  3	  3 11  1
 3  4	  4 12 11  2
 4  3	  5 12  3
 5  4	  6 13 12  4
 6  5	  7 17 14 13  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 16 18  8
10  3	  1 16  9
11  8	  2  3 12 13 14 15 16  1
12  5	  3  4  5 13 11
13  5	 12  5  6 14 11
14  5	 13  6 17 15 11
15  5	 14 17 18 16 11
16  6	 15 18  9 10  1 11
17  5	 14  6  7 18 15
18  6	 15 17  7  8  9 16
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  631109  896180  896465  631391  437716  343283 
 350915  159188 

7326.460802
20  12    3286    2184
 1   15 13
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  5	  9 18 13 17  7
 9  3	 10 18  8
10  4	 11 20 18  9
11  3	 12 20 10
12  4	  1 19 20 11
13  8	 15 16 17  8 18 19  1 14
14  5	  2  3 15 13  1
15  5	  3  4 16 13 14
16  6	  4  5  6 17 13 15
17  5	  6  7  8 13 16
18  6	  9 10 20 19 13  8
19  5	  1 13 18 20 12
20  5	 18 10 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  507374  232942  372415  637631 
 766446  637222  362790  502882 

7326.1306802
20  12    3286    2184
 1   15 13
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  5	  9 18 13 17  7
 9  4	 10 20 18  8
10  3	 11 20  9
11  4	 12 19 20 10
12  3	  1 19 11
13  8	 15 16 17  8 18 19  1 14
14  5	  2  3 15 13  1
15  5	  3  4 16 13 14
16  6	  4  5  6 17 13 15
17  5	  6  7  8 13 16
18  5	  9 20 19 13  8
19  6	 12  1 13 18 20 11
20  5	 18  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  507374  232942  372415  637631 
 766446  637222  362790  502882 

7562.460920
20  12    3236   12795
 4    1 13   7 13   3 15   5 15
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  5	  8 17 13 16  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  4	 11 20 18  9
11  3	 12 20 10
12  4	  1 19 20 11
13  8	 15 16  7 17 18 19  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  5	  5  6  7 13 15
17  5	  8  9 18 13  7
18  6	  9 10 20 19 13 17
19  5	  1 13 18 20 12
20  5	 18 10 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  515548  269642  515259  756045 
 767586  515833  265833  266131 

7322.687602
21  12    3937       0
 0 
 1  6	  2 14 13 19 21 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 16 15  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  5	  8 18 13 17  6
 8  3	  9 18  7
 9  4	 10 20 18  8
10  3	 11 20  9
11  4	 12 21 20 10
12  3	  1 21 11
13  8	 15 16 17  7 18 19  1 14
14  5	  2  3 15 13  1
15  5	  3  4 16 13 14
16  5	  4  5 17 13 15
17  5	  5  6  7 13 16
18  6	  8  9 20 19 13  7
19  5	 21  1 13 18 20
20  6	  9 10 11 21 19 18
21  5	 11 12  1 19 20
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  510358  259478  382127  624815 
 754070  630387  393843  511826  274258 

7322.1307280
20  11    1725       0
 0 
 1  5	  2 13 12 18 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  5	  7 16 12 15  5
 7  3	  8 16  6
 8  4	  9 19 16  7
 9  4	 10 20 19  8
10  4	 11 18 20  9
11  3	  1 18 10
12  8	 14 15  6 16 17 18  1 13
13  5	  2  3 14 12  1
14  5	  3  4 15 12 13
15  5	  4  5  6 12 14
16  6	  7  8 19 17 12  6
17  5	 18 12 16 19 20
18  6	 11  1 12 17 20 10
19  5	  8  9 20 17 16
20  5	 18 17 19  9 10
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  515524  283949  515245  735527  732770 
 515737  306793  660310  384854 

7322.1310580
20  11    1657       0
 0 
 1  5	  2 13 12 18 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  5	  7 16 12 15  5
 7  4	  8 19 16  6
 8  4	  9 20 19  7
 9  3	 10 20  8
10  4	 11 18 20  9
11  3	  1 18 10
12  8	 14 15  6 16 17 18  1 13
13  5	  2  3 14 12  1
14  5	  3  4 15 12 13
15  5	  4  5  6 12 14
16  5	  7 19 17 12  6
17  5	 18 12 16 19 20
18  6	 11  1 12 17 20 10
19  5	  7  8 20 17 16
20  6	 18 17 19  8  9 10
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  515524  283949  515245  735527  732770 
 515737  306793  660310  384854 

7323.460806
21  12    4002       0
 0 
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  5	  5 20 16 15  3
 5  3	  6 20  4
 6  4	  7 17 20  5
 7  3	  8 17  6
 8  5	  9 18 13 17  7
 9  3	 10 18  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	  1 19 21 11
13  8	 15 16 17  8 18 19  1 14
14  5	  2  3 15 13  1
15  5	  3  4 16 13 14
16  5	  4 20 17 13 15
17  6	  7  8 13 16 20  6
18  6	  9 10 21 19 13  8
19  5	  1 13 18 21 12
20  5	 16  4  5  6 17
21  5	 18 10 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  511468  791020  651979  377547 
 239084  376072  649480  105163  511002 

7323.1306806
21  12    4002       0
 0 
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  5	  5 20 16 15  3
 5  3	  6 20  4
 6  4	  7 17 20  5
 7  3	  8 17  6
 8  5	  9 18 13 17  7
 9  4	 10 21 18  8
10  3	 11 21  9
11  4	 12 19 21 10
12  3	  1 19 11
13  8	 15 16 17  8 18 19  1 14
14  5	  2  3 15 13  1
15  5	  3  4 16 13 14
16  5	  4 20 17 13 15
17  6	  7  8 13 16 20  6
18  5	  9 21 19 13  8
19  6	 12  1 13 18 21 11
20  5	 16  4  5  6 17
21  5	 18  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  511468  791020  651979  377547 
 239084  376072  649480  105163  511002 

7563.442806
21  12    3627    2069
 1   17 13
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  5	  6 20 16 15  4
 6  3	  7 20  5
 7  4	  8 17 20  6
 8  3	  9 17  7
 9  5	 10 18 13 17  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	  1 19 21 11
13  8	 15 16 17  9 18 19  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  5	  5 20 17 13 15
17  6	  8  9 13 16 20  7
18  5	 10 21 19 13  9
19  5	  1 13 18 21 12
20  5	 16  5  6  7 17
21  5	 18 10 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  511468  791020  651979  377547 
 239084  376072  649480  105163  511002 

7568.442802
21  12    3653    5281
 1   16 15
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 20 16  5
 7  3	  8 20  6
 8  4	  9 17 20  7
 9  5	 10 18 13 17  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	  1 19 21 11
13  8	 15 16 17  9 18 19  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  6	  5  6 20 17 13 15
17  5	  9 13 16 20  8
18  5	 10 21 19 13  9
19  5	  1 13 18 21 12
20  5	 16  6  7  8 17
21  5	 18 10 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  511468  791020  651979  377547 
 239084  376072  649480  105163  511002 

7384.442806
21  11    1839       0
 0 
 1  5	  2 13 12 18 11
 2  3	  3 13  1
 3  5	  4 19 14 13  2
 4  4	  5 20 19  3
 5  3	  6 20  4
 6  4	  7 16 20  5
 7  3	  8 16  6
 8  5	  9 17 12 16  7
 9  4	 10 21 17  8
10  3	 11 21  9
11  4	  1 18 21 10
12  8	 14 15 16  8 17 18  1 13
13  5	  2  3 14 12  1
14  5	  3 19 15 12 13
15  5	 16 12 14 19 20
16  6	  7  8 12 15 20  6
17  5	  9 21 18 12  8
18  5	  1 12 17 21 11
19  5	  3  4 20 15 14
20  6	 16 15 19  4  5  6
21  5	 17  9 10 11 18
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  499180  796182  584426  361118  230892 
 365824  634112  363403  132842  498718 

7562.7566
19  12    2788    8808
 1   16 13
 1  4	  2 13 19 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	 12 19 18 10
12  3	  1 19 11
13  8	  2 14 15 16 17 18 19  1
14  5	  2  3  4 15 13
15  6	 14  4  5  6 16 13
16  5	 15  6  7 17 13
17  6	 16  7  8  9 18 13
18  6	 17  9 10 11 19 13
19  5	 18 11 12  1 13
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  732639  732864  452357  232052 
 231780  460981  732410 

7566.128
19  12    2778   13033
 3   16 13   7 16   9 16
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  3	  9 16  7
 9  4	 10 17 16  8
10  4	 11 19 17  9
11  3	 12 19 10
12  4	  1 18 19 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  6	 14  5  6  7 16 13
16  6	 15  7  8  9 17 13
17  6	 16  9 10 19 18 13
18  5	 17 19 12  1 13
19  5	 17 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  623163  837293  623430  405183 
 404924  622901  404667 

7566.363
19  12    2763    9130
 3   16 13   9 16   7 16
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  3	  9 16  7
 9  5	 10 19 17 16  8
10  3	 11 19  9
11  4	 12 18 19 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  6	 14  5  6  7 16 13
16  6	 15  7  8  9 17 13
17  5	 16  9 19 18 13
18  6	 17 19 11 12  1 13
19  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  623163  837293  623430  405183 
 404924  622901  404667 

7568.126
19  12    2780    8323
 1   16 15
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  4	  9 19 16  7
 9  3	 10 19  8
10  4	 11 17 19  9
11  4	 12 18 17 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  6	 14  5  6  7 16 13
16  6	 15  7  8 19 17 13
17  6	 16 19 10 11 18 13
18  5	 17 11 12  1 13
19  5	 16  8  9 10 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  602690  602948  368315  368041 
 602400  841142  367759 

7322.372
20  12    3376       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  5	  8 20 17 16  6
 8  3	  9 20  7
 9  4	 10 19 20  8
10  3	 11 19  9
11  4	 12 18 19 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  6	 16  7 20 19 18 13
18  6	 17 19 11 12  1 13
19  6	 17 20  9 10 11 18
20  5	 17  7  8  9 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  643612  844436  643843  443023 
 442790  643387  442560  255279 

7322.431
20  12    3374       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  4	  9 19 17  7
 9  3	 10 19  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	  1 18 20 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  6	 16  7  8 19 18 13
18  6	 17 19 20 12  1 13
19  6	 17  8  9 10 20 18
20  5	 19 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  618081  857835  618356  373461 
 373191  617787  372912  617506 

7326.369
20  12    3331    6725
 1   17 16
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  5	  9 20 17 16  7
 9  3	 10 20  8
10  4	 11 19 20  9
11  4	 12 18 19 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  6	 15  6  7  8 17 13
17  6	 16  8 20 19 18 13
18  6	 17 19 11 12  1 13
19  5	 17 20 10 11 18
20  5	 17  8  9 10 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  643612  844436  643843  443023 
 442790  643387  442560  255279 

7328.364
19  11    1591       0
 0 
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  4	  8 18 15  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 17 19  9
11  3	  1 17 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  6	 14  6  7 18 16 12
16  5	 15 18 19 17 12
17  6	 16 19 10 11  1 12
18  5	 15  7  8 19 16
19  6	 16 18  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  631109  896180  896465  631391  437716 
 343283  350915  159188 

7328.368
20  12    3366       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 19 16  6
 8  3	  9 19  7
 9  5	 10 20 17 19  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  6	 15  6  7 19 17 13
17  6	 16 19  9 20 18 13
18  6	 17 20 11 12  1 13
19  5	 16  7  8  9 17
20  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  397753  188736  397482  633141 
 633393  398005  858546  633635 

7386.368
20  12    3350    7078
 1   17 16
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  5	  6 19 15 14  4
 6  3	  7 19  5
 7  4	  8 16 19  6
 8  4	  9 17 16  7
 9  4	 10 20 17  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5 19 16 13
16  6	 15 19  7  8 17 13
17  6	 16  8  9 20 18 13
18  6	 17 20 11 12  1 13
19  5	 15  5  6  7 16
20  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  621045  845415  621273  388700 
 388469  620818  388951  388226 

7562.22082
20  12    3360    2754
 1   16 13
 1  4	  2 13 19 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  4	 10 20 18  8
10  3	 11 20  9
11  4	 12 19 20 10
12  3	  1 19 11
13  8	  2 14 15 16 17 18 19  1
14  5	  2  3  4 15 13
15  6	 14  4  5  6 16 13
16  5	 15  6  7 17 13
17  5	 16  7  8 18 13
18  6	 17  8  9 20 19 13
19  6	 18 20 11 12  1 13
20  5	 18  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  692740  692971  450334  269951 
 269692  465140  692522  622657 

7562.453962
20  12    3373       0
 0 
 1  5	  2 14 13 20 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 20 19 10
12  3	  1 20 11
13  8	 15 16 17 18 19 20  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  5	  5  6 17 13 15
17  5	  6  7 18 13 16
18  6	  7  8  9 19 13 17
19  6	  9 10 11 20 13 18
20  5	 11 12  1 13 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  735727  733951  528172  343740 
 274927  341292  525494  735456 

7563.364
19  11    1425     810
 1   17 12
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  3	  7 14  5
 7  5	  8 18 15 14  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 17 19  9
11  3	  1 17 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  6	 13  5  6  7 15 12
15  5	 14  7 18 16 12
16  5	 15 18 19 17 12
17  6	 16 19 10 11  1 12
18  5	 15  7  8 19 16
19  6	 16 18  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  631109  896180  896465  631391  437716 
 343283  350915  159188 

7563.368
20  12    3325    2471
 1   17 13
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  5	  8 19 16 15  6
 8  3	  9 19  7
 9  5	 10 20 17 19  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  6	 14  5  6  7 16 13
16  5	 15  7 19 17 13
17  6	 16 19  9 20 18 13
18  6	 17 20 11 12  1 13
19  5	 16  7  8  9 17
20  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  397753  188736  397482  633141 
 633393  398005  858546  633635 

7682.368
20  12    3311       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 19 15  5
 7  3	  8 19  6
 8  5	  9 17 16 19  7
 9  4	 10 20 17  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  6	 14  5  6 19 16 13
16  5	 15 19  8 17 13
17  6	 16  8  9 20 18 13
18  6	 17 20 11 12  1 13
19  5	 15  6  7  8 16
20  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  621045  845415  621273  388700 
 388469  620818  388951  388226 

7562.1307280
21  12    3538   10036
 4    1 13   7 13   3 15   5 15
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  5	  8 17 13 16  6
 8  3	  9 17  7
 9  4	 10 20 17  8
10  4	 11 21 20  9
11  4	 12 19 21 10
12  3	  1 19 11
13  8	 15 16  7 17 18 19  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  5	  5  6  7 13 15
17  6	  8  9 20 18 13  7
18  5	 19 13 17 20 21
19  6	 12  1 13 18 21 11
20  5	  9 10 21 18 17
21  5	 19 18 20 10 11
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  515524  283949  515245  735527 
 732770  515737  306793  660310  384854 

7562.1310580
21  12    3580    9916
 4    1 13   7 13   3 15   5 15
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  5	  8 17 13 16  6
 8  4	  9 20 17  7
 9  4	 10 21 20  8
10  3	 11 21  9
11  4	 12 19 21 10
12  3	  1 19 11
13  8	 15 16  7 17 18 19  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  5	  5  6  7 13 15
17  5	  8 20 18 13  7
18  5	 19 13 17 20 21
19  6	 12  1 13 18 21 11
20  5	  8  9 21 18 17
21  6	 19 18 20  9 10 11
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  515524  283949  515245  735527 
 732770  515737  306793  660310  384854 

7563.460806
22  13    8416    7644
 1   18 14
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  5	  6 21 17 16  4
 6  3	  7 21  5
 7  4	  8 18 21  6
 8  3	  9 18  7
 9  5	 10 19 14 18  8
10  3	 11 19  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	  1 20 22 12
14  8	 16 17 18  9 19 20  1 15
15  5	  2  3 16 14  1
16  6	  3  4  5 17 14 15
17  5	  5 21 18 14 16
18  6	  8  9 14 17 21  7
19  6	 10 11 22 20 14  9
20  5	  1 14 19 22 13
21  5	 17  5  6  7 18
22  5	 19 11 12 13 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  511468  791020  651979 
 377547  239084  376072  649480  105163  511002 

7563.1306806
22  13    8416    7644
 1   18 14
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  5	  6 21 17 16  4
 6  3	  7 21  5
 7  4	  8 18 21  6
 8  3	  9 18  7
 9  5	 10 19 14 18  8
10  4	 11 22 19  9
11  3	 12 22 10
12  4	 13 20 22 11
13  3	  1 20 12
14  8	 16 17 18  9 19 20  1 15
15  5	  2  3 16 14  1
16  6	  3  4  5 17 14 15
17  5	  5 21 18 14 16
18  6	  8  9 14 17 21  7
19  5	 10 22 20 14  9
20  6	 13  1 14 19 22 12
21  5	 17  5  6  7 18
22  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  511468  791020  651979 
 377547  239084  376072  649480  105163  511002 

7384.460806
22  12    4388       0
 0 
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  5	  4 20 15 14  2
 4  4	  5 21 20  3
 5  3	  6 21  4
 6  4	  7 17 21  5
 7  3	  8 17  6
 8  5	  9 18 13 17  7
 9  3	 10 18  8
10  4	 11 22 18  9
11  3	 12 22 10
12  4	  1 19 22 11
13  8	 15 16 17  8 18 19  1 14
14  5	  2  3 15 13  1
15  5	  3 20 16 13 14
16  5	 17 13 15 20 21
17  6	  7  8 13 16 21  6
18  6	  9 10 22 19 13  8
19  5	  1 13 18 22 12
20  5	  3  4 21 16 15
21  6	 17 16 20  4  5  6
22  5	 18 10 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  499180  796182  584426  361118 
 230892  365824  634112  363403  132842  498718 

7384.1306806
22  12    4388       0
 0 
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  5	  4 20 15 14  2
 4  4	  5 21 20  3
 5  3	  6 21  4
 6  4	  7 17 21  5
 7  3	  8 17  6
 8  5	  9 18 13 17  7
 9  4	 10 22 18  8
10  3	 11 22  9
11  4	 12 19 22 10
12  3	  1 19 11
13  8	 15 16 17  8 18 19  1 14
14  5	  2  3 15 13  1
15  5	  3 20 16 13 14
16  5	 17 13 15 20 21
17  6	  7  8 13 16 21  6
18  5	  9 22 19 13  8
19  6	 12  1 13 18 22 11
20  5	  3  4 21 16 15
21  6	 17 16 20  4  5  6
22  5	 18  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  499180  796182  584426  361118 
 230892  365824  634112  363403  132842  498718 

7326.372
21  13    7059   23916
 1   18 17
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  5	  9 21 18 17  7
 9  3	 10 21  8
10  4	 11 20 21  9
11  3	 12 20 10
12  4	 13 19 20 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  6	 16  6  7  8 18 14
18  6	 17  8 21 20 19 14
19  6	 18 20 12 13  1 14
20  6	 18 21 10 11 12 19
21  5	 18  8  9 10 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  643612  844436  643843 
 443023  442790  643387  442560  255279 

7326.431
21  13    7064   24139
 1   18 17
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  4	 10 20 18  8
10  3	 11 20  9
11  4	 12 21 20 10
12  3	 13 21 11
13  4	  1 19 21 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  6	 16  6  7  8 18 14
18  6	 17  8  9 20 19 14
19  6	 18 20 21 13  1 14
20  6	 18  9 10 11 21 19
21  5	 20 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

7562.431
21  13    7063   30298
 1   17 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  4	 10 20 18  8
10  3	 11 20  9
11  4	 12 21 20 10
12  3	 13 21 11
13  4	  1 19 21 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  5	 16  7  8 18 14
18  6	 17  8  9 20 19 14
19  6	 18 20 21 13  1 14
20  6	 18  9 10 11 21 19
21  5	 20 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

7562.22086
21  13    7114   24686
 2   17 14  19 14
 1  4	  2 14 20 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  4	 11 21 19  9
11  3	 12 21 10
12  4	 13 20 21 11
13  3	  1 20 12
14  8	  2 15 16 17 18 19 20  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  5	 16  6  7 18 14
18  6	 17  7  8  9 19 14
19  6	 18  9 10 21 20 14
20  6	 19 21 12 13  1 14
21  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  692740  692971  450334 
 269951  269692  465140  692522  622657 

7566.22082
21  13    7190   19849
 1   18 14
 1  4	  2 14 20 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  4	 10 19 18  8
10  4	 11 21 19  9
11  3	 12 21 10
12  4	 13 20 21 11
13  3	  1 20 12
14  8	  2 15 16 17 18 19 20  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  6	 16  6  7  8 18 14
18  5	 17  8  9 19 14
19  6	 18  9 10 21 20 14
20  6	 19 21 12 13  1 14
21  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  692740  692971  450334 
 269951  269692  465140  692522  622657 

7686.368
21  13    7099   25887
 1   18 17
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 20 16  5
 7  3	  8 20  6
 8  4	  9 17 20  7
 9  4	 10 18 17  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  6	 15  5  6 20 17 14
17  6	 16 20  8  9 18 14
18  6	 17  9 10 21 19 14
19  6	 18 21 12 13  1 14
20  5	 16  6  7  8 17
21  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  621045  845415  621273 
 388700  388469  620818  388951  388226 

2.584517962
21  12    4080       0
 0 
 1  5	  2 15 14 20 12
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 21 19  9
11  3	 12 21 10
12  4	  1 20 21 11
13  6	 16 17 18 19 14 15
14  5	 13 19 20  1 15
15  5	  2 16 13 14  1
16  6	  2  3  4 17 13 15
17  6	  4  5  6 18 13 16
18  6	  6  7  8 19 13 17
19  8	  8  9 10 21 20 14 13 18
20  5	  1 14 19 21 12
21  5	 19 10 11 12 20
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  404997  668301  405282  143001 
 142725  404715  668020  923129  922853 

7322.611
22  13    8585       0
 0 
 1  5	  2 14 19 21 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  4	  9 20 18  7
 9  3	 10 20  8
10  4	 11 22 20  9
11  3	 12 22 10
12  4	 13 21 22 11
13  3	  1 21 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  5	 16  6  7 18 14
18  6	 17  7  8 20 19 14
19  6	 18 20 22 21  1 14
20  6	 18  8  9 10 22 19
21  5	 19 22 12 13  1
22  6	 19 20 10 11 12 21
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  595558  842472  595816 
 360161  359915  595318  359654  838891  595046 

7562.25862
22  13    8544    8289
 1   17 14
 1  4	  2 14 20 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  4	  9 19 18  7
 9  4	 10 21 19  8
10  3	 11 21  9
11  4	 12 22 21 10
12  3	 13 22 11
13  4	  1 20 22 12
14  8	  2 15 16 17 18 19 20  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  5	 16  6  7 18 14
18  5	 17  7  8 19 14
19  6	 18  8  9 21 20 14
20  6	 19 21 22 13  1 14
21  6	 19  9 10 11 22 20
22  5	 21 11 12 13 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  706059  706264  478995 
 298635  298399  478477  705851  633949  865416 

7562.1325162
22  13    8569       0
 0 
 1  5	  2 15 14 21 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  4	  7 18 17  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 20 19  8
10  4	 11 22 20  9
11  3	 12 22 10
12  4	 13 21 22 11
13  3	  1 21 12
14  8	 16 17 18 19 20 21  1 15
15  5	  2  3 16 14  1
16  6	  3  4  5 17 14 15
17  5	  5  6 18 14 16
18  5	  6  7 19 14 17
19  6	  7  8  9 20 14 18
20  6	  9 10 22 21 14 19
21  6	 13  1 14 20 22 12
22  5	 20 10 11 12 21
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  763401  763673  543559 
 358088  286217  346420  540877  763124  689186 

11046.368
21  12    3641       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 19 14  3
 5  4	  6 20 19  4
 6  3	  7 20  5
 7  4	  8 16 20  6
 8  4	  9 17 16  7
 9  4	 10 21 17  8
10  3	 11 21  9
11  4	 12 18 21 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4 19 15 13
15  5	 14 19 20 16 13
16  6	 15 20  7  8 17 13
17  6	 16  8  9 21 18 13
18  6	 17 21 11 12  1 13
19  5	 14  4  5 20 15
20  6	 15 19  5  6  7 16
21  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  522863  279234  343541  522610 
 753135  753394  121333  273710  984690 

28986.368
21  12    3598       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 19 14  4
 6  4	  7 20 19  5
 7  4	  8 16 20  6
 8  4	  9 17 16  7
 9  4	 10 21 17  8
10  3	 11 21  9
11  4	 12 18 21 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  6	  3  4  5 19 15 13
15  5	 14 19 20 16 13
16  6	 15 20  7  8 17 13
17  6	 16  8  9 21 18 13
18  6	 17 21 11 12  1 13
19  5	 14  5  6 20 15
20  5	 15 19  6  7 16
21  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  522863  279234  343541  522610 
 753135  753394  121333  273710  984690 

29163.364
21  12    3609       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 19 14  4
 6  3	  7 19  5
 7  4	  8 15 19  6
 8  5	  9 20 16 15  7
 9  4	 10 21 20  8
10  3	 11 21  9
11  4	 12 18 21 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  6	  3  4  5 19 15 13
15  6	 14 19  7  8 16 13
16  5	 15  8 20 17 13
17  5	 16 20 21 18 13
18  6	 17 21 11 12  1 13
19  5	 14  5  6  7 15
20  5	 16  8  9 21 17
21  6	 17 20  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  522863  753394  753135  522610 
 343541  279234  984690  273710  121333 

10920.1310591
23  12    4548       0
 0 
 1  5	  2 14 13 19 12
 2  4	  3 20 14  1
 3  3	  4 20  2
 4  4	  5 15 20  3
 5  5	  6 16 13 15  4
 6  3	  7 16  5
 7  4	  8 21 16  6
 8  3	  9 21  7
 9  5	 10 23 22 21  8
10  3	 11 23  9
11  4	 12 19 23 10
12  3	  1 19 11
13  8	 15  5 16 17 18 19  1 14
14  5	  2 20 15 13  1
15  5	  5 13 14 20  4
16  6	  6  7 21 17 13  5
17  5	 22 18 13 16 21
18  5	 19 13 17 22 23
19  6	 12  1 13 18 23 11
20  5	 14  2  3  4 15
21  6	  7  8  9 22 17 16
22  5	  9 23 18 17 21
23  6	 19 18 22  9 10 11
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  520585  405725  633053  769516 
 636563  409235  267769  521271  769842  517025  268084 

11046.443460
23  12    4596       0
 0 
 1  5	  2 14 13 19 12
 2  4	  3 20 14  1
 3  4	  4 21 20  2
 4  3	  5 21  3
 5  4	  6 16 21  4
 6  3	  7 16  5
 7  5	  8 17 13 16  6
 8  3	  9 17  7
 9  4	 10 22 17  8
10  3	 11 22  9
11  4	 12 23 22 10
12  4	  1 19 23 11
13  8	 14 15 16  7 17 18 19  1
14  5	  2 20 15 13  1
15  5	 16 13 14 20 21
16  6	  6  7 13 15 21  5
17  6	  8  9 22 18 13  7
18  5	 19 13 17 22 23
19  5	  1 13 18 23 12
20  5	  2  3 21 15 14
21  6	 16 15 20  3  4  5
22  6	  9 10 11 23 18 17
23  5	 19 18 22 11 12
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  514547  731784  514756  302725 
 306511  514308  718156  660354  366466  369742  647246 

11046.1307280
23  12    4686       0
 0 
 1  5	  2 14 13 19 12
 2  4	  3 20 14  1
 3  4	  4 21 20  2
 4  3	  5 21  3
 5  4	  6 16 21  4
 6  3	  7 16  5
 7  5	  8 17 13 16  6
 8  3	  9 17  7
 9  4	 10 22 17  8
10  4	 11 23 22  9
11  4	 12 19 23 10
12  3	  1 19 11
13  8	 14 15 16  7 17 18 19  1
14  5	  2 20 15 13  1
15  5	 16 13 14 20 21
16  6	  6  7 13 15 21  5
17  6	  8  9 22 18 13  7
18  5	 19 13 17 22 23
19  6	 12  1 13 18 23 11
20  5	  2  3 21 15 14
21  6	 16 15 20  3  4  5
22  5	  9 10 23 18 17
23  5	 19 18 22 10 11
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  514547  731784  514756  302725 
 306511  514308  718156  660354  366466  369742  647246 

11046.1310580
23  12    4596       0
 0 
 1  5	  2 14 13 19 12
 2  4	  3 20 14  1
 3  4	  4 21 20  2
 4  3	  5 21  3
 5  4	  6 16 21  4
 6  3	  7 16  5
 7  5	  8 17 13 16  6
 8  4	  9 22 17  7
 9  4	 10 23 22  8
10  3	 11 23  9
11  4	 12 19 23 10
12  3	  1 19 11
13  8	 14 15 16  7 17 18 19  1
14  5	  2 20 15 13  1
15  5	 16 13 14 20 21
16  6	  6  7 13 15 21  5
17  5	  8 22 18 13  7
18  5	 19 13 17 22 23
19  6	 12  1 13 18 23 11
20  5	  2  3 21 15 14
21  6	 16 15 20  3  4  5
22  5	  8  9 23 18 17
23  6	 19 18 22  9 10 11
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  514547  731784  514756  302725 
 306511  514308  718156  660354  366466  369742  647246 

7566.372
22  14   14755  129789
 3   18 15   9 18   7 18
 1  4	  2 15 20 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  5	 10 22 19 18  8
10  3	 11 22  9
11  4	 12 21 22 10
12  3	 13 21 11
13  4	 14 20 21 12
14  3	  1 20 13
15  8	  2  3 16 17 18 19 20  1
16  5	  3  4  5 17 15
17  6	 16  5  6  7 18 15
18  6	 17  7  8  9 19 15
19  6	 18  9 22 21 20 15
20  6	 19 21 13 14  1 15
21  6	 19 22 11 12 13 20
22  5	 19  9 10 11 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  643612  844436 
 643843  443023  442790  643387  442560  255279 

2.507189966
22  13    8705       0
 0 
 1  4	  2 15 20 13
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  4	 10 21 19  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 20 22 11
13  3	  1 20 12
14  6	 16 17 18 19 20 15
15  5	  2 16 14 20  1
16  6	  2  3  4 17 14 15
17  6	  4  5  6 18 14 16
18  6	  6  7  8 19 14 17
19  6	  8  9 21 20 14 18
20  8	 15 14 19 21 22 12 13  1
21  5	 19  9 10 22 20
22  5	 21 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  404997  404715  142725 
 143001  405282  668301  668020  923129  922853 

2.584517966
22  13    8649       0
 0 
 1  5	  2 16 15 21 13
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 18 17  4
 6  3	  7 18  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 22 20 10
12  3	 13 22 11
13  4	  1 21 22 12
14  6	 17 18 19 20 15 16
15  5	 14 20 21  1 16
16  6	  2  3 17 14 15  1
17  6	  3  4  5 18 14 16
18  6	  5  6  7 19 14 17
19  6	  7  8  9 20 14 18
20  8	  9 10 11 22 21 15 14 19
21  5	  1 15 20 22 13
22  5	 20 11 12 13 21
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  404997  668301  405282 
 143001  142725  404715  668020  923129  922853 

2.675237962
22  13    8658    7371
 1   14 20
 1  5	  2 16 15 21 13
 2  4	  3 17 16  1
 3  3	  4 17  2
 4  4	  5 18 17  3
 5  3	  6 18  4
 6  4	  7 19 18  5
 7  3	  8 19  6
 8  4	  9 20 19  7
 9  3	 10 20  8
10  4	 11 22 20  9
11  3	 12 22 10
12  4	 13 21 22 11
13  3	  1 21 12
14  6	 17 18 19 20 15 16
15  5	 14 20 21  1 16
16  5	  2 17 14 15  1
17  6	  2  3  4 18 14 16
18  6	  4  5  6 19 14 17
19  6	  6  7  8 20 14 18
20  8	  8  9 10 22 21 15 14 19
21  6	 13  1 15 20 22 12
22  5	 20 10 11 12 21
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  404997  668301  405282 
 143001  142725  404715  668020  923129  922853 

7326.611
23  14   17877       0
 0 
 1  5	  2 15 20 22 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  4	 10 21 19  8
10  3	 11 21  9
11  4	 12 23 21 10
12  3	 13 23 11
13  4	 14 22 23 12
14  3	  1 22 13
15  8	  2  3 16 17 18 19 20  1
16  5	  3  4  5 17 15
17  5	 16  5  6 18 15
18  6	 17  6  7  8 19 15
19  6	 18  8  9 21 20 15
20  6	 19 21 23 22  1 15
21  6	 19  9 10 11 23 20
22  5	 20 23 13 14  1
23  6	 20 21 11 12 13 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  595558  842472 
 595816  360161  359915  595318  359654  838891  595046 

28926.431
23  14   17982   72838
 1   19 18
 1  4	  2 15 20 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 21 16  4
 6  3	  7 21  5
 7  5	  8 18 17 21  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  4	 11 22 19  9
11  3	 12 22 10
12  4	 13 23 22 11
13  3	 14 23 12
14  4	  1 20 23 13
15  8	  2  3 16 17 18 19 20  1
16  6	  3  4  5 21 17 15
17  5	 16 21  7 18 15
18  6	 17  7  8  9 19 15
19  6	 18  9 10 22 20 15
20  6	 19 22 23 14  1 15
21  5	 16  5  6  7 17
22  6	 19 10 11 12 23 20
23  5	 22 12 13 14 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  553438  687778 
 430754  302558  428306  664850  567119  543813  776261 

11160.1310591
24  13   10813       0
 0 
 1  5	  2 15 14 20 13
 2  4	  3 21 15  1
 3  3	  4 21  2
 4  4	  5 16 21  3
 5  3	  6 16  4
 6  5	  7 17 14 16  5
 7  3	  8 17  6
 8  4	  9 22 17  7
 9  3	 10 22  8
10  5	 11 24 23 22  9
11  3	 12 24 10
12  4	 13 20 24 11
13  3	  1 20 12
14  8	 16  6 17 18 19 20  1 15
15  5	  2 21 16 14  1
16  6	  5  6 14 15 21  4
17  6	  7  8 22 18 14  6
18  5	 23 19 14 17 22
19  5	 20 14 18 23 24
20  6	 13  1 14 19 24 12
21  5	 15  2  3  4 16
22  6	  8  9 10 23 18 17
23  5	 10 24 19 18 22
24  6	 20 19 23 10 11 12
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  520585  405725  633053 
 769516  636563  409235  267769  521271  769842  517025  268084 

11586.368
24  14   22163       0
 0 
 1  4	  2 15 20 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 21 16  3
 5  4	  6 24 21  4
 6  3	  7 24  5
 7  4	  8 22 24  6
 8  3	  9 22  7
 9  4	 10 18 22  8
10  4	 11 19 18  9
11  4	 12 23 19 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  8	  2  3 16 17 18 19 20  1
16  5	  3  4 21 17 15
17  6	 16 21 24 22 18 15
18  6	 17 22  9 10 19 15
19  6	 18 10 11 23 20 15
20  6	 19 23 13 14  1 15
21  5	 16  4  5 24 17
22  6	 17 24  7  8  9 18
23  5	 19 11 12 13 20
24  6	 17 21  5  6  7 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  579102  361111 
 360872  578862  794018  794263  138785  360638 1018396  138549 

7322.140
18  11    1263       0
 0 
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  4	  8 16 15  6
 8  3	  9 16  7
 9  4	 10 18 16  8
10  3	 11 18  9
11  4	  1 17 18 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  5	 14  6  7 16 12
16  7	 15  7  8  9 18 17 12
17  5	 16 18 11  1 12
18  5	 16  9 10 11 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  623163  837293  623430  405183  404924 
 622901  404667 

7323.136
18  11    1260     810
 1   15 12
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  5	  7 18 15 14  5
 7  3	  8 18  6
 8  4	  9 16 18  7
 9  3	 10 16  8
10  4	 11 17 16  9
11  3	  1 17 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  5	 14  6 18 16 12
16  7	 15 18  8  9 10 17 12
17  5	 16 10 11  1 12
18  5	 15  6  7  8 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  602690  602948  368315  368041  602400 
 841142  367759 

7340.122
18  11    1245    1917
 2   15 12   2 12
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  3	  8 15  6
 8  4	  9 18 15  7
 9  3	 10 18  8
10  5	 11 17 16 18  9
11  3	  1 17 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  7	 14  6  7  8 18 16 12
16  5	 15 18 10 17 12
17  5	 16 10 11  1 12
18  5	 15  8  9 10 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  602690  602948  368315  368041  602400 
 841142  367759 

7322.1023
19  11    1490       0
 0 
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  5	  8 18 16 15  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 17 19  9
11  3	  1 17 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  5	 14  6  7 16 12
16  5	 15  7 18 17 12
17  7	 16 18 19 10 11  1 12
18  5	 16  7  8 19 17
19  5	 18  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  618081  857835  618356  373461  373191 
 617787  372912  617506 

7322.3682802
21  12    3736       0
 0 
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 16 15  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  5	  8 18 13 17  6
 8  4	  9 20 18  7
 9  4	 10 21 20  8
10  3	 11 21  9
11  4	 12 19 21 10
12  3	  1 19 11
13  8	 15 16 17  7 18 19  1 14
14  5	  2  3 15 13  1
15  5	  3  4 16 13 14
16  5	  4  5 17 13 15
17  5	  5  6  7 13 16
18  5	  8 20 19 13  7
19  7	 12  1 13 18 20 21 11
20  5	 18  8  9 21 19
21  5	 20  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  510358  259478  382127  624815 
 754070  630387  393843  511826  274258 

7322.3682920
21  12    3648       0
 0 
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  5	  7 17 13 16  5
 7  3	  8 17  6
 8  5	  9 20 18 17  7
 9  4	 10 21 20  8
10  3	 11 21  9
11  4	 12 19 21 10
12  3	  1 19 11
13  8	 15 16  6 17 18 19  1 14
14  5	  2  3 15 13  1
15  5	  3  4 16 13 14
16  5	  4  5  6 13 15
17  5	  7  8 18 13  6
18  5	  8 20 19 13 17
19  7	 12  1 13 18 20 21 11
20  5	 18  8  9 21 19
21  5	 20  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  532890  325932  532647  726305 
 730639  533125  333329  333573  137865 

7340.442802
21  12    3433       0
 0 
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 20 16  5
 7  3	  8 20  6
 8  4	  9 17 20  7
 9  5	 10 18 13 17  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	  1 19 21 11
13  8	 15 16 17  9 18 19  1 14
14  5	  2  3 15 13  1
15  5	  3  4 16 13 14
16  7	  4  5  6 20 17 13 15
17  5	  9 13 16 20  8
18  5	 10 21 19 13  9
19  5	  1 13 18 21 12
20  5	 16  6  7  8 17
21  5	 18 10 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  511468  791020  651979  377547 
 239084  376072  649480  105163  511002 

7323.442817
22  12    4051       0
 0 
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  5	  5 20 16 15  3
 5  4	  6 22 20  4
 6  3	  7 22  5
 7  4	  8 17 22  6
 8  3	  9 17  7
 9  5	 10 18 13 17  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	  1 19 21 11
13  8	 15 16 17  9 18 19  1 14
14  5	  2  3 15 13  1
15  5	  3  4 16 13 14
16  5	  4 20 17 13 15
17  7	  8  9 13 16 20 22  7
18  5	 10 21 19 13  9
19  5	  1 13 18 21 12
20  5	 16  4  5 22 17
21  5	 18 10 11 12 19
22  5	 20  5  6  7 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  514530  799202  656050  384690 
 254434  392469  646421  116402  519240   25058 

7322.380
19  12    2727    8937
 3   17 13   1 13   3 13
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 19 17  8
10  3	 11 19  9
11  4	 12 18 19 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  7	 16  7  8  9 19 18 13
18  6	 17 19 11 12  1 13
19  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  623163  837293  623430  405183 
 404924  622901  404667 

7562.140
19  12    2676   10778
 1   16 13
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  4	  9 17 16  7
 9  3	 10 17  8
10  4	 11 19 17  9
11  3	 12 19 10
12  4	  1 18 19 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  6	 14  5  6  7 16 13
16  5	 15  7  8 17 13
17  7	 16  8  9 10 19 18 13
18  5	 17 19 12  1 13
19  5	 17 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  623163  837293  623430  405183 
 404924  622901  404667 

7563.136
19  12    2669    9627
 1   16 13
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  5	  8 19 16 15  6
 8  3	  9 19  7
 9  4	 10 17 19  8
10  3	 11 17  9
11  4	 12 18 17 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  6	 14  5  6  7 16 13
16  5	 15  7 19 17 13
17  7	 16 19  9 10 11 18 13
18  5	 17 11 12  1 13
19  5	 16  7  8  9 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  602690  602948  368315  368041 
 602400  841142  367759 

7322.149
20  12    3296    3969
 1   18 13
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  4	  9 20 17  7
 9  3	 10 20  8
10  4	 11 19 20  9
11  3	 12 19 10
12  4	  1 18 19 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  7	 16  7  8 20 19 18 13
18  5	 17 19 12  1 13
19  6	 17 20 10 11 12 18
20  5	 17  8  9 10 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  643612  844436  643843  443023 
 442790  643387  442560  255279 

7322.207
20  12    3288       0
 0 
 1  5	  2 13 18 20 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 19 17  8
10  3	 11 19  9
11  4	 12 20 19 10
12  3	  1 20 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  7	 16  7  8  9 19 18 13
18  5	 17 19 20  1 13
19  6	 17  9 10 11 20 18
20  5	 19 11 12  1 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  618081  857835  618356  373461 
 373191  617787  372912  617506 

7322.1024
20  12    3240    2471
 1   18 13
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  5	  8 19 17 16  6
 8  3	  9 19  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  5	 16  7 19 18 13
18  7	 17 19 20 11 12  1 13
19  6	 17  7  8  9 20 18
20  5	 19  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  618081  857835  618356  373461 
 373191  617787  372912  617506 

7322.1028
20  12    3230       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  4	  9 19 17  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  6	 16  7  8 19 18 13
18  7	 17 19 20 11 12  1 13
19  5	 17  8  9 20 18
20  5	 19  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  618081  857835  618356  373461 
 373191  617787  372912  617506 

7322.8168
20  12    3285       0
 0 
 1  4	  2 13 19 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 20 17  6
 8  3	  9 20  7
 9  4	 10 18 20  8
10  3	 11 18  9
11  4	 12 19 18 10
12  3	  1 19 11
13  8	  2 14 15 16 17 18 19  1
14  5	  2  3  4 15 13
15  5	 14  4  5 16 13
16  5	 15  5  6 17 13
17  6	 16  6  7 20 18 13
18  7	 17 20  9 10 11 19 13
19  5	 18 11 12  1 13
20  5	 17  7  8  9 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  726512  726712  484078  267900 
 267643  483564  726321  256135 

7322.8406
20  12    3218       0
 0 
 1  4	  2 13 19 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 20 18  9
11  3	 12 20 10
12  4	  1 19 20 11
13  8	  2 14 15 16 17 18 19  1
14  5	  2  3  4 15 13
15  5	 14  4  5 16 13
16  5	 15  5  6 17 13
17  6	 16  6  7  8 18 13
18  7	 17  8  9 10 20 19 13
19  5	 18 20 12  1 13
20  5	 18 10 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  692740  692971  450334  269951 
 269692  465140  692522  622657 

7324.137
20  12    3277    4704
 1   16 13
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  5	  7 19 16 15  5
 7  3	  8 19  6
 8  4	  9 20 19  7
 9  3	 10 20  8
10  4	 11 17 20  9
11  4	 12 18 17 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6 19 17 13
17  7	 16 19 20 10 11 18 13
18  5	 17 11 12  1 13
19  6	 16  6  7  8 20 17
20  5	 19  8  9 10 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  564830  565089  324319  324062 
 564568  799192  323805  564298 

7326.142
20  12    3164       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  4	 10 20 17  8
10  3	 11 20  9
11  4	 12 19 20 10
12  4	  1 18 19 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  6	 15  6  7  8 17 13
17  7	 16  8  9 20 19 18 13
18  5	 17 19 12  1 13
19  5	 17 20 11 12 18
20  5	 17  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  643612  844436  643843  443023 
 442790  643387  442560  255279 

7326.1023
20  12    3170       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  5	  9 19 17 16  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  6	 15  6  7  8 17 13
17  5	 16  8 19 18 13
18  7	 17 19 20 11 12  1 13
19  5	 17  8  9 20 18
20  5	 19  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  618081  857835  618356  373461 
 373191  617787  372912  617506 

7328.140
20  12    3243       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 19 16  6
 8  3	  9 19  7
 9  4	 10 17 19  8
10  4	 11 20 17  9
11  3	 12 20 10
12  4	  1 18 20 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  6	 15  6  7 19 17 13
17  7	 16 19  9 10 20 18 13
18  5	 17 20 12  1 13
19  5	 16  7  8  9 17
20  5	 17 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  397753  188736  397482  633141 
 633393  398005  858546  633635 

7340.128
20  12    3233       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 19 16  7
 9  3	 10 19  8
10  5	 11 20 17 19  9
11  3	 12 20 10
12  4	  1 18 20 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  7	 15  6  7  8 19 17 13
17  6	 16 19 10 20 18 13
18  5	 17 20 12  1 13
19  5	 16  8  9 10 17
20  5	 17 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  397753  188736  397482  633141 
 633393  398005  858546  633635 

7340.363
19  11    1427       0
 0 
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  3	  8 15  6
 8  4	  9 18 15  7
 9  4	 10 19 18  8
10  4	 11 17 19  9
11  3	  1 17 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  7	 14  6  7  8 18 16 12
16  5	 15 18 19 17 12
17  6	 16 19 10 11  1 12
18  5	 15  8  9 19 16
19  5	 16 18  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  631109  896180  896465  631391  437716 
 343283  350915  159188 

7347.123
19  11    1420       0
 0 
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  3	  8 15  6
 8  4	  9 18 15  7
 9  3	 10 18  8
10  4	 11 19 18  9
11  4	  1 17 19 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  7	 14  6  7  8 18 16 12
16  5	 15 18 19 17 12
17  5	 16 19 11  1 12
18  6	 15  8  9 10 19 16
19  5	 16 18 10 11 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  631109  896180  896465  631391  437716 
 343283  350915  159188 

7349.122
20  12    3239    3848
 1   17 13
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 20 16  6
 8  3	  9 20  7
 9  4	 10 19 20  8
10  3	 11 19  9
11  5	 12 18 17 19 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  7	 15  6  7 20 19 17 13
17  5	 16 19 11 18 13
18  5	 17 11 12  1 13
19  6	 16 20  9 10 11 17
20  5	 16  7  8  9 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  633393  633635  398005  397753 
 633141  858546  397482  188736 

7384.136
19  11    1446     810
 1   15 12
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  5	  6 18 14 13  4
 6  4	  7 19 18  5
 7  3	  8 19  6
 8  4	  9 16 19  7
 9  3	 10 16  8
10  4	 11 17 16  9
11  3	  1 17 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  5	 13  5 18 15 12
15  5	 14 18 19 16 12
16  7	 15 19  8  9 10 17 12
17  5	 16 10 11  1 12
18  5	 14  5  6 19 15
19  6	 15 18  6  7  8 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  669160  759529  483021  409064  475389 
 755928  204407  204105 

7396.128
20  12    3260    8453
 1   17 16
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  5	  6 19 15 14  4
 6  3	  7 19  5
 7  4	  8 16 19  6
 8  3	  9 16  7
 9  4	 10 17 16  8
10  4	 11 20 17  9
11  3	 12 20 10
12  4	  1 18 20 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5 19 16 13
16  7	 15 19  7  8  9 17 13
17  6	 16  9 10 20 18 13
18  5	 17 20 12  1 13
19  5	 15  5  6  7 16
20  5	 17 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  621045  845415  621273  388700 
 388469  620818  388951  388226 

7396.363
20  12    3266       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  5	  6 19 15 14  4
 6  3	  7 19  5
 7  4	  8 16 19  6
 8  3	  9 16  7
 9  5	 10 20 17 16  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5 19 16 13
16  7	 15 19  7  8  9 17 13
17  5	 16  9 20 18 13
18  6	 17 20 11 12  1 13
19  5	 15  5  6  7 16
20  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  621045  845415  621273  388700 
 388469  620818  388951  388226 

7562.1023
20  12    3161    2471
 1   18 13
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  5	  9 19 17 16  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  6	 14  5  6  7 16 13
16  5	 15  7  8 17 13
17  5	 16  8 19 18 13
18  7	 17 19 20 11 12  1 13
19  5	 17  8  9 20 18
20  5	 19  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  618081  857835  618356  373461 
 373191  617787  372912  617506 

7562.8402
20  12    3238    3848
 1   17 13
 1  4	  2 13 19 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 20 18  9
11  3	 12 20 10
12  4	  1 19 20 11
13  8	  2 14 15 16 17 18 19  1
14  5	  2  3  4 15 13
15  6	 14  4  5  6 16 13
16  5	 15  6  7 17 13
17  5	 16  7  8 18 13
18  7	 17  8  9 10 20 19 13
19  5	 18 20 12  1 13
20  5	 18 10 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  692740  692971  450334  269951 
 269692  465140  692522  622657 

7696.123
20  12    3010    4704
 1   16 13
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 19 15  5
 7  3	  8 19  6
 8  4	  9 16 19  7
 9  3	 10 16  8
10  5	 11 20 17 16  9
11  3	 12 20 10
12  4	  1 18 20 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  6	 14  5  6 19 16 13
16  7	 15 19  8  9 10 17 13
17  5	 16 10 20 18 13
18  5	 17 20 12  1 13
19  5	 15  6  7  8 16
20  5	 17 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  621045  845415  621273  388700 
 388469  620818  388951  388226 

8402.363
20  12    3235    2471
 1   18 13
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 19 15  6
 8  3	  9 19  7
 9  6	 10 20 17 16 19  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  7	 14  5  6  7 19 16 13
16  5	 15 19  9 17 13
17  5	 16  9 20 18 13
18  6	 17 20 11 12  1 13
19  5	 15  7  8  9 16
20  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  621045  845415  621273  388700 
 388469  620818  388951  388226 

8406.123
20  12    2986    4329
 4   15 13   1 13   3 13   5 15
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 19 15  6
 8  3	  9 19  7
 9  4	 10 16 19  8
10  5	 11 20 17 16  9
11  3	 12 20 10
12  4	  1 18 20 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  7	 14  5  6  7 19 16 13
16  6	 15 19  9 10 17 13
17  5	 16 10 20 18 13
18  5	 17 20 12  1 13
19  5	 15  7  8  9 16
20  5	 17 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  621045  845415  621273  388700 
 388469  620818  388951  388226 

10926.140
20  12    2892    9406
 3   16 13   6 16   8 16
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 19 14  3
 5  3	  6 19  4
 6  5	  7 16 15 19  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  3	 10 17  8
10  4	 11 20 17  9
11  3	 12 20 10
12  4	  1 18 20 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4 19 15 13
15  5	 14 19  6 16 13
16  6	 15  6  7  8 17 13
17  7	 16  8  9 10 20 18 13
18  5	 17 20 12  1 13
19  5	 14  4  5  6 15
20  5	 17 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  500199  604846  380590  261607 
 393502  612638  488297  513119 

7322.3686520
22  13    7880    7371
 1   20 14
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  5	  7 18 14 17  5
 7  3	  8 18  6
 8  5	  9 21 19 18  7
 9  3	 10 21  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 20 22 11
13  3	  1 20 12
14  8	 16 17  6 18 19 20  1 15
15  5	  2  3 16 14  1
16  5	  3  4 17 14 15
17  5	  4  5  6 14 16
18  5	  7  8 19 14  6
19  5	  8 21 20 14 18
20  7	 13  1 14 19 21 22 12
21  6	 19  8  9 10 22 20
22  5	 21 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  532890  325932  532647 
 726305  730639  533125  333329  333573  137865 

7322.3700920
22  13    8048   10044
 1   20 14
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  5	  7 18 14 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  4	 10 21 19  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 20 22 11
13  3	  1 20 12
14  8	 16 17  6 18 19 20  1 15
15  5	  2  3 16 14  1
16  5	  3  4 17 14 15
17  5	  4  5  6 14 16
18  5	  7  8 19 14  6
19  6	  8  9 21 20 14 18
20  7	 13  1 14 19 21 22 12
21  5	 19  9 10 22 20
22  5	 21 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  532890  325932  532647 
 726305  730639  533125  333329  333573  137865 

7326.511202
22  13    7942    6450
 1   16 14
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  5	  9 19 14 18  7
 9  3	 10 19  8
10  4	 11 22 19  9
11  3	 12 22 10
12  4	 13 21 22 11
13  4	  1 20 21 12
14  8	 16 17 18  8 19 20  1 15
15  5	  2  3 16 14  1
16  5	  3  4 17 14 15
17  6	  4  5  6 18 14 16
18  5	  6  7  8 14 17
19  7	  9 10 22 21 20 14  8
20  5	  1 14 19 21 13
21  5	 19 22 12 13 20
22  5	 19 10 11 12 21
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  510358  754070  624815 
 382127  259478  393843  630387  511826  274258 

7340.1306802
22  13    8106       0
 0 
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 21 17  5
 7  3	  8 21  6
 8  4	  9 18 21  7
 9  5	 10 19 14 18  8
10  4	 11 22 19  9
11  3	 12 22 10
12  4	 13 20 22 11
13  3	  1 20 12
14  8	 16 17 18  9 19 20  1 15
15  5	  2  3 16 14  1
16  5	  3  4 17 14 15
17  7	  4  5  6 21 18 14 16
18  5	  9 14 17 21  8
19  5	 10 22 20 14  9
20  6	 13  1 14 19 22 12
21  5	 17  6  7  8 18
22  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  511468  791020  651979 
 377547  239084  376072  649480  105163  511002 

7696.442802
22  13    7483   14084
 4   17 14   1 14  10 14   8 17
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 21 16  3
 5  3	  6 21  4
 6  4	  7 17 21  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  5	 11 19 14 18  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	  1 20 22 12
14  8	 16 17 18 10 19 20  1 15
15  5	  2  3 16 14  1
16  6	  3  4 21 17 14 15
17  7	  7  8 18 14 16 21  6
18  5	  8  9 10 14 17
19  5	 11 22 20 14 10
20  5	  1 14 19 22 13
21  5	 16  4  5  6 17
22  5	 19 11 12 13 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  517612  809452  664265 
 375497  233964  376067  659715  513967  515082 

7324.442817
23  13    8854    7371
 1   18 14
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  5	  5 21 17 16  3
 5  3	  6 21  4
 6  4	  7 23 21  5
 7  3	  8 23  6
 8  4	  9 18 23  7
 9  3	 10 18  8
10  5	 11 19 14 18  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	  1 20 22 12
14  8	 16 17 18 10 19 20  1 15
15  5	  2  3 16 14  1
16  5	  3  4 17 14 15
17  5	  4 21 18 14 16
18  7	  9 10 14 17 21 23  8
19  5	 11 22 20 14 10
20  5	  1 14 19 22 13
21  6	 17  4  5  6 23 18
22  5	 19 11 12 13 20
23  5	 21  6  7  8 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  514530  799202  656050 
 384690  254434  392469  646421  116402  519240   25058 

8403.442806
22  12    3931    2069
 1   17 13
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 20 15  4
 6  4	  7 21 20  5
 7  4	  8 17 21  6
 8  3	  9 17  7
 9  5	 10 18 13 17  8
10  4	 11 22 18  9
11  3	 12 22 10
12  4	  1 19 22 11
13  8	 15 16 17  9 18 19  1 14
14  5	  2  3 15 13  1
15  7	  3  4  5 20 16 13 14
16  5	 17 13 15 20 21
17  6	  8  9 13 16 21  7
18  5	 10 22 19 13  9
19  5	  1 13 18 22 12
20  5	  5  6 21 16 15
21  5	 17 16 20  6  7
22  5	 18 10 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  499180  796182  584426  361118 
 230892  365824  634112  363403  132842  498718 

8823.442802
22  12    3888    2069
 1   16 13
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 20 15  4
 6  3	  7 20  5
 7  4	  8 21 20  6
 8  4	  9 17 21  7
 9  5	 10 18 13 17  8
10  4	 11 22 18  9
11  3	 12 22 10
12  4	  1 19 22 11
13  8	 15 16 17  9 18 19  1 14
14  5	  2  3 15 13  1
15  7	  3  4  5 20 16 13 14
16  5	 17 13 15 20 21
17  5	  9 13 16 21  8
18  5	 10 22 19 13  9
19  5	  1 13 18 22 12
20  6	  5  6  7 21 16 15
21  5	 17 16 20  7  8
22  5	 18 10 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  499180  796182  584426  361118 
 230892  365824  634112  363403  132842  498718 

7322.389
21  13    7022    7938
 1   19 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  4	  9 21 18  7
 9  3	 10 21  8
10  4	 11 20 21  9
11  3	 12 20 10
12  4	 13 19 20 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  5	 16  6  7 18 14
18  7	 17  7  8 21 20 19 14
19  6	 18 20 12 13  1 14
20  6	 18 21 10 11 12 19
21  5	 18  8  9 10 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  643612  844436  643843 
 443023  442790  643387  442560  255279 

7322.1031
21  13    6952   23509
 1   20 18
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  4	  9 20 18  7
 9  3	 10 20  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  5	 16  6  7 18 14
18  6	 17  7  8 20 19 14
19  7	 18 20 21 12 13  1 14
20  6	 18  8  9 10 21 19
21  5	 20 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

7322.22806
21  13    7020   22115
 1   20 14
 1  4	  2 14 20 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  4	  6 17 16  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 21 19  9
11  3	 12 21 10
12  4	 13 20 21 11
13  3	  1 20 12
14  8	  2 15 16 17 18 19 20  1
15  5	  2  3  4 16 14
16  5	 15  4  5 17 14
17  5	 16  5  6 18 14
18  6	 17  6  7  8 19 14
19  7	 18  8  9 10 21 20 14
20  6	 19 21 12 13  1 14
21  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  692740  692971  450334 
 269951  269692  465140  692522  622657 

7326.149
21  13    6958   30729
 4   17 14  19 18   6 17   8 17
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  4	 10 21 18  8
10  3	 11 21  9
11  4	 12 20 21 10
12  3	 13 20 11
13  4	  1 19 20 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  6	 16  6  7  8 18 14
18  7	 17  8  9 21 20 19 14
19  5	 18 20 13  1 14
20  6	 18 21 11 12 13 19
21  5	 18  9 10 11 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  643612  844436  643843 
 443023  442790  643387  442560  255279 

7326.1024
21  13    6897   29271
 1   18 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  5	  9 20 18 17  7
 9  3	 10 20  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  6	 16  6  7  8 18 14
18  5	 17  8 20 19 14
19  7	 18 20 21 12 13  1 14
20  6	 18  8  9 10 21 19
21  5	 20 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

7328.380
21  13    7006   18948
 1   18 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 20 17  6
 8  3	  9 20  7
 9  4	 10 18 20  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  6	 16  6  7 20 18 14
18  7	 17 20  9 10 21 19 14
19  6	 18 21 12 13  1 14
20  5	 17  7  8  9 18
21  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  397753  188736  397482 
 633141  633393  398005  858546  633635 

7331.137
21  13    6924   13440
 1   17 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 20 17  6
 8  3	  9 20  7
 9  4	 10 21 20  8
10  3	 11 21  9
11  4	 12 18 21 10
12  4	 13 19 18 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  6	 16  6  7 20 18 14
18  7	 17 20 21 11 12 19 14
19  5	 18 12 13  1 14
20  6	 17  7  8  9 21 18
21  5	 20  9 10 11 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  564830  565089  324319 
 324062  564568  799192  323805  564298 

7340.364
20  12    3302       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 19 16  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  7	 15  6  7  8 19 17 13
17  5	 16 19 20 18 13
18  6	 17 20 11 12  1 13
19  5	 16  8  9 20 17
20  6	 17 19  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  631109  896180  896465  631391 
 437716  343283  350915  159188 

7347.124
20  12    3290    5484
 2   16 13   2 13
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 19 16  7
 9  3	 10 19  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	  1 18 20 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  7	 15  6  7  8 19 17 13
17  5	 16 19 20 18 13
18  5	 17 20 12  1 13
19  6	 16  8  9 10 20 17
20  6	 17 19 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  631109  896180  896465  631391 
 437716  343283  350915  159188 

7347.363
20  12    3387       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 19 16  7
 9  3	 10 19  8
10  4	 11 20 19  9
11  4	 12 18 20 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  7	 15  6  7  8 19 17 13
17  5	 16 19 20 18 13
18  6	 17 20 11 12  1 13
19  6	 16  8  9 10 20 17
20  5	 17 19 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  631109  896180  896465  631391 
 437716  343283  350915  159188 

7562.149
21  13    6981   36327
 3   17 14  19 18   8 17
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  4	 10 21 18  8
10  3	 11 21  9
11  4	 12 20 21 10
12  3	 13 20 11
13  4	  1 19 20 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  5	 16  7  8 18 14
18  7	 17  8  9 21 20 19 14
19  5	 18 20 13  1 14
20  6	 18 21 11 12 13 19
21  5	 18  9 10 11 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  643612  844436  643843 
 443023  442790  643387  442560  255279 

7562.207
21  13    6953   30085
 1   17 14
 1  5	  2 14 19 21 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 20 18  9
11  3	 12 20 10
12  4	 13 21 20 11
13  3	  1 21 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  5	 16  7  8 18 14
18  7	 17  8  9 10 20 19 14
19  5	 18 20 21  1 14
20  6	 18 10 11 12 21 19
21  5	 20 12 13  1 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

7562.1024
21  13    6897   29023
 1   18 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  5	  9 20 18 17  7
 9  3	 10 20  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  5	 16  7  8 18 14
18  5	 17  8 20 19 14
19  7	 18 20 21 12 13  1 14
20  6	 18  8  9 10 21 19
21  5	 20 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

7562.1028
21  13    6754   29289
 1   17 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  4	 10 20 18  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  5	 16  7  8 18 14
18  6	 17  8  9 20 19 14
19  7	 18 20 21 12 13  1 14
20  5	 18  9 10 21 19
21  5	 20 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

7562.7580
21  13    6988   23638
 1   17 14
 1  4	  2 14 20 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 21 18  8
10  3	 11 21  9
11  4	 12 19 21 10
12  4	 13 20 19 11
13  3	  1 20 12
14  8	  2 15 16 17 18 19 20  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  5	 16  6  7 18 14
18  7	 17  7  8  9 21 19 14
19  6	 18 21 11 12 20 14
20  5	 19 12 13  1 14
21  5	 18  9 10 11 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  726512  726712  484078 
 267900  267643  483564  726321  256135 

7562.22802
21  13    6978   23828
 1   18 14
 1  4	  2 14 20 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 21 19  9
11  3	 12 21 10
12  4	 13 20 21 11
13  3	  1 20 12
14  8	  2 15 16 17 18 19 20  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  5	 16  6  7 18 14
18  5	 17  7  8 19 14
19  7	 18  8  9 10 21 20 14
20  6	 19 21 12 13  1 14
21  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  692740  692971  450334 
 269951  269692  465140  692522  622657 

7566.1023
21  13    6709   26854
 3   17 14   9 17   7 17
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  5	 10 20 18 17  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  6	 16  7  8  9 18 14
18  5	 17  9 20 19 14
19  7	 18 20 21 12 13  1 14
20  5	 18  9 10 21 19
21  5	 20 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

7566.8402
21  13    6942   21560
 1   18 14
 1  4	  2 14 20 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 21 19 10
12  3	 13 21 11
13  4	  1 20 21 12
14  8	  2 15 16 17 18 19 20  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  6	 16  6  7  8 18 14
18  5	 17  8  9 19 14
19  7	 18  9 10 11 21 20 14
20  5	 19 21 13  1 14
21  5	 19 11 12 13 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  692740  692971  450334 
 269951  269692  465140  692522  622657 

7580.363
20  12    2981    8528
 3   16 13   7 16   9 16
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  3	  9 16  7
 9  4	 10 19 16  8
10  4	 11 20 19  9
11  4	 12 18 20 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  6	 14  5  6  7 16 13
16  7	 15  7  8  9 19 17 13
17  5	 16 19 20 18 13
18  6	 17 20 11 12  1 13
19  5	 16  9 10 20 17
20  5	 17 19 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  631109  896180  896465  631391 
 437716  343283  350915  159188 

7587.123
20  12    3053    8537
 3   16 13   7 16   9 16
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  3	  9 16  7
 9  4	 10 19 16  8
10  3	 11 19  9
11  4	 12 20 19 10
12  4	  1 18 20 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  6	 14  5  6  7 16 13
16  7	 15  7  8  9 19 17 13
17  5	 16 19 20 18 13
18  5	 17 20 12  1 13
19  6	 16  9 10 11 20 17
20  5	 17 19 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  631109  896180  896465  631391 
 437716  343283  350915  159188 

7682.380
21  13    6857   27318
 3   18 14   1 14   3 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 20 16  5
 7  3	  8 20  6
 8  5	  9 18 17 20  7
 9  3	 10 18  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  6	 15  5  6 20 17 14
17  5	 16 20  8 18 14
18  7	 17  8  9 10 21 19 14
19  6	 18 21 12 13  1 14
20  5	 16  6  7  8 17
21  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  621045  845415  621273 
 388700  388469  620818  388951  388226 

7684.136
20  12    3299    2471
 1   15 13
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 19 15  5
 7  4	  8 20 19  6
 8  3	  9 20  7
 9  4	 10 17 20  8
10  3	 11 17  9
11  4	 12 18 17 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  6	 14  5  6 19 16 13
16  5	 15 19 20 17 13
17  7	 16 20  9 10 11 18 13
18  5	 17 11 12  1 13
19  5	 15  6  7 20 16
20  6	 16 19  7  8  9 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  669160  759529  483021  409064 
 475389  755928  204407  204105 

7696.128
21  13    6948   37665
 1   18 17
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 20 16  5
 7  3	  8 20  6
 8  4	  9 17 20  7
 9  3	 10 17  8
10  4	 11 18 17  9
11  4	 12 21 18 10
12  3	 13 21 11
13  4	  1 19 21 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  6	 15  5  6 20 17 14
17  7	 16 20  8  9 10 18 14
18  6	 17 10 11 21 19 14
19  5	 18 21 13  1 14
20  5	 16  6  7  8 17
21  5	 18 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  621045  845415  621273 
 388700  388469  620818  388951  388226 

7696.363
21  13    6960   13440
 1   17 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 20 16  5
 7  3	  8 20  6
 8  4	  9 17 20  7
 9  3	 10 17  8
10  5	 11 21 18 17  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  6	 15  5  6 20 17 14
17  7	 16 20  8  9 10 18 14
18  5	 17 10 21 19 14
19  6	 18 21 12 13  1 14
20  5	 16  6  7  8 17
21  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  621045  845415  621273 
 388700  388469  620818  388951  388226 

8402.368
21  13    6831   27530
 1   17 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 20 16  6
 8  3	  9 20  7
 9  5	 10 18 17 20  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  7	 15  5  6  7 20 17 14
17  5	 16 20  9 18 14
18  6	 17  9 10 21 19 14
19  6	 18 21 12 13  1 14
20  5	 16  7  8  9 17
21  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  621045  845415  621273 
 388700  388469  620818  388951  388226 

8406.363
21  13    6924   14685
 4   16 14   1 14   3 14   5 16
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 20 16  6
 8  3	  9 20  7
 9  4	 10 17 20  8
10  5	 11 21 18 17  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  7	 15  5  6  7 20 17 14
17  6	 16 20  9 10 18 14
18  5	 17 10 21 19 14
19  6	 18 21 12 13  1 14
20  5	 16  7  8  9 17
21  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  621045  845415  621273 
 388700  388469  620818  388951  388226 

11166.140
21  13    6792   42746
 3   17 14   7 17   9 17
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 20 15  3
 5  3	  6 20  4
 6  4	  7 16 20  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	 12 21 18 10
12  3	 13 21 11
13  4	  1 19 21 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4 20 16 14
16  6	 15 20  6  7 17 14
17  6	 16  7  8  9 18 14
18  7	 17  9 10 11 21 19 14
19  5	 18 21 13  1 14
20  5	 15  4  5  6 16
21  5	 18 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  500199  604846  380590 
 261607  393502  612638  488297  513119 

11766.363
21  13    6766   32283
 3   17 14  10 17   8 17
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 20 15  3
 5  3	  6 20  4
 6  4	  7 16 20  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  3	 10 17  8
10  5	 11 21 18 17  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4 20 16 14
16  7	 15 20  6  7  8 17 14
17  6	 16  8  9 10 18 14
18  5	 17 10 21 19 14
19  6	 18 21 12 13  1 14
20  5	 15  4  5  6 16
21  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  500199  604846  380590 
 261607  393502  612638  488297  513119 

219.22082
22  13    8400       0
 0 
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  4	  4 20 15  2
 4  4	  5 22 20  3
 5  3	  6 22  4
 6  4	  7 16 22  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  4	 10 18 17  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3 20 16 14
16  8	 15 20 22  6  7  8 17 14
17  5	 16  8  9 18 14
18  6	 17  9 10 21 19 14
19  6	 18 21 12 13  1 14
20  5	 15  3  4 22 16
21  5	 18 10 11 12 19
22  5	 20  4  5  6 16
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  591364  697668  477508 
 359940  483011  708291  586879  596851  357503 

482.2408
22  13    8396       0
 0 
 1  4	  2 14 18 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 19 15  4
 6  3	  7 19  5
 7  5	  8 17 16 19  6
 8  4	  9 20 17  7
 9  4	 10 21 20  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 18 22 11
13  3	  1 18 12
14  7	  2  3 15 16 17 18  1
15  6	  3  4  5 19 16 14
16  5	 15 19  7 17 14
17  6	 16  7  8 20 18 14
18  8	 17 20 21 22 12 13  1 14
19  5	 15  5  6  7 16
20  5	 17  8  9 21 18
21  5	 20  9 10 22 18
22  5	 21 10 11 12 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  612750  612512  396568 
 396801  612970  396329  397017  613196  828118 

7386.1028
22  13    8193   20827
 1   17 18
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  5	  6 20 16 15  4
 6  3	  7 20  5
 7  4	  8 17 20  6
 8  4	  9 18 17  7
 9  4	 10 21 18  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 19 22 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5 20 17 14
17  6	 16 20  7  8 18 14
18  6	 17  8  9 21 19 14
19  7	 18 21 22 12 13  1 14
20  5	 16  5  6  7 17
21  5	 18  9 10 22 19
22  5	 21 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  563771  740001  563973 
 381590  381391  563559  381796  381168  563346 

7457.128
22  13    8505   22369
 3   18 14  16 17  10 18
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  5	  6 20 16 15  4
 6  3	  7 20  5
 7  4	  8 22 20  6
 8  3	  9 22  7
 9  4	 10 17 22  8
10  4	 11 18 17  9
11  4	 12 21 18 10
12  3	 13 21 11
13  4	  1 19 21 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5 20 17 14
17  7	 16 20 22  9 10 18 14
18  6	 17 10 11 21 19 14
19  5	 18 21 13  1 14
20  6	 16  5  6  7 22 17
21  5	 18 11 12 13 19
22  5	 20  7  8  9 17
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  404963  193104  405205 
 619099  618871  404720  619346  618631  836309 

7562.61682
22  13    8201    7938
 1   18 14
 1  4	  2 14 20 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  4	  9 19 18  7
 9  4	 10 21 19  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 20 22 11
13  3	  1 20 12
14  8	  2 15 16 17 18 19 20  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  5	 16  6  7 18 14
18  5	 17  7  8 19 14
19  6	 18  8  9 21 20 14
20  7	 19 21 22 12 13  1 14
21  5	 19  9 10 22 20
22  5	 21 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  706059  706264  478995 
 298635  298399  478477  705851  633949  865416 

7568.7396
22  13    7819   17190
 2   17 14  19 14
 1  4	  2 14 20 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  4	  8 21 17  6
 8  3	  9 21  7
 9  4	 10 18 21  8
10  3	 11 18  9
11  5	 12 22 19 18 10
12  3	 13 22 11
13  4	  1 20 22 12
14  8	  2 15 16 17 18 19 20  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  6	 16  6  7 21 18 14
18  7	 17 21  9 10 11 19 14
19  5	 18 11 22 20 14
20  5	 19 22 13  1 14
21  5	 17  7  8  9 18
22  5	 19 11 12 13 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  785909  786127  546578 
 354939  354678  546009  785685  124405  720963 

7877.123
22  13    7816   16466
 3   16 17  18 17  19 18
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 20 16  5
 7  3	  8 20  6
 8  4	  9 22 20  7
 9  3	 10 22  8
10  4	 11 17 22  9
11  5	 12 21 18 17 10
12  3	 13 21 11
13  4	  1 19 21 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  6	 15  5  6 20 17 14
17  7	 16 20 22 10 11 18 14
18  5	 17 11 21 19 14
19  5	 18 21 13  1 14
20  6	 16  6  7  8 22 17
21  5	 18 11 12 13 19
22  5	 20  8  9 10 17
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  404963  193104  405205 
 619099  618871  404720  619346  618631  836309 

10926.382
22  13    7424   28594
 3   17 14   6 17   8 17
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 20 15  3
 5  3	  6 20  4
 6  5	  7 17 16 20  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  4	 10 22 18  8
10  3	 11 22  9
11  4	 12 21 22 10
12  4	 13 19 21 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4 20 16 14
16  5	 15 20  6 17 14
17  6	 16  6  7  8 18 14
18  7	 17  8  9 22 21 19 14
19  6	 18 21 12 13  1 14
20  5	 15  4  5  6 16
21  5	 18 22 11 12 19
22  5	 18  9 10 11 21
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  591364  708291  483011 
 359940  477508  697668  596851  586879  357503 

10926.1028
22  13    7401   21402
 3   18 14  21 18   8 18
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 20 15  3
 5  3	  6 20  4
 6  5	  7 17 16 20  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  4	 10 21 18  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 19 22 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4 20 16 14
16  5	 15 20  6 17 14
17  6	 16  6  7  8 18 14
18  6	 17  8  9 21 19 14
19  7	 18 21 22 12 13  1 14
20  5	 15  4  5  6 16
21  5	 18  9 10 22 19
22  5	 21 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  553438  687778  430754 
 302558  428306  664850  567119  543813  776261 

10926.8406
22  13    7373    2187
 1   19 14
 1  4	  2 14 20 13
 2  4	  3 15 14  1
 3  4	  4 21 15  2
 4  3	  5 21  3
 5  5	  6 17 16 21  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	  1 20 22 12
14  8	  2 15 16 17 18 19 20  1
15  5	  2  3 21 16 14
16  5	 15 21  5 17 14
17  6	 16  5  6  7 18 14
18  6	 17  7  8  9 19 14
19  7	 18  9 10 11 22 20 14
20  5	 19 22 13  1 14
21  5	 15  3  4  5 16
22  5	 19 11 12 13 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  751090  751326  517894 
 320107  319862  522467  750856  665525  674861 

11056.363
21  12    3712       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 19 14  3
 5  4	  6 20 19  4
 6  3	  7 20  5
 7  4	  8 16 20  6
 8  3	  9 16  7
 9  5	 10 21 17 16  8
10  3	 11 21  9
11  4	 12 18 21 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4 19 15 13
15  5	 14 19 20 16 13
16  7	 15 20  7  8  9 17 13
17  5	 16  9 21 18 13
18  6	 17 21 11 12  1 13
19  5	 14  4  5 20 15
20  6	 15 19  5  6  7 16
21  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  522863  279234  343541  522610 
 753135  753394  121333  273710  984690 

11762.22082
22  13    8280       0
 0 
 1  4	  2 14 20 13
 2  4	  3 15 14  1
 3  4	  4 21 15  2
 4  3	  5 21  3
 5  4	  6 16 21  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  4	 10 19 18  8
10  4	 11 22 19  9
11  3	 12 22 10
12  4	 13 20 22 11
13  3	  1 20 12
14  8	  2 15 16 17 18 19 20  1
15  5	  2  3 21 16 14
16  7	 15 21  5  6  7 17 14
17  5	 16  7  8 18 14
18  5	 17  8  9 19 14
19  6	 18  9 10 22 20 14
20  6	 19 22 12 13  1 14
21  5	 15  3  4  5 16
22  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  751090  751326  517894 
 320107  319862  522467  750856  665525  674861 

11763.364
21  12    3493       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 19 14  3
 5  3	  6 19  4
 6  4	  7 15 19  5
 7  3	  8 15  6
 8  5	  9 20 16 15  7
 9  4	 10 21 20  8
10  3	 11 21  9
11  4	 12 18 21 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4 19 15 13
15  7	 14 19  6  7  8 16 13
16  5	 15  8 20 17 13
17  5	 16 20 21 18 13
18  6	 17 21 11 12  1 13
19  5	 14  4  5  6 15
20  5	 16  8  9 21 17
21  6	 17 20  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  522863  753394  753135  522610 
 343541  279234  984690  273710  121333 

28940.363
21  12    3638       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 19 14  4
 6  3	  7 19  5
 7  5	  8 16 15 19  6
 8  3	  9 16  7
 9  4	 10 20 16  8
10  4	 11 21 20  9
11  4	 12 18 21 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  6	  3  4  5 19 15 13
15  5	 14 19  7 16 13
16  7	 15  7  8  9 20 17 13
17  5	 16 20 21 18 13
18  6	 17 21 11 12  1 13
19  5	 14  5  6  7 15
20  5	 16  9 10 21 17
21  5	 17 20 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  522863  753394  753135  522610 
 343541  279234  984690  273710  121333 

7322.3711780
24  14   21218   58990
 1   23 20
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  4	  5 18 17  3
 5  3	  6 18  4
 6  5	  7 19 15 18  5
 7  4	  8 22 19  6
 8  3	  9 22  7
 9  5	 10 23 20 22  8
10  3	 11 23  9
11  4	 12 24 23 10
12  3	 13 24 11
13  4	 14 21 24 12
14  3	  1 21 13
15  8	 17 18  6 19 20 21  1 16
16  5	  2  3 17 15  1
17  5	  3  4 18 15 16
18  5	  4  5  6 15 17
19  5	  7 22 20 15  6
20  6	 21 15 19 22  9 23
21  7	 14  1 15 20 23 24 13
22  5	  7  8  9 20 19
23  6	 10 11 24 21 20  9
24  5	 23 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  503212  303411 
 502976  702766  701981  503442  312856  702207  313096  105102 

7328.460817
24  14   20692       0
 0 
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  4	  5 18 17  3
 5  4	  6 22 18  4
 6  4	  7 24 22  5
 7  3	  8 24  6
 8  4	  9 19 24  7
 9  3	 10 19  8
10  5	 11 20 15 19  9
11  3	 12 20 10
12  4	 13 23 20 11
13  3	 14 23 12
14  4	  1 21 23 13
15  8	 17 18 19 10 20 21  1 16
16  5	  2  3 17 15  1
17  5	  3  4 18 15 16
18  6	  4  5 22 19 15 17
19  7	  9 10 15 18 22 24  8
20  6	 11 12 23 21 15 10
21  5	  1 15 20 23 14
22  5	 18  5  6 24 19
23  5	 20 12 13 14 21
24  5	 22  6  7  8 19
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  514530  799202 
 656050  384690  254434  392469  646421  116402  519240   25058 

7331.442817
24  14   18879   66627
 3   18 19  17 18   5 18
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  4	  5 18 17  3
 5  4	  6 22 18  4
 6  3	  7 22  5
 7  4	  8 24 22  6
 8  3	  9 24  7
 9  4	 10 19 24  8
10  3	 11 19  9
11  5	 12 20 15 19 10
12  4	 13 23 20 11
13  3	 14 23 12
14  4	  1 21 23 13
15  8	 17 18 19 11 20 21  1 16
16  5	  2  3 17 15  1
17  5	  3  4 18 15 16
18  6	  4  5 22 19 15 17
19  7	 10 11 15 18 22 24  9
20  5	 12 23 21 15 11
21  5	  1 15 20 23 14
22  6	 18  5  6  7 24 19
23  5	 20 12 13 14 21
24  5	 22  7  8  9 19
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  514530  799202 
 656050  384690  254434  392469  646421  116402  519240   25058 

7877.442802
24  14   19345   47722
 4   17 15   1 15  11 15   4 17
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  4	  5 22 17  3
 5  3	  6 22  4
 6  4	  7 24 22  5
 7  3	  8 24  6
 8  4	  9 18 24  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  5	 12 20 15 19 10
12  4	 13 23 20 11
13  3	 14 23 12
14  4	  1 21 23 13
15  8	 17 18 19 11 20 21  1 16
16  5	  2  3 17 15  1
17  6	  3  4 22 18 15 16
18  7	  9 19 15 17 22 24  8
19  5	  9 10 11 15 18
20  5	 12 23 21 15 11
21  5	  1 15 20 23 14
22  6	 17  4  5  6 24 18
23  5	 20 12 13 14 21
24  5	 22  6  7  8 18
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  489961  740841 
 620210  362162  223721  361750  619798  504702  493625  222078 

11160.461763
24  14   20840   69416
 1   20 19
 1  5	  2 16 15 21 14
 2  4	  3 22 16  1
 3  3	  4 22  2
 4  4	  5 17 22  3
 5  3	  6 17  4
 6  5	  7 18 15 17  5
 7  4	  8 23 18  6
 8  3	  9 23  7
 9  4	 10 19 23  8
10  3	 11 19  9
11  4	 12 20 19 10
12  4	 13 24 20 11
13  3	 14 24 12
14  4	  1 21 24 13
15  8	 17  6 18 19 20 21  1 16
16  5	  2 22 17 15  1
17  6	  5  6 15 16 22  4
18  5	  7 23 19 15  6
19  7	 10 11 20 15 18 23  9
20  6	 11 12 24 21 15 19
21  5	  1 15 20 24 14
22  5	 16  2  3  4 17
23  5	 18  7  8  9 19
24  5	 20 12 13 14 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  514558  367935 
 662847  776702  638661  376517  245246  514177  904901  112325 

39782.1023
22  12    4158       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 19 14  4
 6  3	  7 19  5
 7  4	  8 20 19  6
 8  6	  9 21 17 16 20  7
 9  4	 10 22 21  8
10  3	 11 22  9
11  4	 12 18 22 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  6	  3  4  5 19 15 13
15  5	 14 19 20 16 13
16  5	 15 20  8 17 13
17  5	 16  8 21 18 13
18  7	 17 21 22 11 12  1 13
19  6	 14  5  6  7 20 15
20  5	 15 19  7  8 16
21  5	 17  8  9 22 18
22  5	 21  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  533994  290360  350580  533763 
 733552  733786  137588  296120  941539  941774 

2.217101962
22  13    8732       0
 0 
 1  4	  2 15 20 13
 2  4	  3 16 15  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 18 17  4
 6  3	  7 18  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 22 19  8
10  3	 11 22  9
11  4	 12 21 22 10
12  4	 13 20 21 11
13  3	  1 20 12
14  6	 16 17 18 19 20 15
15  5	  2 16 14 20  1
16  5	  2  3 17 14 15
17  6	  3  4  5 18 14 16
18  6	  5  6  7 19 14 17
19  8	  7  8  9 22 21 20 14 18
20  7	 15 14 19 21 12 13  1
21  5	 19 22 11 12 20
22  5	 19  9 10 11 21
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  404997  405282  143001 
 142725  404715  668020  668301  923129  922853 

122.1483562
23  14   16800   80258
 3   21 20   1 21  13 21
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  4	  5 18 17  3
 5  4	  6 19 18  4
 6  3	  7 19  5
 7  4	  8 20 19  6
 8  3	  9 20  7
 9  4	 10 23 20  8
10  3	 11 23  9
11  4	 12 22 23 10
12  3	 13 22 11
13  4	 14 21 22 12
14  3	  1 21 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  5	  3  4 18 15 16
18  5	  4  5 19 15 17
19  6	  5  6  7 20 15 18
20  8	  7  8  9 23 22 21 15 19
21  6	 14  1 15 20 22 13
22  6	 20 23 11 12 13 21
23  5	 20  9 10 11 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  785902  786127 
 536311  337509  337264  546029  785685  705597  467984 

126.455948
23  14   18048       0
 0 
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 18 17  4
 6  4	  7 22 18  5
 7  4	  8 23 22  6
 8  3	  9 23  7
 9  4	 10 19 23  8
10  3	 11 19  9
11  4	 12 20 19 10
12  3	 13 20 11
13  4	 14 21 20 12
14  3	  1 21 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  6	  3  4  5 18 15 16
18  6	  5  6 22 19 15 17
19  8	 10 11 20 15 18 22 23  9
20  6	 11 12 13 21 15 19
21  5	 13 14  1 15 20
22  5	 18  6  7 23 19
23  5	 22  7  8  9 19
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  748019  747779 
 521435  339332  339572  511748  748244  111091  111338 

126.456306
23  14   18040       0
 0 
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 18 17  4
 6  3	  7 18  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 23 19  8
10  3	 11 23  9
11  4	 12 22 23 10
12  4	 13 20 22 11
13  4	 14 21 20 12
14  3	  1 21 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  6	  3  4  5 18 15 16
18  6	  5  6  7 19 15 17
19  8	  7  8  9 23 22 20 15 18
20  6	 13 21 15 19 22 12
21  5	 13 14  1 15 20
22  5	 19 23 11 12 20
23  5	 19  9 10 11 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  736750  736983 
 504583  339542  339330  507083  736513  263325   98638 

126.594366
23  14   18009       0
 0 
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 18 17  4
 6  3	  7 18  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 23 20 10
12  3	 13 23 11
13  4	 14 22 23 12
14  4	  1 21 22 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  6	  3  4  5 18 15 16
18  6	  5  6  7 19 15 17
19  6	  7  8  9 20 15 18
20  8	  9 10 11 23 22 21 15 19
21  5	  1 15 20 22 14
22  5	 20 23 13 14 21
23  5	 20 11 12 13 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  785902  786127 
 536311  337509  337264  546029  785685  705597  467984 

7322.23346
23  14   18089   23112
 1   21 15
 1  4	  2 15 21 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  4	  6 18 17  4
 6  4	  7 19 18  5
 7  3	  8 19  6
 8  4	  9 20 19  7
 9  4	 10 23 20  8
10  3	 11 23  9
11  4	 12 22 23 10
12  3	 13 22 11
13  4	 14 21 22 12
14  3	  1 21 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3  4 17 15
17  5	 16  4  5 18 15
18  5	 17  5  6 19 15
19  6	 18  6  7  8 20 15
20  7	 19  8  9 23 22 21 15
21  6	 20 22 13 14  1 15
22  6	 20 23 11 12 13 21
23  5	 20  9 10 11 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  785902  786127 
 536311  337509  337264  546029  785685  705597  467984 

7326.454806
23  14   17830   65222
 3   19 15  21 15   1 15
 1  5	  2 16 15 22 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  4	  5 18 17  3
 5  3	  6 18  4
 6  4	  7 19 18  5
 7  3	  8 19  6
 8  4	  9 20 19  7
 9  3	 10 20  8
10  4	 11 23 20  9
11  3	 12 23 10
12  4	 13 21 23 11
13  4	 14 22 21 12
14  3	  1 22 13
15  8	 17 18 19 20 21 22  1 16
16  5	  2  3 17 15  1
17  5	  3  4 18 15 16
18  6	  4  5  6 19 15 17
19  6	  6  7  8 20 15 18
20  7	  8  9 10 23 21 15 19
21  6	 13 22 15 20 23 12
22  5	 13 14  1 15 21
23  5	 20 10 11 12 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  792048  792316 
 564000  367282  283120  359729  560303  791778  348228 

7349.7566
23  14   18084   48769
 1   19 15
 1  4	  2 15 21 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  4	  6 18 17  4
 6  4	  7 23 18  5
 7  3	  8 23  6
 8  4	  9 22 23  7
 9  3	 10 22  8
10  4	 11 19 22  9
11  4	 12 20 19 10
12  3	 13 20 11
13  4	 14 21 20 12
14  3	  1 21 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3  4 17 15
17  5	 16  4  5 18 15
18  7	 17  5  6 23 22 19 15
19  6	 18 22 10 11 20 15
20  6	 19 11 12 13 21 15
21  5	 20 13 14  1 15
22  6	 18 23  8  9 10 19
23  5	 18  6  7  8 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  748019  748244 
 511748  339572  339332  521435  747779  111091  111338 

7457.7566
23  14   18041   60114
 2   19 15  17 18
 1  4	  2 15 21 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  5	  5 22 17 16  3
 5  3	  6 22  4
 6  4	  7 23 22  5
 7  3	  8 23  6
 8  4	  9 18 23  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 20 19 10
12  3	 13 20 11
13  4	 14 21 20 12
14  3	  1 21 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3  4 17 15
17  5	 16  4 22 18 15
18  7	 17 22 23  8  9 19 15
19  6	 18  9 10 11 20 15
20  6	 19 11 12 13 21 15
21  5	 20 13 14  1 15
22  6	 17  4  5  6 23 18
23  5	 22  6  7  8 18
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  736750  736513 
 507083  339330  339542  504583  736983  263325   98638 

7562.1091
23  14   17289   34220
 1   18 15
 1  4	  2 15 20 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  4	  9 19 18  7
 9  4	 10 21 19  8
10  3	 11 21  9
11  4	 12 22 21 10
12  4	 13 23 22 11
13  3	 14 23 12
14  4	  1 20 23 13
15  8	  2  3 16 17 18 19 20  1
16  5	  3  4  5 17 15
17  6	 16  5  6  7 18 15
18  5	 17  7  8 19 15
19  6	 18  8  9 21 20 15
20  7	 19 21 22 23 14  1 15
21  6	 19  9 10 11 22 20
22  5	 21 11 12 23 20
23  5	 22 12 13 14 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  595558  842472 
 595816  360161  359915  595318  359654  595046  838891 

7562.23342
23  14   17971   44172
 1   19 15
 1  4	  2 15 21 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  4	  8 19 18  6
 8  4	  9 20 19  7
 9  4	 10 23 20  8
10  3	 11 23  9
11  4	 12 22 23 10
12  3	 13 22 11
13  4	 14 21 22 12
14  3	  1 21 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3  4 17 15
17  6	 16  4  5  6 18 15
18  5	 17  6  7 19 15
19  5	 18  7  8 20 15
20  7	 19  8  9 23 22 21 15
21  6	 20 22 13 14  1 15
22  6	 20 23 11 12 13 21
23  5	 20  9 10 11 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  785902  786127 
 536311  337509  337264  546029  785685  705597  467984 

7562.61862
23  14   17691   57956
 1   19 15
 1  4	  2 15 21 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  4	  8 19 18  6
 8  4	  9 20 19  7
 9  4	 10 22 20  8
10  3	 11 22  9
11  4	 12 23 22 10
12  3	 13 23 11
13  4	 14 21 23 12
14  3	  1 21 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3  4 17 15
17  6	 16  4  5  6 18 15
18  5	 17  6  7 19 15
19  5	 18  7  8 20 15
20  6	 19  8  9 22 21 15
21  7	 20 22 23 13 14  1 15
22  6	 20  9 10 11 23 21
23  5	 22 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  706059  706264 
 478995  298635  298399  478477  705851  633949  865416 

7566.22803
23  14   17511   47960
 1   19 15
 1  4	  2 15 21 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  5	  9 22 19 18  7
 9  3	 10 22  8
10  4	 11 20 22  9
11  4	 12 23 20 10
12  3	 13 23 11
13  4	 14 21 23 12
14  3	  1 21 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3  4 17 15
17  6	 16  4  5  6 18 15
18  6	 17  6  7  8 19 15
19  5	 18  8 22 20 15
20  7	 19 22 10 11 23 21 15
21  6	 20 23 13 14  1 15
22  5	 19  8  9 10 20
23  5	 20 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  779816  780031 
 515922  302771  302515  522497  779595  258213  712768 

7682.22806
23  14   17584   69449
 1   21 15
 1  4	  2 15 21 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  4	  6 22 17  4
 6  3	  7 22  5
 7  5	  8 19 18 22  6
 8  3	  9 19  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 23 20 10
12  3	 13 23 11
13  4	 14 21 23 12
14  3	  1 21 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3  4 17 15
17  6	 16  4  5 22 18 15
18  5	 17 22  7 19 15
19  6	 18  7  8  9 20 15
20  7	 19  9 10 11 23 21 15
21  6	 20 23 13 14  1 15
22  5	 17  5  6  7 18
23  5	 20 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  765427  767718 
 533257  335467  335228  522462  765184  286539  676905 

7696.428
23  14   17789   40992
 1   18 15
 1  4	  2 15 20 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  4	  7 21 17  5
 7  3	  8 21  6
 8  4	  9 18 21  7
 9  3	 10 18  8
10  4	 11 19 18  9
11  4	 12 22 19 10
12  4	 13 23 22 11
13  3	 14 23 12
14  4	  1 20 23 13
15  8	  2  3 16 17 18 19 20  1
16  5	  3  4  5 17 15
17  6	 16  5  6 21 18 15
18  7	 17 21  8  9 10 19 15
19  6	 18 10 11 22 20 15
20  6	 19 22 23 14  1 15
21  5	 17  6  7  8 18
22  5	 19 11 12 23 20
23  5	 22 12 13 14 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  563771  740001 
 563973  381590  381391  563559  381796  381168  563346 

8402.22086
23  14   17539   42066
 1   18 15
 1  4	  2 15 21 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 22 17  5
 7  3	  8 22  6
 8  5	  9 19 18 22  7
 9  3	 10 19  8
10  4	 11 20 19  9
11  4	 12 23 20 10
12  3	 13 23 11
13  4	 14 21 23 12
14  3	  1 21 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3  4 17 15
17  7	 16  4  5  6 22 18 15
18  5	 17 22  8 19 15
19  6	 18  8  9 10 20 15
20  6	 19 10 11 23 21 15
21  6	 20 23 13 14  1 15
22  5	 17  6  7  8 18
23  5	 20 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  765427  767718 
 533257  335467  335228  522462  765184  286539  676905 

8823.364
21  12    3591    2471
 1   18 13
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 19 15  6
 8  3	  9 19  7
 9  5	 10 21 20 19  8
10  3	 11 21  9
11  4	 12 18 21 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  7	 14  5  6  7 19 16 13
16  5	 15 19 20 17 13
17  5	 16 20 21 18 13
18  6	 17 21 11 12  1 13
19  6	 15  7  8  9 20 16
20  5	 16 19  9 21 17
21  6	 17 20  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  249342   43296  340175  524676 
 524919  337711  708815  817662  713519 

8946.363
23  14   17882   40992
 1   18 15
 1  4	  2 15 20 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  4	  7 23 17  5
 7  3	  8 23  6
 8  4	  9 21 23  7
 9  3	 10 21  8
10  4	 11 18 21  9
11  5	 12 22 19 18 10
12  3	 13 22 11
13  4	 14 20 22 12
14  3	  1 20 13
15  8	  2  3 16 17 18 19 20  1
16  5	  3  4  5 17 15
17  7	 16  5  6 23 21 18 15
18  6	 17 21 10 11 19 15
19  5	 18 11 22 20 15
20  6	 19 22 13 14  1 15
21  6	 17 23  8  9 10 18
22  5	 19 11 12 13 20
23  5	 17  6  7  8 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  559588  773723 
 559811  337492  337260  559368  337716  337033  560031 

15426.363
23  14   17938   94069
 4   18 15  16 17  11 18   9 18
 1  4	  2 15 20 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 21 16  3
 5  3	  6 21  4
 6  4	  7 23 21  5
 7  3	  8 23  6
 8  4	  9 17 23  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  5	 12 22 19 18 10
12  3	 13 22 11
13  4	 14 20 22 12
14  3	  1 20 13
15  8	  2  3 16 17 18 19 20  1
16  5	  3  4 21 17 15
17  7	 16 21 23  8  9 18 15
18  6	 17  9 10 11 19 15
19  5	 18 11 22 20 15
20  6	 19 22 13 14  1 15
21  6	 16  4  5  6 23 17
22  5	 19 11 12 13 20
23  5	 21  6  7  8 17
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  591364  697668 
 477508  359940  483011  708291  586879  596851  357503 

28926.1028
23  14   17221   73012
 3   19 15  22 19   9 19
 1  4	  2 15 20 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 21 16  4
 6  3	  7 21  5
 7  5	  8 18 17 21  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  4	 11 22 19  9
11  4	 12 23 22 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  8	  2  3 16 17 18 19 20  1
16  6	  3  4  5 21 17 15
17  5	 16 21  7 18 15
18  6	 17  7  8  9 19 15
19  6	 18  9 10 22 20 15
20  7	 19 22 23 13 14  1 15
21  5	 16  5  6  7 17
22  5	 19 10 11 23 20
23  5	 22 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  553438  687778 
 430754  302558  428306  664850  567119  543813  776261 

28947.363
22  13    8656       0
 0 
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 20 15  4
 6  3	  7 20  5
 7  5	  8 17 16 20  6
 8  3	  9 17  7
 9  4	 10 21 17  8
10  3	 11 21  9
11  4	 12 22 21 10
12  4	 13 19 22 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  6	  3  4  5 20 16 14
16  5	 15 20  7 17 14
17  7	 16  7  8  9 21 18 14
18  5	 17 21 22 19 14
19  6	 18 22 12 13  1 14
20  5	 15  5  6  7 16
21  6	 17  9 10 11 22 18
22  5	 18 21 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  522863  753394  753135 
 522610  343541  279234  984690  273710  121333 

7568.11296
24  14   19589   46521
 2   18 15  20 15
 1  5	  2 15 21 24 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  4	  8 22 18  6
 8  3	  9 22  7
 9  4	 10 19 22  8
10  3	 11 19  9
11  4	 12 20 19 10
12  4	 13 23 20 11
13  4	 14 24 23 12
14  3	  1 24 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3  4 17 15
17  6	 16  4  5  6 18 15
18  6	 17  6  7 22 19 15
19  7	 18 22  9 10 11 20 15
20  6	 19 11 12 23 21 15
21  5	 20 23 24  1 15
22  5	 18  7  8  9 19
23  5	 20 12 13 24 21
24  5	 23 13 14  1 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  750065  748248 
 535309  389751  389502  543965  749840  163322  700495  919668 

28996.428
23  13    9254       0
 0 
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 20 15  4
 6  4	  7 21 20  5
 7  4	  8 17 21  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  4	 11 22 18  9
11  4	 12 23 22 10
12  3	 13 23 11
13  4	  1 19 23 12
14  8	  2  3 15 16 17 18 19  1
15  6	  3  4  5 20 16 14
16  5	 15 20 21 17 14
17  7	 16 21  7  8  9 18 14
18  6	 17  9 10 22 19 14
19  6	 18 22 23 13  1 14
20  5	 15  5  6 21 16
21  5	 16 20  6  7 17
22  5	 18 10 11 23 19
23  5	 22 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  533994  290360  350580 
 533763  733552  733786  137588  296120  941539  941774 

39782.207
23  13    9275       0
 0 
 1  5	  2 14 19 23 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 20 15  4
 6  3	  7 20  5
 7  4	  8 21 20  6
 8  5	  9 18 17 21  7
 9  3	 10 18  8
10  4	 11 22 18  9
11  3	 12 22 10
12  4	 13 23 22 11
13  3	  1 23 12
14  8	  2  3 15 16 17 18 19  1
15  6	  3  4  5 20 16 14
16  5	 15 20 21 17 14
17  5	 16 21  8 18 14
18  7	 17  8  9 10 22 19 14
19  5	 18 22 23  1 14
20  6	 15  5  6  7 21 16
21  5	 16 20  7  8 17
22  6	 18 10 11 12 23 19
23  5	 22 12 13  1 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  533994  290360  350580 
 533763  733552  733786  137588  296120  941539  941774 

7457.1307280
25  14   23090   22154
 1   18 15
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  5	  4 22 17 16  2
 4  3	  5 22  3
 5  4	  6 25 22  4
 6  3	  7 25  5
 7  4	  8 18 25  6
 8  3	  9 18  7
 9  5	 10 19 15 18  8
10  3	 11 19  9
11  4	 12 23 19 10
12  4	 13 24 23 11
13  4	 14 21 24 12
14  3	  1 21 13
15  8	 17 18  9 19 20 21  1 16
16  5	  2  3 17 15  1
17  5	  3 22 18 15 16
18  7	  8  9 15 17 22 25  7
19  6	 10 11 23 20 15  9
20  5	 21 15 19 23 24
21  6	 14  1 15 20 24 13
22  6	 17  3  4  5 25 18
23  5	 11 12 24 20 19
24  5	 21 20 23 12 13
25  5	 22  5  6  7 18
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  519660  234988 
 377118  650526  752260  519884  289415  510039  664447  364415 
 776279 

7457.1310580
25  14   22536   22154
 1   18 15
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  5	  4 22 17 16  2
 4  3	  5 22  3
 5  4	  6 25 22  4
 6  3	  7 25  5
 7  4	  8 18 25  6
 8  3	  9 18  7
 9  5	 10 19 15 18  8
10  4	 11 23 19  9
11  4	 12 24 23 10
12  3	 13 24 11
13  4	 14 21 24 12
14  3	  1 21 13
15  8	 17 18  9 19 20 21  1 16
16  5	  2  3 17 15  1
17  5	  3 22 18 15 16
18  7	  8  9 15 17 22 25  7
19  5	 10 23 20 15  9
20  5	 21 15 19 23 24
21  6	 14  1 15 20 24 13
22  6	 17  3  4  5 25 18
23  5	 10 11 24 20 19
24  6	 21 20 23 11 12 13
25  5	 22  5  6  7 18
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  519660  234988 
 377118  650526  752260  519884  289415  510039  664447  364415 
 776279 

10920.3686591
25  13   11561       0
 0 
 1  5	  2 15 14 20 13
 2  4	  3 21 15  1
 3  3	  4 21  2
 4  4	  5 16 21  3
 5  5	  6 17 14 16  4
 6  3	  7 17  5
 7  4	  8 22 17  6
 8  3	  9 22  7
 9  5	 10 24 23 22  8
10  4	 11 25 24  9
11  3	 12 25 10
12  4	 13 20 25 11
13  3	  1 20 12
14  8	 16  5 17 18 19 20  1 15
15  5	  2 21 16 14  1
16  5	  5 14 15 21  4
17  6	  6  7 22 18 14  5
18  5	 23 19 14 17 22
19  5	 20 14 18 23 24
20  7	 13  1 14 19 24 25 12
21  5	 15  2  3  4 16
22  6	  7  8  9 23 18 17
23  5	  9 24 19 18 22
24  6	  9 10 25 20 19 23
25  5	 24 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  524748  400635  645371 
 799274  645799  401063  247356  522275  799529  515974  247600 
  36517 

28986.389
24  14   19227   19008
 1   20 15
 1  4	  2 15 20 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 21 16  4
 6  4	  7 22 21  5
 7  4	  8 18 22  6
 8  4	  9 19 18  7
 9  4	 10 24 19  8
10  3	 11 24  9
11  4	 12 23 24 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  8	  2  3 16 17 18 19 20  1
16  6	  3  4  5 21 17 15
17  5	 16 21 22 18 15
18  6	 17 22  7  8 19 15
19  7	 18  8  9 24 23 20 15
20  6	 19 23 13 14  1 15
21  5	 16  5  6 22 17
22  5	 17 21  6  7 18
23  6	 19 24 11 12 13 20
24  5	 19  9 10 11 23
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  503370  303764 
 356826  503151  685534  685757  179674  308513  872019  871798 

7322.1040
21  13    6677   30899
 3   18 14   1 14   3 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 20 18  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  5	 16  6  7 18 14
18  7	 17  7  8  9 20 19 14
19  7	 18 20 21 12 13  1 14
20  5	 18  9 10 21 19
21  5	 20 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

7342.136
21  13    6630   29095
 2   18 14   3 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 21 17  6
 8  3	  9 21  7
 9  4	 10 20 21  8
10  4	 11 18 20  9
11  3	 12 18 10
12  4	 13 19 18 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  7	 16  6  7 21 20 18 14
18  7	 17 20 10 11 12 19 14
19  5	 18 12 13  1 14
20  5	 17 21  9 10 18
21  5	 17  7  8  9 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  633393  633635  398005 
 397753  633141  858546  397482  188736 

8402.140
21  13    6583   31686
 1   17 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 20 16  6
 8  3	  9 20  7
 9  5	 10 18 17 20  8
10  3	 11 18  9
11  4	 12 21 18 10
12  3	 13 21 11
13  4	  1 19 21 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  7	 15  5  6  7 20 17 14
17  5	 16 20  9 18 14
18  7	 17  9 10 11 21 19 14
19  5	 18 21 13  1 14
20  5	 16  7  8  9 17
21  5	 18 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  621045  845415  621273 
 388700  388469  620818  388951  388226 

0.262818122
21  12    3559       0
 0 
 1  5	  2 15 14 20 12
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 21 16  3
 5  3	  6 21  4
 6  4	  7 19 21  5
 7  4	  8 17 19  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	 12 20 18 10
12  3	  1 20 11
13  5	 16 17 18 14 15
14  5	 13 18 20  1 15
15  5	  2 16 13 14  1
16  8	  2  3  4 21 19 17 13 15
17  7	  8  9 18 13 16 19  7
18  7	  9 10 11 20 14 13 17
19  5	 16 21  6  7 17
20  5	 11 12  1 14 18
21  5	 16  4  5  6 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  540147  293363  474401  739711 
 739971  474835  967157  180974  966912 

122.441560
22  13    8211   16763
 2   17 18  10 18
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 21 17  5
 7  4	  8 22 21  6
 8  3	  9 22  7
 9  4	 10 18 22  8
10  3	 11 18  9
11  4	 12 19 18 10
12  4	 13 20 19 11
13  3	  1 20 12
14  7	 16 17 18 19 20  1 15
15  5	  2  3 16 14  1
16  5	  3  4 17 14 15
17  7	  4  5  6 21 18 14 16
18  8	 10 11 19 14 17 21 22  9
19  5	 11 12 20 14 18
20  5	 12 13  1 14 19
21  5	 17  6  7 22 18
22  5	 21  7  8  9 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  748019  747779  521435 
 339332  339572  511748  748244  111091  111338 

196.9723
22  13    7940       0
 0 
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  4	  4 20 15  2
 4  3	  5 20  3
 5  4	  6 16 20  4
 6  3	  7 16  5
 7  5	  8 21 17 16  6
 8  3	  9 21  7
 9  4	 10 18 21  8
10  3	 11 18  9
11  4	 12 22 18 10
12  3	 13 22 11
13  4	  1 19 22 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3 20 16 14
16  7	 15 20  5  6  7 17 14
17  5	 16  7 21 18 14
18  8	 17 21  9 10 11 22 19 14
19  5	 18 22 13  1 14
20  5	 15  3  4  5 16
21  5	 17  7  8  9 18
22  5	 18 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  617968  738590  494878 
 380400  497334  738998  617548  253622  626544 

196.9902
22  13    8125       0
 0 
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  4	  4 20 15  2
 4  3	  5 20  3
 5  4	  6 16 20  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 22 18  9
11  3	 12 22 10
12  4	 13 21 22 11
13  4	  1 19 21 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3 20 16 14
16  7	 15 20  5  6  7 17 14
17  5	 16  7  8 18 14
18  8	 17  8  9 10 22 21 19 14
19  5	 18 21 13  1 14
20  5	 15  3  4  5 16
21  5	 18 22 12 13 19
22  5	 18 10 11 12 21
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  591364  708291  483011 
 359940  477508  697668  596851  586879  357503 

219.1023
22  13    7981       0
 0 
 1  4	  2 14 18 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 19 15  3
 5  4	  6 21 19  4
 6  3	  7 21  5
 7  4	  8 16 21  6
 8  3	  9 16  7
 9  5	 10 20 17 16  8
10  4	 11 22 20  9
11  3	 12 22 10
12  4	 13 18 22 11
13  3	  1 18 12
14  7	  2  3 15 16 17 18  1
15  5	  3  4 19 16 14
16  8	 15 19 21  7  8  9 17 14
17  5	 16  9 20 18 14
18  7	 17 20 22 12 13  1 14
19  5	 15  4  5 21 16
20  5	 17  9 10 22 18
21  5	 19  5  6  7 16
22  5	 20 10 11 12 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  396801  397017  612970 
 612750  396568  613196  612512  828118  396329 

7385.137
21  12    3649    4704
 1   16 13
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  5	  6 19 15 14  4
 6  4	  7 20 19  5
 7  3	  8 20  6
 8  4	  9 21 20  7
 9  3	 10 21  8
10  4	 11 17 21  9
11  4	 12 18 17 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5 19 16 13
16  5	 15 19 20 17 13
17  7	 16 20 21 10 11 18 13
18  5	 17 11 12  1 13
19  5	 15  5  6 20 16
20  7	 16 19  6  7  8 21 17
21  5	 20  8  9 10 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  690841  626603  388846  479753 
 690554  950793  210441  394526  636001 

11762.8402
22  13    7965       0
 0 
 1  4	  2 14 20 13
 2  4	  3 15 14  1
 3  4	  4 21 15  2
 4  3	  5 21  3
 5  4	  6 16 21  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	  1 20 22 12
14  8	  2 15 16 17 18 19 20  1
15  5	  2  3 21 16 14
16  7	 15 21  5  6  7 17 14
17  5	 16  7  8 18 14
18  5	 17  8  9 19 14
19  7	 18  9 10 11 22 20 14
20  5	 19 22 13  1 14
21  5	 15  3  4  5 16
22  5	 19 11 12 13 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  751090  751326  517894 
 320107  319862  522467  750856  665525  674861 

0.262818362
22  13    8225       0
 0 
 1  5	  2 16 15 21 13
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 22 17  4
 6  3	  7 22  5
 7  4	  8 20 22  6
 8  4	  9 18 20  7
 9  3	 10 18  8
10  4	 11 19 18  9
11  3	 12 19 10
12  4	 13 21 19 11
13  3	  1 21 12
14  5	 17 18 19 15 16
15  5	 14 19 21  1 16
16  6	  2  3 17 14 15  1
17  8	  3  4  5 22 20 18 14 16
18  7	  9 10 19 14 17 20  8
19  7	 10 11 12 21 15 14 18
20  5	 17 22  7  8 18
21  5	 12 13  1 15 19
22  5	 17  5  6  7 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  540147  293363  474401 
 739711  739971  474835  967157  180974  966912 

165.22802
23  14   17312   73557
 1   18 17
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 23 17  5
 7  3	  8 23  6
 8  4	  9 21 23  7
 9  5	 10 19 18 21  8
10  3	 11 19  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	 14 20 22 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  8	 16  4  5  6 23 21 18 15
18  5	 17 21  9 19 15
19  7	 18  9 10 11 22 20 15
20  6	 19 22 13 14  1 15
21  5	 17 23  8  9 18
22  5	 19 11 12 13 20
23  5	 17  6  7  8 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  559588  773723 
 559811  337492  337260  559368  337716  337033  560031 

196.10322
23  14   17287   34220
 1   20 19
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  4	  4 21 16  2
 4  3	  5 21  3
 5  4	  6 17 21  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 23 19  9
11  3	 12 23 10
12  4	 13 22 23 11
13  3	 14 22 12
14  4	  1 20 22 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3 21 17 15
17  7	 16 21  5  6  7 18 15
18  5	 17  7  8 19 15
19  8	 18  8  9 10 23 22 20 15
20  5	 19 22 14  1 15
21  5	 16  3  4  5 17
22  6	 19 23 12 13 14 20
23  5	 19 10 11 12 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  591364  708291 
 483011  359940  477508  697668  596851  586879  357503 

219.22802
23  14   17351   63121
 3   16 17  18 15   6 17
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  4	  4 21 16  2
 4  4	  5 23 21  3
 5  3	  6 23  4
 6  4	  7 17 23  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	 14 20 22 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3 21 17 15
17  8	 16 21 23  6  7  8 18 15
18  5	 17  8  9 19 15
19  7	 18  9 10 11 22 20 15
20  6	 19 22 13 14  1 15
21  5	 16  3  4 23 17
22  5	 19 11 12 13 20
23  5	 21  4  5  6 17
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  591364  697668 
 477508  359940  483011  708291  586879  596851  357503 

222.22802
23  14   17131   68580
 3   15 17  22 17   6 17
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  4	  4 21 16  2
 4  3	  5 21  3
 5  4	  6 17 21  4
 6  3	  7 17  5
 7  4	  8 22 17  6
 8  3	  9 22  7
 9  5	 10 19 18 22  8
10  3	 11 19  9
11  4	 12 23 19 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3 21 17 15
17  8	 16 21  5  6  7 22 18 15
18  5	 17 22  9 19 15
19  7	 18  9 10 11 23 20 15
20  6	 19 23 13 14  1 15
21  5	 16  3  4  5 17
22  5	 17  7  8  9 18
23  5	 19 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  617968  738998 
 497334  380400  494878  738590  626544  253622  617548 

7322.62406
23  14   17179   89264
 1   21 15
 1  4	  2 15 21 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  4	  6 18 17  4
 6  4	  7 19 18  5
 7  3	  8 19  6
 8  4	  9 20 19  7
 9  3	 10 20  8
10  4	 11 22 20  9
11  4	 12 23 22 10
12  3	 13 23 11
13  4	 14 21 23 12
14  3	  1 21 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3  4 17 15
17  5	 16  4  5 18 15
18  5	 17  5  6 19 15
19  6	 18  6  7  8 20 15
20  7	 19  8  9 10 22 21 15
21  7	 20 22 23 13 14  1 15
22  5	 20 10 11 23 21
23  5	 22 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  706059  706264 
 478995  298635  298399  478477  705851  633949  865416 

7326.490802
23  14   17387   22154
 1   20 15
 1  5	  2 16 15 22 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  4	  5 18 17  3
 5  3	  6 18  4
 6  4	  7 19 18  5
 7  4	  8 20 19  6
 8  3	  9 20  7
 9  4	 10 23 20  8
10  3	 11 23  9
11  4	 12 21 23 10
12  3	 13 21 11
13  4	 14 22 21 12
14  3	  1 22 13
15  8	 17 18 19 20 21 22  1 16
16  5	  2  3 17 15  1
17  5	  3  4 18 15 16
18  6	  4  5  6 19 15 17
19  5	  6  7 20 15 18
20  7	  7  8  9 23 21 15 19
21  7	 12 13 22 15 20 23 11
22  5	 13 14  1 15 21
23  5	 20  9 10 11 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  792048  792316 
 564000  367282  283120  359729  560303  791778  348228 

7340.1024
22  13    8145       0
 0 
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 20 17  7
 9  4	 10 21 20  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 19 22 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  7	 16  6  7  8 20 18 14
18  5	 17 20 21 19 14
19  7	 18 21 22 12 13  1 14
20  5	 17  8  9 21 18
21  6	 18 20  9 10 22 19
22  5	 21 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  678524  850731  602995 
 431811  496123  678280  272891  440637  631957 

7354.124
22  13    8275   11826
 1   18 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 22 17  6
 8  3	  9 22  7
 9  4	 10 20 22  8
10  3	 11 20  9
11  4	 12 21 20 10
12  3	 13 21 11
13  4	  1 19 21 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  7	 16  6  7 22 20 18 14
18  5	 17 20 21 19 14
19  5	 18 21 13  1 14
20  7	 17 22  9 10 11 21 18
21  6	 18 20 11 12 13 19
22  5	 17  7  8  9 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  532837  757981  758242 
 533099  354786  290065  288444  141794  479081 

7354.363
22  13    8443   11826
 1   19 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 22 17  6
 8  3	  9 22  7
 9  4	 10 20 22  8
10  3	 11 20  9
11  4	 12 21 20 10
12  4	 13 19 21 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  7	 16  6  7 22 20 18 14
18  5	 17 20 21 19 14
19  6	 18 21 12 13  1 14
20  7	 17 22  9 10 11 21 18
21  5	 18 20 11 12 19
22  5	 17  7  8  9 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  532837  757981  758242 
 533099  354786  290065  288444  141794  479081 

7580.8163
22  13    7665   21648
 1   18 14
 1  4	  2 14 20 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 21 17  7
 9  4	 10 22 21  8
10  4	 11 19 22  9
11  3	 12 19 10
12  4	 13 20 19 11
13  3	  1 20 12
14  8	  2 15 16 17 18 19 20  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  7	 16  6  7  8 21 18 14
18  5	 17 21 22 19 14
19  7	 18 22 10 11 12 20 14
20  5	 19 12 13  1 14
21  5	 17  8  9 22 18
22  5	 18 21  9 10 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  676467  912192  611227 
 376527  466390  676169  952788  190934  383199 

7696.142
23  14   16926   40992
 1   18 15
 1  4	  2 15 20 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  4	  7 21 17  5
 7  3	  8 21  6
 8  4	  9 18 21  7
 9  3	 10 18  8
10  4	 11 19 18  9
11  4	 12 23 19 10
12  3	 13 23 11
13  4	 14 22 23 12
14  4	  1 20 22 13
15  8	  2  3 16 17 18 19 20  1
16  5	  3  4  5 17 15
17  6	 16  5  6 21 18 15
18  7	 17 21  8  9 10 19 15
19  7	 18 10 11 23 22 20 15
20  5	 19 22 14  1 15
21  5	 17  6  7  8 18
22  5	 19 23 13 14 20
23  5	 19 11 12 13 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  559684  740016 
 559889  383646  383443  559477  383864  383229  205150 

7696.8402
23  14   17329   52640
 1   18 15
 1  4	  2 15 21 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  4	  6 22 17  4
 6  3	  7 22  5
 7  4	  8 18 22  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	 13 23 20 11
13  3	 14 23 12
14  4	  1 21 23 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3  4 17 15
17  6	 16  4  5 22 18 15
18  7	 17 22  7  8  9 19 15
19  5	 18  9 10 20 15
20  7	 19 10 11 12 23 21 15
21  5	 20 23 14  1 15
22  5	 17  5  6  7 18
23  5	 20 12 13 14 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  765427  767718 
 533257  335467  335228  522462  765184  286539  676905 

8402.8406
23  14   16812   46595
 1   18 15
 1  4	  2 15 21 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 22 17  5
 7  3	  8 22  6
 8  5	  9 19 18 22  7
 9  3	 10 19  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	 13 23 20 11
13  3	 14 23 12
14  4	  1 21 23 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3  4 17 15
17  7	 16  4  5  6 22 18 15
18  5	 17 22  8 19 15
19  6	 18  8  9 10 20 15
20  7	 19 10 11 12 23 21 15
21  5	 20 23 14  1 15
22  5	 17  6  7  8 18
23  5	 20 12 13 14 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  765427  767718 
 533257  335467  335228  522462  765184  286539  676905 

11762.22802
23  14   17220   54359
 1   18 15
 1  4	  2 15 21 14
 2  4	  3 16 15  1
 3  4	  4 22 16  2
 4  3	  5 22  3
 5  4	  6 17 22  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  4	  9 19 18  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 23 20 10
12  3	 13 23 11
13  4	 14 21 23 12
14  3	  1 21 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3 22 17 15
17  7	 16 22  5  6  7 18 15
18  5	 17  7  8 19 15
19  5	 18  8  9 20 15
20  7	 19  9 10 11 23 21 15
21  6	 20 23 13 14  1 15
22  5	 16  3  4  5 17
23  5	 20 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  751090  751326 
 517894  320107  319862  522467  750856  665525  674861 

11780.363
22  13    7334   27676
 3   17 14   8 17  10 17
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 20 15  3
 5  3	  6 20  4
 6  4	  7 16 20  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  3	 10 17  8
10  4	 11 21 17  9
11  4	 12 22 21 10
12  4	 13 19 22 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4 20 16 14
16  7	 15 20  6  7  8 17 14
17  7	 16  8  9 10 21 18 14
18  5	 17 21 22 19 14
19  6	 18 22 12 13  1 14
20  5	 15  4  5  6 16
21  5	 17 10 11 22 18
22  5	 18 21 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  522863  753394  753135 
 522610  343541  279234  984690  273710  121333 

219.61682
24  14   20564       0
 0 
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  4	  4 21 16  2
 4  4	  5 23 21  3
 5  3	  6 23  4
 6  4	  7 17 23  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  4	 10 19 18  8
10  4	 11 22 19  9
11  4	 12 24 22 10
12  3	 13 24 11
13  4	 14 20 24 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3 21 17 15
17  8	 16 21 23  6  7  8 18 15
18  5	 17  8  9 19 15
19  6	 18  9 10 22 20 15
20  7	 19 22 24 13 14  1 15
21  5	 16  3  4 23 17
22  5	 19 10 11 24 20
23  5	 21  4  5  6 17
24  5	 22 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  545270  681655 
 431799  302582  429358  681262  556941  554096  298893  803952 

7457.142
24  14   20742   23112
 1   17 15
 1  4	  2 15 20 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  5	  6 21 17 16  4
 6  3	  7 21  5
 7  4	  8 23 21  6
 8  3	  9 23  7
 9  4	 10 18 23  8
10  4	 11 19 18  9
11  4	 12 24 19 10
12  3	 13 24 11
13  4	 14 22 24 12
14  4	  1 20 22 13
15  8	  2  3 16 17 18 19 20  1
16  5	  3  4  5 17 15
17  5	 16  5 21 18 15
18  7	 17 21 23  9 10 19 15
19  7	 18 10 11 24 22 20 15
20  5	 19 22 14  1 15
21  6	 17  5  6  7 23 18
22  5	 19 24 13 14 20
23  5	 21  7  8  9 18
24  5	 19 11 12 13 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  638454  770759 
 500423  373238  504101  765221  237255  633937  104950  378961 

11762.8942
24  14   20946       0
 0 
 1  4	  2 15 21 14
 2  4	  3 16 15  1
 3  4	  4 22 16  2
 4  3	  5 22  3
 5  4	  6 17 22  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  4	  9 19 18  7
 9  4	 10 20 19  8
10  4	 11 24 20  9
11  3	 12 24 10
12  4	 13 23 24 11
13  3	 14 23 12
14  4	  1 21 23 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3 22 17 15
17  7	 16 22  5  6  7 18 15
18  5	 17  7  8 19 15
19  5	 18  8  9 20 15
20  7	 19  9 10 24 23 21 15
21  5	 20 23 14  1 15
22  5	 16  3  4  5 17
23  6	 20 24 12 13 14 21
24  5	 20 10 11 12 23
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  761335  761554 
 516866  303742  303492  516329  761109  679863  681007  421902 

229.22803
24  14   21512       0
 0 
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  4	  4 21 16  2
 4  3	  5 21  3
 5  4	  6 17 21  4
 6  3	  7 17  5
 7  4	  8 22 17  6
 8  3	  9 22  7
 9  4	 10 23 22  8
10  4	 11 19 23  9
11  4	 12 24 19 10
12  3	 13 24 11
13  4	 14 20 24 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3 21 17 15
17  8	 16 21  5  6  7 22 18 15
18  5	 17 22 23 19 15
19  7	 18 23 10 11 24 20 15
20  6	 19 24 13 14  1 15
21  5	 16  3  4  5 17
22  6	 17  7  8  9 23 18
23  5	 18 22  9 10 19
24  5	 19 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  698866  810727 
 535237  471538  529692  806137  636867  271999  271736  625698 

8403.1031
24  14   19140   89074
 1   19 15
 1  4	  2 15 20 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 21 17  6
 8  4	  9 22 21  7
 9  5	 10 23 19 22  8
10  3	 11 23  9
11  4	 12 24 23 10
12  3	 13 24 11
13  4	 14 20 24 12
14  3	  1 20 13
15  8	  2  3 16 17 18 19 20  1
16  5	  3  4  5 17 15
17  7	 16  5  6  7 21 18 15
18  5	 17 21 22 19 15
19  6	 18 22  9 23 20 15
20  7	 19 23 24 13 14  1 15
21  5	 17  7  8 22 18
22  5	 18 21  8  9 19
23  6	 19  9 10 11 24 20
24  5	 23 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  557685  505709 
 302784  377331  557435  784887  150003  310575  784651 1014143 

8823.1024
23  13    9054    7371
 1   19 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 20 16  6
 8  3	  9 20  7
 9  5	 10 22 21 20  8
10  4	 11 23 22  9
11  3	 12 23 10
12  4	 13 19 23 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  7	 15  5  6  7 20 17 14
17  5	 16 20 21 18 14
18  5	 17 21 22 19 14
19  7	 18 22 23 12 13  1 14
20  6	 16  7  8  9 21 17
21  5	 17 20  9 22 18
22  6	 18 21  9 10 23 19
23  5	 22 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  754239  942891  625481 
 468651  468430  629047  310089  194109  309559  464959 

11057.380
24  14   19359   72912
 3   19 15   1 15   3 15
 1  4	  2 15 20 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 21 16  3
 5  4	  6 22 21  4
 6  4	  7 24 22  5
 7  3	  8 24  6
 8  4	  9 18 24  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 23 19 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  8	  2  3 16 17 18 19 20  1
16  5	  3  4 21 17 15
17  5	 16 21 22 18 15
18  7	 17 22 24  8  9 19 15
19  7	 18  9 10 11 23 20 15
20  6	 19 23 13 14  1 15
21  5	 16  4  5 22 17
22  6	 17 21  5  6 24 18
23  5	 19 11 12 13 20
24  5	 22  6  7  8 18
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  557435  310575 
 377331  557685  784887  784651  150003  302784 1014143  505709 

283.22803
25  14   24107       0
 0 
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  4	  4 21 16  2
 4  3	  5 21  3
 5  4	  6 25 21  4
 6  3	  7 25  5
 7  4	  8 17 25  6
 8  4	  9 22 17  7
 9  4	 10 23 22  8
10  4	 11 19 23  9
11  4	 12 24 19 10
12  3	 13 24 11
13  4	 14 20 24 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3 21 17 15
17  8	 16 21 25  7  8 22 18 15
18  5	 17 22 23 19 15
19  7	 18 23 10 11 24 20 15
20  6	 19 24 13 14  1 15
21  6	 16  3  4  5 25 17
22  5	 17  8  9 23 18
23  5	 18 22  9 10 19
24  5	 19 11 12 13 20
25  5	 21  5  6  7 17
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  605560  853499 
 605834  414204  349483  533614  853766  334558  183804  260129 
 606112 

126.78560406
25  14   23943   22154
 1   15 20
 1  4	  2 16 22 14
 2  4	  3 17 16  1
 3  3	  4 17  2
 4  4	  5 18 17  3
 5  3	  6 18  4
 6  4	  7 19 18  5
 7  3	  8 19  6
 8  4	  9 23 19  7
 9  3	 10 23  8
10  4	 11 20 23  9
11  3	 12 20 10
12  4	 13 24 20 11
13  4	 14 25 24 12
14  4	  1 22 25 13
15  7	 17 18 19 20 21 22 16
16  5	  2 17 15 22  1
17  6	  2  3  4 18 15 16
18  6	  4  5  6 19 15 17
19  7	  6  7  8 23 20 15 18
20  8	 11 12 24 21 15 19 23 10
21  5	 22 15 20 24 25
22  6	 16 15 21 25 14  1
23  5	 19  8  9 10 20
24  5	 12 13 25 21 20
25  5	 22 21 24 13 14
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  503374  771662 
 634642  366354  236110  235855  503119  771407   24020  370832 
 631952 

8403.8416
24  14   18763   46595
 1   18 15
 1  4	  2 15 21 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 22 17  5
 7  4	  8 23 22  6
 8  4	  9 19 23  7
 9  3	 10 19  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	 13 24 20 11
13  3	 14 24 12
14  4	  1 21 24 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3  4 17 15
17  7	 16  4  5  6 22 18 15
18  5	 17 22 23 19 15
19  7	 18 23  8  9 10 20 15
20  7	 19 10 11 12 24 21 15
21  5	 20 24 14  1 15
22  5	 17  6  7 23 18
23  5	 18 22  7  8 19
24  5	 20 12 13 14 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  537129  455428 
 259702  334237  536854  741785  742036   75165  256182  928269 

7322.165
20  12    3214       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 20 17  8
10  3	 11 20  9
11  4	 12 19 20 10
12  4	  1 18 19 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  8	 16  7  8  9 20 19 18 13
18  5	 17 19 12  1 13
19  5	 17 20 11 12 18
20  5	 17  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  643612  844436  643843  443023 
 442790  643387  442560  255279 

7323.162
20  12    3151    5858
 2   17 13   9 17
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  5	  7 19 16 15  5
 7  3	  8 19  6
 8  4	  9 17 19  7
 9  3	 10 17  8
10  4	 11 20 17  9
11  3	 12 20 10
12  4	  1 18 20 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6 19 17 13
17  8	 16 19  8  9 10 20 18 13
18  5	 17 20 12  1 13
19  5	 16  6  7  8 17
20  5	 17 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  397753  188736  397482  633141 
 633393  398005  858546  633635 

7322.172
21  13    6755   29289
 1   19 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 21 18  8
10  3	 11 21  9
11  4	 12 20 21 10
12  3	 13 20 11
13  4	  1 19 20 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  5	 16  6  7 18 14
18  8	 17  7  8  9 21 20 19 14
19  5	 18 20 13  1 14
20  6	 18 21 11 12 13 19
21  5	 18  9 10 11 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  643612  844436  643843 
 443023  442790  643387  442560  255279 

7324.159
21  13    6728   29609
 1   17 18
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  5	  7 20 17 16  5
 7  3	  8 20  6
 8  4	  9 21 20  7
 9  3	 10 21  8
10  4	 11 18 21  9
11  3	 12 18 10
12  4	 13 19 18 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  5	 16  6 20 18 14
18  8	 17 20 21 10 11 12 19 14
19  5	 18 12 13  1 14
20  6	 17  6  7  8 21 18
21  5	 20  8  9 10 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  564830  565089  324319 
 324062  564568  799192  323805  564298 

7365.363
21  12    3637       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 21 16  7
 9  3	 10 21  8
10  5	 11 20 19 21  9
11  4	 12 18 20 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  8	 15  6  7  8 21 19 17 13
17  5	 16 19 20 18 13
18  6	 17 20 11 12  1 13
19  5	 16 21 10 20 17
20  5	 17 19 10 11 18
21  5	 16  8  9 10 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  532837  757981  758242  533099 
 354786  290065  288444  141794  479081 

7372.123
21  12    3507       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 21 16  7
 9  3	 10 21  8
10  4	 11 19 21  9
11  4	 12 20 19 10
12  4	  1 18 20 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  8	 15  6  7  8 21 19 17 13
17  5	 16 19 20 18 13
18  5	 17 20 12  1 13
19  6	 16 21 10 11 20 17
20  5	 17 19 11 12 18
21  5	 16  8  9 10 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  532837  757981  758242  533099 
 354786  290065  288444  141794  479081 

7564.159
22  14   14164  138557
 1   18 19
 1  4	  2 15 20 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  5	  8 21 18 17  6
 8  3	  9 21  7
 9  4	 10 22 21  8
10  3	 11 22  9
11  4	 12 19 22 10
12  3	 13 19 11
13  4	 14 20 19 12
14  3	  1 20 13
15  8	  2  3 16 17 18 19 20  1
16  5	  3  4  5 17 15
17  6	 16  5  6  7 18 15
18  5	 17  7 21 19 15
19  8	 18 21 22 11 12 13 20 15
20  5	 19 13 14  1 15
21  6	 18  7  8  9 22 19
22  5	 21  9 10 11 19
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  564830  565089 
 324319  324062  564568  799192  323805  564298 

7479.363
23  14   17386   83347
 1   17 18
 1  4	  2 15 20 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  5	  6 21 17 16  4
 6  3	  7 21  5
 7  4	  8 23 21  6
 8  3	  9 23  7
 9  4	 10 18 23  8
10  3	 11 18  9
11  5	 12 22 19 18 10
12  3	 13 22 11
13  4	 14 20 22 12
14  3	  1 20 13
15  8	  2  3 16 17 18 19 20  1
16  5	  3  4  5 17 15
17  5	 16  5 21 18 15
18  8	 17 21 23  9 10 11 19 15
19  5	 18 11 22 20 15
20  6	 19 22 13 14  1 15
21  6	 17  5  6  7 23 18
22  5	 19 11 12 13 20
23  5	 21  7  8  9 18
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  404963  193104 
 405205  619099  618871  404720  619346  618631  836309 

7566.9723
23  14   16997   77021
 3   18 15   8 18   6 18
 1  4	  2 15 21 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  5	  9 22 19 18  7
 9  3	 10 22  8
10  4	 11 20 22  9
11  3	 12 20 10
12  4	 13 23 20 11
13  3	 14 23 12
14  4	  1 21 23 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3  4 17 15
17  6	 16  4  5  6 18 15
18  6	 17  6  7  8 19 15
19  5	 18  8 22 20 15
20  8	 19 22 10 11 12 23 21 15
21  5	 20 23 14  1 15
22  5	 19  8  9 10 20
23  5	 20 12 13 14 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  779816  780031 
 515922  302771  302515  522497  779595  258213  712768 

11082.364
23  13    9493       0
 0 
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 20 15  3
 5  4	  6 21 20  4
 6  3	  7 21  5
 7  4	  8 17 21  6
 8  3	  9 17  7
 9  4	 10 22 17  8
10  4	 11 23 22  9
11  3	 12 23 10
12  4	 13 19 23 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4 20 16 14
16  5	 15 20 21 17 14
17  8	 16 21  7  8  9 22 18 14
18  5	 17 22 23 19 14
19  6	 18 23 12 13  1 14
20  5	 15  4  5 21 16
21  6	 16 20  5  6  7 17
22  5	 17  9 10 23 18
23  6	 18 22 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  631277  725726  500384 
 364013  492856  716015  500605  293607  284918  492631 

0.586818122
23  13    8874       0
 0 
 1  5	  2 16 15 21 13
 2  4	  3 17 16  1
 3  3	  4 17  2
 4  4	  5 22 17  3
 5  3	  6 22  4
 6  4	  7 20 22  5
 7  4	  8 18 20  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 23 19 10
12  3	 13 23 11
13  4	  1 21 23 12
14  5	 17 18 19 15 16
15  5	 14 19 21  1 16
16  5	  2 17 14 15  1
17  8	  2  3  4 22 20 18 14 16
18  7	  8  9 19 14 17 20  7
19  8	  9 10 11 23 21 15 14 18
20  5	 17 22  6  7 18
21  5	  1 15 19 23 13
22  5	 17  4  5  6 20
23  5	 19 11 12 13 21
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  507384  444111  274936 
 441642  697715  697985  640114  636796  383014  885548 

439322.122
17  10     603       0
 0 
 1  4	  2 11 17 10
 2  3	  3 11  1
 3  4	  4 12 11  2
 4  3	  5 12  3
 5  4	  6 13 12  4
 6  4	  7 14 13  5
 7  4	  8 15 14  6
 8  4	  9 16 15  7
 9  4	 10 17 16  8
10  3	  1 17  9
11  9	  2  3 12 13 14 15 16 17  1
12  5	  3  4  5 13 11
13  5	 12  5  6 14 11
14  5	 13  6  7 15 11
15  5	 14  7  8 16 11
16  5	 15  8  9 17 11
17  5	 16  9 10  1 11
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  732639  732864  452357  232052  231780  460981 
 732410 

439320.439322
19  11    1507       0
 0 
 1  5	  2 13 12 19 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  5	  7 16 12 15  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  4	 10 18 17  8
10  4	 11 19 18  9
11  3	  1 19 10
12  9	 14 15  6 16 17 18 19  1 13
13  5	  2  3 14 12  1
14  5	  3  4 15 12 13
15  5	  4  5  6 12 14
16  5	  7  8 17 12  6
17  5	  8  9 18 12 16
18  5	  9 10 19 12 17
19  5	 10 11  1 12 18
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  527858  315732  527567  733530  753138 
 635581  412349  297458 

439322.442802
20  11    1644       0
 0 
 1  5	  2 13 12 19 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 15 14  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  5	  9 18 12 17  7
 9  4	 10 20 18  8
10  3	 11 20  9
11  4	  1 19 20 10
12  9	 14 15 16 17  8 18 19  1 13
13  5	  2  3 14 12  1
14  5	  3  4 15 12 13
15  5	  4  5 16 12 14
16  5	  5  6 17 12 15
17  5	  6  7  8 12 16
18  5	  9 20 19 12  8
19  5	  1 12 18 20 11
20  5	 18  9 10 11 19
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  517606  796134  767724  517958  268012 
 233958  383291  645435  513161 

439322.126
18  11    1259     810
 1   16 12
 1  4	  2 12 18 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  4	  8 16 15  6
 8  4	  9 17 16  7
 9  3	 10 17  8
10  4	 11 18 17  9
11  3	  1 18 10
12  9	  2  3 13 14 15 16 17 18  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  5	 14  6  7 16 12
16  5	 15  7  8 17 12
17  6	 16  8  9 10 18 12
18  5	 17 10 11  1 12
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  732639  732864  452357  232052  231780 
 460981  732410 

439326.122
18  11    1273       0
 0 
 1  4	  2 12 18 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  4	  8 16 15  6
 8  3	  9 16  7
 9  4	 10 17 16  8
10  4	 11 18 17  9
11  3	  1 18 10
12  9	  2  3 13 14 15 16 17 18  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  5	 14  6  7 16 12
16  6	 15  7  8  9 17 12
17  5	 16  9 10 18 12
18  5	 17 10 11  1 12
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  732639  732864  452357  232052  231780 
 460981  732410 

439322.363
19  11    1520       0
 0 
 1  4	  2 12 18 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  4	  8 16 15  6
 8  5	  9 19 17 16  7
 9  3	 10 19  8
10  4	 11 18 19  9
11  3	  1 18 10
12  9	  2  3 13 14 15 16 17 18  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  5	 14  6  7 16 12
16  5	 15  7  8 17 12
17  5	 16  8 19 18 12
18  6	 17 19 10 11  1 12
19  5	 17  8  9 10 18
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  692740  692971  450334  269951  269692 
 465140  692522  622657 

439322.1306802
21  12    3862       0
 0 
 1  5	  2 14 13 20 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 16 15  3
 5  4	  6 17 16  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  5	  9 19 13 18  7
 9  4	 10 21 19  8
10  3	 11 21  9
11  4	 12 20 21 10
12  3	  1 20 11
13  9	 15 16 17 18  8 19 20  1 14
14  5	  2  3 15 13  1
15  5	  3  4 16 13 14
16  5	  4  5 17 13 15
17  5	  5  6 18 13 16
18  5	  6  7  8 13 17
19  5	  9 21 20 13  8
20  6	 12  1 13 19 21 11
21  5	 19  9 10 11 20
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  517606  796134  767724  517958 
 268012  233958  383291  645435  513161 

439563.442802
22  12    3844       0
 0 
 1  5	  2 14 13 20 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  5	  7 21 17 16  5
 7  3	  8 21  6
 8  4	  9 18 21  7
 9  5	 10 19 13 18  8
10  4	 11 22 19  9
11  3	 12 22 10
12  4	  1 20 22 11
13  9	 15 16 17 18  9 19 20  1 14
14  5	  2  3 15 13  1
15  5	  3  4 16 13 14
16  6	  4  5  6 17 13 15
17  5	  6 21 18 13 16
18  5	  9 13 17 21  8
19  5	 10 22 20 13  9
20  5	  1 13 19 22 12
21  5	 17  6  7  8 18
22  5	 19 10 11 12 20
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  509422  725486  783107  509842 
 241407  291310  373001  659721   23126  514070 

439326.126
19  12    2669    9397
 3   17 13   7 17   9 17
 1  4	  2 13 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	 12 19 18 10
12  3	  1 19 11
13  9	  2  3 14 15 16 17 18 19  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  6	 16  7  8  9 18 13
18  6	 17  9 10 11 19 13
19  5	 18 11 12  1 13
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  732639  732864  452357  232052 
 231780  460981  732410 

453722.126
19  12    2677    9627
 1   16 13
 1  4	  2 13 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  4	  9 17 16  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	 12 19 18 10
12  3	  1 19 11
13  9	  2  3 14 15 16 17 18 19  1
14  5	  3  4  5 15 13
15  6	 14  5  6  7 16 13
16  5	 15  7  8 17 13
17  5	 16  8  9 18 13
18  6	 17  9 10 11 19 13
19  5	 18 11 12  1 13
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  732639  732864  452357  232052 
 231780  460981  732410 

439322.368
20  12    3233       0
 0 
 1  4	  2 13 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  4	 10 20 18  8
10  3	 11 20  9
11  4	 12 19 20 10
12  3	  1 19 11
13  9	  2  3 14 15 16 17 18 19  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  5	 16  7  8 18 13
18  6	 17  8  9 20 19 13
19  6	 18 20 11 12  1 13
20  5	 18  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  692740  692971  450334  269951 
 269692  465140  692522  622657 

439326.363
20  12    3235       0
 0 
 1  4	  2 13 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  5	 10 20 18 17  8
10  3	 11 20  9
11  4	 12 19 20 10
12  3	  1 19 11
13  9	  2  3 14 15 16 17 18 19  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  6	 16  7  8  9 18 13
18  5	 17  9 20 19 13
19  6	 18 20 11 12  1 13
20  5	 18  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  692740  692971  450334  269951 
 269692  465140  692522  622657 

439562.128
20  12    3195    7746
 1   17 13
 1  4	  2 13 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  4	 10 18 17  8
10  4	 11 20 18  9
11  3	 12 20 10
12  4	  1 19 20 11
13  9	  2  3 14 15 16 17 18 19  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  6	 15  6  7  8 17 13
17  5	 16  8  9 18 13
18  6	 17  9 10 20 19 13
19  5	 18 20 12  1 13
20  5	 18 10 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  692740  692971  450334  269951 
 269692  465140  692522  622657 

439562.363
20  12    3228       0
 0 
 1  4	  2 13 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  5	 10 20 18 17  8
10  3	 11 20  9
11  4	 12 19 20 10
12  3	  1 19 11
13  9	  2  3 14 15 16 17 18 19  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  6	 15  6  7  8 17 13
17  5	 16  8  9 18 13
18  5	 17  9 20 19 13
19  6	 18 20 11 12  1 13
20  5	 18  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  692740  692971  450334  269951 
 269692  465140  692522  622657 

439562.7326
20  12    3268       0
 0 
 1  4	  2 13 20 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 19 18  9
11  4	 12 20 19 10
12  3	  1 20 11
13  9	  2 14 15 16 17 18 19 20  1
14  5	  2  3  4 15 13
15  5	 14  4  5 16 13
16  6	 15  5  6  7 17 13
17  5	 16  7  8 18 13
18  6	 17  8  9 10 19 13
19  5	 18 10 11 20 13
20  5	 19 11 12  1 13
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  735727  733951  528172  343740 
 274927  341292  525494  735456 

453722.363
20  12    3229    2471
 1   19 13
 1  4	  2 13 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  4	  9 17 16  7
 9  5	 10 20 18 17  8
10  3	 11 20  9
11  4	 12 19 20 10
12  3	  1 19 11
13  9	  2  3 14 15 16 17 18 19  1
14  5	  3  4  5 15 13
15  6	 14  5  6  7 16 13
16  5	 15  7  8 17 13
17  5	 16  8  9 18 13
18  5	 17  9 20 19 13
19  6	 18 20 11 12  1 13
20  5	 18  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  692740  692971  450334  269951 
 269692  465140  692522  622657 

439323.364
20  11    1664       0
 0 
 1  4	  2 12 18 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  5	  8 19 16 15  6
 8  4	  9 20 19  7
 9  3	 10 20  8
10  4	 11 18 20  9
11  3	  1 18 10
12  9	  2  3 13 14 15 16 17 18  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  5	 14  6  7 16 12
16  5	 15  7 19 17 12
17  5	 16 19 20 18 12
18  6	 17 20 10 11  1 12
19  5	 16  7  8 20 17
20  6	 17 19  8  9 10 18
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  660840  660569  889054  889320  661103 
 461290  387358  389826  217578 

443166.126
21  13    6827   39359
 3   18 14   8 18  10 18
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  5	  6 21 16 15  4
 6  3	  7 21  5
 7  4	  8 17 21  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 19 18  9
11  3	 12 19 10
12  4	 13 20 19 11
13  3	  1 20 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  5	 15  5 21 17 14
17  6	 16 21  7  8 18 14
18  6	 17  8  9 10 19 14
19  6	 18 10 11 12 20 14
20  5	 19 12 13  1 14
21  5	 16  5  6  7 17
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  726512  726321  483564 
 267643  267900  484078  726712  256135 

453722.368
21  13    6823   27530
 1   17 14
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  4	 10 19 18  8
10  4	 11 21 19  9
11  3	 12 21 10
12  4	 13 20 21 11
13  3	  1 20 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  5	 16  7  8 18 14
18  5	 17  8  9 19 14
19  6	 18  9 10 21 20 14
20  6	 19 21 12 13  1 14
21  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  692740  692971  450334 
 269951  269692  465140  692522  622657 

453722.7566
21  13    6874   21648
 1   17 14
 1  4	  2 14 21 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	 13 21 20 11
13  3	  1 21 12
14  9	  2 15 16 17 18 19 20 21  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  5	 16  6  7 18 14
18  5	 17  7  8 19 14
19  6	 18  8  9 10 20 14
20  6	 19 10 11 12 21 14
21  5	 20 12 13  1 14
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  735727  733951  528172 
 343740  274927  341292  525494  735456 

453726.363
21  13    6905   30359
 1   17 14
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  5	 11 21 19 18  9
11  3	 12 21 10
12  4	 13 20 21 11
13  3	  1 20 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  5	 16  7  8 18 14
18  6	 17  8  9 10 19 14
19  5	 18 10 21 20 14
20  6	 19 21 12 13  1 14
21  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  692740  692971  450334 
 269951  269692  465140  692522  622657 

453786.126
21  13    6886   35582
 1   19 18
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  5	  8 21 17 16  6
 8  3	  9 21  7
 9  4	 10 18 21  8
10  4	 11 19 18  9
11  3	 12 19 10
12  4	 13 20 19 11
13  3	  1 20 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  5	 16  7 21 18 14
18  6	 17 21  9 10 19 14
19  6	 18 10 11 12 20 14
20  5	 19 12 13  1 14
21  5	 17  7  8  9 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  759294  759519  522008 
 323195  322938  519377  759068  122363 

453963.126
21  13    6758   28062
 3   17 14   9 17   7 17
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  5	 10 21 18 17  8
10  3	 11 21  9
11  4	 12 19 21 10
12  4	 13 20 19 11
13  3	  1 20 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  6	 16  7  8  9 18 14
18  5	 17  9 21 19 14
19  6	 18 21 11 12 20 14
20  5	 19 12 13  1 14
21  5	 18  9 10 11 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  726512  726712  484078 
 267900  267643  483564  726321  256135 

439322.22086
22  13    8258       0
 0 
 1  4	  2 14 21 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  4	  6 17 16  4
 6  4	  7 18 17  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 20 19  8
10  4	 11 22 20  9
11  3	 12 22 10
12  4	 13 21 22 11
13  3	  1 21 12
14  9	  2 15 16 17 18 19 20 21  1
15  5	  2  3  4 16 14
16  5	 15  4  5 17 14
17  5	 16  5  6 18 14
18  5	 17  6  7 19 14
19  6	 18  7  8  9 20 14
20  6	 19  9 10 22 21 14
21  6	 20 22 12 13  1 14
22  5	 20 10 11 12 21
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  763401  763673  543559 
 358088  286217  346420  540877  763124  689186 

439568.363
21  12    3486       0
 0 
 1  4	  2 13 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  4	 10 20 17  8
10  4	 11 21 20  9
11  4	 12 19 21 10
12  3	  1 19 11
13  9	  2  3 14 15 16 17 18 19  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  6	 15  6  7  8 17 13
17  6	 16  8  9 20 18 13
18  5	 17 20 21 19 13
19  6	 18 21 11 12  1 13
20  5	 17  9 10 21 18
21  5	 18 20 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  660840  660569  889054  889320 
 661103  461290  387358  389826  217578 

453723.364
21  12    3602    2471
 1   19 13
 1  4	  2 13 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  5	  9 20 17 16  7
 9  4	 10 21 20  8
10  3	 11 21  9
11  4	 12 19 21 10
12  3	  1 19 11
13  9	  2  3 14 15 16 17 18 19  1
14  5	  3  4  5 15 13
15  6	 14  5  6  7 16 13
16  5	 15  7  8 17 13
17  5	 16  8 20 18 13
18  5	 17 20 21 19 13
19  6	 18 21 11 12  1 13
20  5	 17  8  9 21 18
21  6	 18 20  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  660840  660569  889054  889320 
 661103  461290  387358  389826  217578 

454086.123
22  13    7560   23067
 1   17 16
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 21 17  7
 9  3	 10 21  8
10  4	 11 18 21  9
11  5	 12 22 19 18 10
12  3	 13 22 11
13  4	  1 20 22 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  6	 16  7  8 21 18 14
18  6	 17 21 10 11 19 14
19  5	 18 11 22 20 14
20  5	 19 22 13  1 14
21  5	 17  8  9 10 18
22  5	 19 11 12 13 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  785909  786127  546578 
 354939  354678  546009  785685  124405  720963 

1735326.363
22  13    8285       0
 0 
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 21 15  4
 6  3	  7 21  5
 7  5	  8 17 16 21  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  5	 11 22 19 18  9
11  3	 12 22 10
12  4	 13 20 22 11
13  3	  1 20 12
14  9	  2  3 15 16 17 18 19 20  1
15  6	  3  4  5 21 16 14
16  5	 15 21  7 17 14
17  5	 16  7  8 18 14
18  6	 17  8  9 10 19 14
19  5	 18 10 22 20 14
20  6	 19 22 12 13  1 14
21  5	 15  5  6  7 16
22  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  751090  751326  517894 
 320107  319862  522467  750856  665525  674861 

439384.460806
24  13   10740       0
 0 
 1  5	  2 15 14 21 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  5	  5 22 17 16  3
 5  4	  6 23 22  4
 6  3	  7 23  5
 7  4	  8 19 23  6
 8  3	  9 19  7
 9  5	 10 20 14 19  8
10  3	 11 20  9
11  4	 12 24 20 10
12  3	 13 24 11
13  4	  1 21 24 12
14  9	 16 17 18 19  9 20 21  1 15
15  5	  2  3 16 14  1
16  5	  3  4 17 14 15
17  5	  4 22 18 14 16
18  5	 19 14 17 22 23
19  6	  8  9 14 18 23  7
20  6	 10 11 24 21 14  9
21  5	  1 14 20 24 13
22  5	  4  5 23 18 17
23  6	 19 18 22  5  6  7
24  5	 20 11 12 13 21
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  511472  732524  732768 
 511725  323172  268698  377107  640275  253749  116324  515122 

453963.364
22  13    7452   25454
 3   17 14   9 17   7 17
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  5	 10 21 18 17  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 20 22 11
13  3	  1 20 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  6	 16  7  8  9 18 14
18  5	 17  9 21 19 14
19  5	 18 21 22 20 14
20  6	 19 22 12 13  1 14
21  5	 18  9 10 22 19
22  6	 19 21 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  660840  660569  889054 
 889320  661103  461290  387358  389826  217578 

1735566.363
23  14   17599   75301
 3   19 15  11 19   9 19
 1  4	  2 15 21 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 22 16  4
 6  3	  7 22  5
 7  5	  8 18 17 22  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  5	 12 23 20 19 10
12  3	 13 23 11
13  4	 14 21 23 12
14  3	  1 21 13
15  9	  2  3 16 17 18 19 20 21  1
16  6	  3  4  5 22 17 15
17  5	 16 22  7 18 15
18  6	 17  7  8  9 19 15
19  6	 18  9 10 11 20 15
20  5	 19 11 23 21 15
21  6	 20 23 13 14  1 15
22  5	 16  5  6  7 17
23  5	 20 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  751090  751326 
 517894  320107  319862  522467  750856  665525  674861 

439322.140
20  12    3127       0
 0 
 1  4	  2 13 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 20 18  9
11  3	 12 20 10
12  4	  1 19 20 11
13  9	  2  3 14 15 16 17 18 19  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  5	 16  7  8 18 13
18  7	 17  8  9 10 20 19 13
19  5	 18 20 12  1 13
20  5	 18 10 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  692740  692971  450334  269951 
 269692  465140  692522  622657 

439323.136
20  12    3139    2471
 1   17 13
 1  4	  2 13 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  5	  8 20 17 16  6
 8  3	  9 20  7
 9  4	 10 18 20  8
10  3	 11 18  9
11  4	 12 19 18 10
12  3	  1 19 11
13  9	  2  3 14 15 16 17 18 19  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  5	 16  7 20 18 13
18  7	 17 20  9 10 11 19 13
19  5	 18 11 12  1 13
20  5	 17  7  8  9 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  726512  726712  484078  267900 
 267643  483564  726321  256135 

439396.122
20  12    3144       0
 0 
 1  4	  2 13 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  5	  7 20 16 15  5
 7  3	  8 20  6
 8  4	  9 17 20  7
 9  3	 10 17  8
10  4	 11 18 17  9
11  4	 12 19 18 10
12  3	  1 19 11
13  9	  2  3 14 15 16 17 18 19  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6 20 17 13
17  7	 16 20  8  9 10 18 13
18  5	 17 10 11 19 13
19  5	 18 11 12  1 13
20  5	 16  6  7  8 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  759294  759519  522008  323195 
 322938  519377  759068  122363 

439328.136
21  13    6699   14471
 4   19 14   1 14   3 14  12 19
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  4	  9 21 18  7
 9  3	 10 21  8
10  4	 11 19 21  9
11  3	 12 19 10
12  4	 13 20 19 11
13  3	  1 20 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  5	 16  6  7 18 14
18  6	 17  7  8 21 19 14
19  7	 18 21 10 11 12 20 14
20  5	 19 12 13  1 14
21  5	 18  8  9 10 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  726512  726712  484078 
 267900  267643  483564  726321  256135 

439340.126
21  13    6723   13440
 1   18 14
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 21 18  8
10  3	 11 21  9
11  4	 12 19 21 10
12  4	 13 20 19 11
13  3	  1 20 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  5	 16  6  7 18 14
18  7	 17  7  8  9 21 19 14
19  6	 18 21 11 12 20 14
20  5	 19 12 13  1 14
21  5	 18  9 10 11 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  726512  726712  484078 
 267900  267643  483564  726321  256135 

453722.140
21  13    6581   31686
 1   18 14
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 21 19 10
12  3	 13 21 11
13  4	  1 20 21 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  5	 16  7  8 18 14
18  5	 17  8  9 19 14
19  7	 18  9 10 11 21 20 14
20  5	 19 21 13  1 14
21  5	 19 11 12 13 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  692740  692971  450334 
 269951  269692  465140  692522  622657 

453723.136
21  13    6638   29609
 1   18 14
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  5	  9 21 18 17  7
 9  3	 10 21  8
10  4	 11 19 21  9
11  3	 12 19 10
12  4	 13 20 19 11
13  3	  1 20 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  5	 16  7  8 18 14
18  5	 17  8 21 19 14
19  7	 18 21 10 11 12 20 14
20  5	 19 12 13  1 14
21  5	 18  8  9 10 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  726512  726712  484078 
 267900  267643  483564  726321  256135 

439326.1023
22  13    7863       0
 0 
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  5	 10 21 19 18  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 20 22 11
13  3	  1 20 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  5	 16  6  7 18 14
18  6	 17  7  8  9 19 14
19  5	 18  9 21 20 14
20  7	 19 21 22 12 13  1 14
21  5	 19  9 10 22 20
22  5	 21 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  706059  706264  478995 
 298635  298399  478477  705851  633949  865416 

439347.123
21  12    3608       0
 0 
 1  4	  2 13 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 20 17  8
10  3	 11 20  9
11  4	 12 21 20 10
12  4	  1 19 21 11
13  9	  2  3 14 15 16 17 18 19  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  7	 16  7  8  9 20 18 13
18  5	 17 20 21 19 13
19  5	 18 21 12  1 13
20  6	 17  9 10 11 21 18
21  5	 18 20 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  660840  660569  889054  889320 
 661103  461290  387358  389826  217578 

439396.363
22  13    8018       0
 0 
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  5	  7 21 17 16  5
 7  3	  8 21  6
 8  4	  9 18 21  7
 9  3	 10 18  8
10  5	 11 22 19 18  9
11  3	 12 22 10
12  4	 13 20 22 11
13  3	  1 20 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  5	 16  6 21 18 14
18  7	 17 21  8  9 10 19 14
19  5	 18 10 22 20 14
20  6	 19 22 12 13  1 14
21  5	 17  6  7  8 18
22  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  785909  786127  546578 
 354939  354678  546009  785685  124405  720963 

439682.140
22  13    7959       0
 0 
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 21 17  6
 8  3	  9 21  7
 9  5	 10 19 18 21  8
10  3	 11 19  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	  1 20 22 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  6	 16  6  7 21 18 14
18  5	 17 21  9 19 14
19  7	 18  9 10 11 22 20 14
20  5	 19 22 13  1 14
21  5	 17  7  8  9 18
22  5	 19 11 12 13 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  785909  786127  546578 
 354939  354678  546009  785685  124405  720963 

440402.363
22  13    7976       0
 0 
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 21 17  7
 9  3	 10 21  8
10  6	 11 22 19 18 21  9
11  3	 12 22 10
12  4	 13 20 22 11
13  3	  1 20 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  7	 16  6  7  8 21 18 14
18  5	 17 21 10 19 14
19  5	 18 10 22 20 14
20  6	 19 22 12 13  1 14
21  5	 17  8  9 10 18
22  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  785909  786127  546578 
 354939  354678  546009  785685  124405  720963 

440403.126
21  12    3491       0
 0 
 1  4	  2 13 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 20 16  7
 9  4	 10 21 20  8
10  4	 11 18 21  9
11  4	 12 19 18 10
12  3	  1 19 11
13  9	  2  3 14 15 16 17 18 19  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  7	 15  6  7  8 20 17 13
17  5	 16 20 21 18 13
18  6	 17 21 10 11 19 13
19  5	 18 11 12  1 13
20  5	 16  8  9 21 17
21  5	 17 20  9 10 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  676467  912192  611227  376527 
 466390  676169  952788  190934  383199 

440823.122
21  12    3632       0
 0 
 1  4	  2 13 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 20 16  7
 9  3	 10 20  8
10  4	 11 21 20  9
11  5	 12 19 18 21 10
12  3	  1 19 11
13  9	  2  3 14 15 16 17 18 19  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  7	 15  6  7  8 20 17 13
17  5	 16 20 21 18 13
18  5	 17 21 11 19 13
19  5	 18 11 12  1 13
20  6	 16  8  9 10 21 17
21  5	 17 20 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  676467  912192  611227  376527 
 466390  676169  952788  190934  383199 

705722.363
22  13    7963       0
 0 
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 21 15  3
 5  3	  6 21  4
 6  4	  7 16 21  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  4	 10 18 17  8
10  5	 11 22 19 18  9
11  3	 12 22 10
12  4	 13 20 22 11
13  3	  1 20 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4 21 16 14
16  7	 15 21  6  7  8 17 14
17  5	 16  8  9 18 14
18  5	 17  9 10 19 14
19  5	 18 10 22 20 14
20  6	 19 22 12 13  1 14
21  5	 15  4  5  6 16
22  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  751090  751326  517894 
 320107  319862  522467  750856  665525  674861 

453963.136
22  14   13902  137874
 3   18 15   9 18   7 18
 1  4	  2 15 21 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  5	 10 22 19 18  8
10  3	 11 22  9
11  4	 12 20 22 10
12  3	 13 20 11
13  4	 14 21 20 12
14  3	  1 21 13
15  9	  2  3 16 17 18 19 20 21  1
16  5	  3  4  5 17 15
17  6	 16  5  6  7 18 15
18  6	 17  7  8  9 19 15
19  5	 18  9 22 20 15
20  7	 19 22 11 12 13 21 15
21  5	 20 13 14  1 15
22  5	 19  9 10 11 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  726512  726712 
 484078  267900  267643  483564  726321  256135 

439562.8168
23  14   17321   30446
 3   18 15   5 18   7 18
 1  4	  2 15 22 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  4	  6 18 17  4
 6  3	  7 18  5
 7  4	  8 19 18  6
 8  4	  9 20 19  7
 9  4	 10 23 20  8
10  3	 11 23  9
11  4	 12 21 23 10
12  3	 13 21 11
13  4	 14 22 21 12
14  3	  1 22 13
15  9	  2 16 17 18 19 20 21 22  1
16  5	  2  3  4 17 15
17  5	 16  4  5 18 15
18  6	 17  5  6  7 19 15
19  5	 18  7  8 20 15
20  6	 19  8  9 23 21 15
21  7	 20 23 11 12 13 22 15
22  5	 21 13 14  1 15
23  5	 20  9 10 11 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  792048  792316 
 564000  367282  283120  359729  560303  791778  348228 

439589.122
23  14   17335   93016
 4   18 15  20 19   6 18   8 18
 1  4	  2 15 21 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  4	 10 23 19  8
10  3	 11 23  9
11  4	 12 22 23 10
12  3	 13 22 11
13  5	 14 21 20 22 12
14  3	  1 21 13
15  9	  2  3 16 17 18 19 20 21  1
16  5	  3  4  5 17 15
17  5	 16  5  6 18 15
18  6	 17  6  7  8 19 15
19  7	 18  8  9 23 22 20 15
20  5	 19 22 13 21 15
21  5	 20 13 14  1 15
22  6	 19 23 11 12 13 20
23  5	 19  9 10 11 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  736750  736983 
 504583  339542  339330  507083  736513  263325   98638 

440823.126
22  13    8231       0
 0 
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 21 17  7
 9  3	 10 21  8
10  4	 11 22 21  9
11  4	 12 19 22 10
12  4	 13 20 19 11
13  3	  1 20 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  7	 16  6  7  8 21 18 14
18  5	 17 21 22 19 14
19  6	 18 22 11 12 20 14
20  5	 19 12 13  1 14
21  6	 17  8  9 10 22 18
22  5	 18 21 10 11 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  676467  912192  611227 
 376527  466390  676169  952788  190934  383199 

453747.123
22  13    7562   26254
 1   17 14
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 22 21 11
13  4	  1 20 22 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  5	 16  7  8 18 14
18  7	 17  8  9 10 21 19 14
19  5	 18 21 22 20 14
20  5	 19 22 13  1 14
21  6	 18 10 11 12 22 19
22  5	 19 21 12 13 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  660840  660569  889054 
 889320  661103  461290  387358  389826  217578 

453962.8402
23  14   16900   62388
 1   20 15
 1  4	  2 15 22 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  4	 10 20 19  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 23 21 11
13  3	 14 23 12
14  4	  1 22 23 13
15  9	  2 16 17 18 19 20 21 22  1
16  5	  2  3  4 17 15
17  6	 16  4  5  6 18 15
18  6	 17  6  7  8 19 15
19  5	 18  8  9 20 15
20  5	 19  9 10 21 15
21  7	 20 10 11 12 23 22 15
22  5	 21 23 14  1 15
23  5	 21 12 13 14 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  763401  763673 
 543559  358088  286217  346420  540877  763124  689186 

460940.126
23  14   17038   40992
 1   19 15
 1  4	  2 15 21 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  4	  7 22 17  5
 7  3	  8 22  6
 8  5	  9 19 18 22  7
 9  3	 10 19  8
10  4	 11 23 19  9
11  3	 12 23 10
12  4	 13 20 23 11
13  4	 14 21 20 12
14  3	  1 21 13
15  9	  2  3 16 17 18 19 20 21  1
16  5	  3  4  5 17 15
17  6	 16  5  6 22 18 15
18  5	 17 22  8 19 15
19  7	 18  8  9 10 23 20 15
20  6	 19 23 12 13 21 15
21  5	 20 13 14  1 15
22  5	 17  6  7  8 18
23  5	 19 10 11 12 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  767475  767695 
 506657  276097  275826  500932  767252  238467  238692 

504123.136
23  14   16376   88098
 1   18 15
 1  4	  2 15 21 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 22 17  6
 8  3	  9 22  7
 9  6	 10 23 19 18 22  8
10  3	 11 23  9
11  4	 12 20 23 10
12  3	 13 20 11
13  4	 14 21 20 12
14  3	  1 21 13
15  9	  2  3 16 17 18 19 20 21  1
16  5	  3  4  5 17 15
17  7	 16  5  6  7 22 18 15
18  5	 17 22  9 19 15
19  5	 18  9 23 20 15
20  7	 19 23 11 12 13 21 15
21  5	 20 13 14  1 15
22  5	 17  7  8  9 18
23  5	 19  9 10 11 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  767475  767695 
 506657  276097  275826  500932  767252  238467  238692 

453722.165
23  14   16837   81302
 1   19 15
 1  4	  2 15 21 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  4	  9 19 18  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 23 20 10
12  3	 13 23 11
13  4	 14 22 23 12
14  4	  1 21 22 13
15  9	  2  3 16 17 18 19 20 21  1
16  5	  3  4  5 17 15
17  6	 16  5  6  7 18 15
18  5	 17  7  8 19 15
19  5	 18  8  9 20 15
20  8	 19  9 10 11 23 22 21 15
21  5	 20 22 14  1 15
22  5	 20 23 13 14 21
23  5	 20 11 12 13 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  785902  786127 
 536311  337509  337264  546029  785685  705597  467984 

26359322.122
19  11    1467       0
 0 
 1  4	  2 12 19 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  4	  8 16 15  6
 8  4	  9 17 16  7
 9  4	 10 18 17  8
10  4	 11 19 18  9
11  3	  1 19 10
12 10	  2  3 13 14 15 16 17 18 19  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  5	 14  6  7 16 12
16  5	 15  7  8 17 12
17  5	 16  8  9 18 12
18  5	 17  9 10 19 12
19  5	 18 10 11  1 12
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  735727  733951  528172  343740  274927 
 341292  525494  735456 

26359322.126
20  12    3147    2471
 1   18 13
 1  4	  2 13 20 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 20 19 10
12  3	  1 20 11
13 10	  2  3 14 15 16 17 18 19 20  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  5	 16  7  8 18 13
18  5	 17  8  9 19 13
19  6	 18  9 10 11 20 13
20  5	 19 11 12  1 13
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  735727  733951  528172  343740 
 274927  341292  525494  735456 

26359326.122
20  12    3130       0
 0 
 1  4	  2 13 20 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 19 18  9
11  4	 12 20 19 10
12  3	  1 20 11
13 10	  2  3 14 15 16 17 18 19 20  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  5	 16  7  8 18 13
18  6	 17  8  9 10 19 13
19  5	 18 10 11 20 13
20  5	 19 11 12  1 13
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  735727  733951  528172  343740 
 274927  341292  525494  735456 

26359326.126
21  13    6623   27408
 3   19 14   8 19  10 19
 1  4	  2 14 21 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	 13 21 20 11
13  3	  1 21 12
14 10	  2  3 15 16 17 18 19 20 21  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  5	 16  6  7 18 14
18  5	 17  7  8 19 14
19  6	 18  8  9 10 20 14
20  6	 19 10 11 12 21 14
21  5	 20 12 13  1 14
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  735727  733951  528172 
 343740  274927  341292  525494  735456 

26373722.126
21  13    6609   27739
 1   18 14
 1  4	  2 14 21 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  4	 10 19 18  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	 13 21 20 11
13  3	  1 21 12
14 10	  2  3 15 16 17 18 19 20 21  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  6	 16  6  7  8 18 14
18  5	 17  8  9 19 14
19  5	 18  9 10 20 14
20  6	 19 10 11 12 21 14
21  5	 20 12 13  1 14
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  735727  733951  528172 
 343740  274927  341292  525494  735456 

27223322.126
21  13    6662   29609
 1   17 14
 1  4	  2 14 21 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  4	 10 19 18  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	 13 21 20 11
13  3	  1 21 12
14 10	  2  3 15 16 17 18 19 20 21  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  5	 16  7  8 18 14
18  5	 17  8  9 19 14
19  5	 18  9 10 20 14
20  6	 19 10 11 12 21 14
21  5	 20 12 13  1 14
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  735727  733951  528172 
 343740  274927  341292  525494  735456 

26359326.363
22  13    8085       0
 0 
 1  4	  2 14 21 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  5	 11 22 20 19  9
11  3	 12 22 10
12  4	 13 21 22 11
13  3	  1 21 12
14 10	  2  3 15 16 17 18 19 20 21  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  5	 16  6  7 18 14
18  5	 17  7  8 19 14
19  6	 18  8  9 10 20 14
20  5	 19 10 22 21 14
21  6	 20 22 12 13  1 14
22  5	 20 10 11 12 21
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  763401  763673  543559 
 358088  286217  346420  540877  763124  689186 

26373786.122
22  13    7981       0
 0 
 1  4	  2 14 21 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  5	  9 22 18 17  7
 9  3	 10 22  8
10  4	 11 19 22  9
11  4	 12 20 19 10
12  4	 13 21 20 11
13  3	  1 21 12
14 10	  2  3 15 16 17 18 19 20 21  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  6	 16  6  7  8 18 14
18  5	 17  8 22 19 14
19  6	 18 22 10 11 20 14
20  5	 19 11 12 21 14
21  5	 20 12 13  1 14
22  5	 18  8  9 10 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  777708  777994  551726 
 359107  303596  361746  563356  777424  137549 

26373786.126
23  14   17058  101165
 1   21 20
 1  4	  2 15 22 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  5	  9 23 19 18  7
 9  3	 10 23  8
10  4	 11 20 23  9
11  4	 12 21 20 10
12  3	 13 21 11
13  4	 14 22 21 12
14  3	  1 22 13
15 10	  2  3 16 17 18 19 20 21 22  1
16  5	  3  4  5 17 15
17  5	 16  5  6 18 15
18  6	 17  6  7  8 19 15
19  5	 18  8 23 20 15
20  6	 19 23 10 11 21 15
21  6	 20 11 12 13 22 15
22  5	 21 13 14  1 15
23  5	 19  8  9 10 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  777708  777994 
 551726  359107  303596  361746  563356  777424  137549 

26359340.122
22  13    7770       0
 0 
 1  4	  2 14 21 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 22 19  9
11  3	 12 22 10
12  5	 13 21 20 22 11
13  3	  1 21 12
14 10	  2  3 15 16 17 18 19 20 21  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  5	 16  6  7 18 14
18  5	 17  7  8 19 14
19  7	 18  8  9 10 22 20 14
20  5	 19 22 12 21 14
21  5	 20 12 13  1 14
22  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  792048  792316  564000 
 367282  283120  359729  560303  791778  348228 

26359396.122
22  13    7714       0
 0 
 1  4	  2 14 21 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  5	  8 22 18 17  6
 8  3	  9 22  7
 9  4	 10 19 22  8
10  3	 11 19  9
11  4	 12 20 19 10
12  4	 13 21 20 11
13  3	  1 21 12
14 10	  2  3 15 16 17 18 19 20 21  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  5	 16  6  7 18 14
18  5	 17  7 22 19 14
19  7	 18 22  9 10 11 20 14
20  5	 19 11 12 21 14
21  5	 20 12 13  1 14
22  5	 18  7  8  9 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  777708  777994  551726 
 359107  303596  361746  563356  777424  137549 

26359322.-7322
21  12    3666       0
 0 
 1  4	  2 13 21 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  4	 10 19 18  8
10  4	 11 20 19  9
11  4	 12 21 20 10
12  3	  1 21 11
13 11	  2  3 14 15 16 17 18 19 20 21  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  5	 16  7  8 18 13
18  5	 17  8  9 19 13
19  5	 18  9 10 20 13
20  5	 19 10 11 21 13
21  5	 20 11 12  1 13
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  810480  810729  606022  390942 
 259693  259461  399569  611479  810224 


